Lieb's Permanental Dominance Conjecture for Ordinary Immanants through Order Fifteen

Pate proved ordinary irreducible-immanant permanental dominance through order $13$ and identified $(4,4,3,3)$ as the sole remaining order-$14$ case, with $(5,4,3,3)$ and $(3^5)$ forming the order-$15$ frontier. These three cases are settled here; consequently $d_\lambda(A)/f^\lambda\le \operatorname{per}(A)$ for every partition $\lambda\vdash n$ with $n\le15$ and every complex Hermitian positive-semidefinite matrix $A$. The argument also yields results beyond this finite frontier: an exact four-term bridge for $(4,4,3,3)$, the uniform family $(m,4,3,3)$, a two-parameter family $(a,b,3,3)$ for $a\ge b\ge4$ and $5a\ge8b$, and a long-first-row criterion for arbitrary fixed tails. These results arise from explicit specializations of Pate's $W$-function positivity framework using partial swaps, Young projectors, Pieri--content identities, and branching data. For $(3^5)$, an exact Farkas certificate shows that the central-projector partial-swap cone is insufficient; a branching-refined one-swap construction escapes this obstruction and yields a positive $106+19$-witness certificate. Boundary-compression and node-moving results further describe the reach and limitations of the local-filter method. All finite certificates are checked by exact integer or rational arithmetic and are supplied as ancillary material. The order-$14$ bridge is additionally formalized and kernel-checked in Lean 4 for all complex Hermitian positive-semidefinite matrices, including the exact coefficient normalization and the deduction of $(4,4,3,3)$ permanental dominance from four explicitly stated Pate inequalities.

==> anc/README.md <==
# Ancillary exact-verification material

This directory accompanies the manuscript.  The large finite certificates are not part of the mathematical exposition in `main.tex`; these files provide the exact data and deterministic verification code.

## Order 14: (4,4,3,3)

Directory: `order14/`

Supports the order-14 bridge and its normalized convex form.  Run:

```sh
cd anc/order14
python verify_all.py
```

The verifier checks all 20 positive weights and all 135 partition coordinates, then runs additional exact character-sum and complex Gram checks.  The universal PSD implication is proved in `complete_proof.md`/`PROOF.md`.

## General partial-swap witnesses and central cones

Directory: `general_witness/`

Supports the Pieri-content formula, the `(m,4,3,3)` family, the seven-witness `(5,4,3,3)` bridge, exact order-14/order-15 central cones, and the order-15 separator.  Run:

```sh
cd anc/general_witness
python verify.py
```

## Order 15 rectangle: (3^5)

Directory: `rectangle15/`

Contains the 125-witness certificate.  Run:

```sh
cd anc/rectangle15
python verify.py
```

The program regenerates all 106 central and 19 branching witnesses and checks all 176 partition coordinates exactly.

## Independent rectangle reconstruction

Directory: `rectangle15_independent_audit/`

Run:

```sh
cd anc/rectangle15_independent_audit
python audit.py
```

The independent audit uses a character-computation route different from the supplied rectangle verifier.  The complete historical audit report is included.  The full central-cone regeneration script is included here as `cone_audit.py`. It requires NumPy and also completed successfully in the current release review. Run `python cone_audit.py` from this directory; `python supplementary_checks.py` runs the independent small-order tests.

## Global structural results

Directory: `global_structure/`

Supports the arbitrary-tail theorem, `(a,b,3,3)` symbolic positivity certificate, node-moving closure enumeration, and structural records.  Run:

```sh
cd anc/global_structure
python verify_symbolic.py
python structural.py
python verify.py
```

`verify.py` is the aggregate verifier.

## Lean order-14 project

`lieb_4433_lean_round8.zip` preserves the pinned Lean project for the order-14 bridge.  Its README describes the exact scope and the pinned Lean/mathlib versions.  The earlier packaging environment did not have Lean installed, but a subsequent final validation rebuilt the full `Bridge.Young` proof chain successfully under Lean 4.19.0 with the pinned mathlib revision.  See `release_verification/lean_final_validation_summary.md` for the checked scope and trust boundary.

## Execution records and historical scope

`release_verification/` contains the current release-review commands, environment, successful logs, and status table. `archived_packaging_logs/` preserves the previous delivery logs, including the earlier full-cone timeout. The latter is superseded by the current successful execution, not edited retroactively.

The README files inside the original certificate directories and the original audit reports describe their own historical sessions. In particular, an old statement that no Lean project or independent audit was then available is not a statement about this combined release. The current Lean archive documents a completed order-14 bridge and a transfer conditional on four historical Pate inequalities; the later final Lean rebuild is summarized in `release_verification/lean_final_validation_summary.md`.

Run Python verifiers without `-O` or `-OO`; assertion checks must remain enabled. The standard verifiers use only Python's standard library. Full cone regeneration additionally uses NumPy, and the general discovery regeneration uses NumPy and SciPy with exact integer arrays, not a numerical optimizer.


==> anc/archived_packaging_logs/general_witness.log <==
===== general_witness =====
PASS: seven-witness order-15 identity and all four normalized weights
PASS: degree-bounded polynomial identity, independent content checks, normalization
PASS: additional exact certificate 16 (6, 4, 3, 3)
PASS: additional exact certificate 17 (6, 5, 3, 3)
PASS: additional exact certificate 17 (7, 4, 3, 3)
PASS: cone 14 rays 3366 exact rank 134
PASS: cone 15 rays 5398 exact rank 175
PASS: exact order-15 separator, including every other PDC ray; gap = -3/100
ALL CHECKS PASSED.  General positivity and all-parameter validity are proved in proof.md.
EXIT_CODE=0


==> anc/archived_packaging_logs/global_all.log <==
PASS: 20 exact Bernstein polynomial identities; 420 nonnegative shifted polynomials; 1895 rational grid values.
PASS: all 19 exceptional b=7 off-target coordinates on the full interval [12,18].
PASS: target coefficient -2b(b+1)(b+8)(a-b+2); gap-one coordinate zero.
PASS: 1596 independent exact long-row examples, sharp coefficient thresholds, hereditary tests, balances.
PASS: 4752 coefficient pairs in 154 parameter instances match the independent finite-difference formula.
PASS: 90 instances of the uniform two-witness region; exact target coefficients and convex balances.
PASS: all 27945 partitions in orders 16..30; graph node-closure equals the structural predicates.
PASS: rejected slope-3/2 coefficient ansatz has exact negative coordinate -19169472.
ALL EXACT CHECKS PASSED.
EXIT_CODE=0


==> anc/archived_packaging_logs/order14.log <==
===== order14 =====

=== operator_identity_checks.py ===
PASS exact operator sandwich and complex product expectation, sign 1 value 5/4
PASS exact operator sandwich and complex product expectation, sign -1 value 29/8

=== verify_certificate.py ===
PASS witness 1 terms 5 weight 1251
PASS witness 2 terms 4 weight 151889/10
PASS witness 3 terms 3 weight 33602
PASS witness 4 terms 5 weight 71276273/64925
PASS witness 5 terms 5 weight 47246294/9275
PASS witness 6 terms 5 weight 340767671/194775
PASS witness 7 terms 4 weight 6526677/67840
PASS witness 8 terms 4 weight 19283/50
PASS witness 9 terms 4 weight 54404623/339200
PASS witness 10 terms 3 weight 163/795
PASS witness 11 terms 3 weight 1793/3180
PASS witness 12 terms 4 weight 326/3975
PASS witness 13 terms 7 weight 20175
PASS witness 14 terms 8 weight 11956
PASS witness 15 terms 3 weight 58752
PASS witness 16 terms 8 weight 31904
PASS witness 17 terms 8 weight 19932
PASS witness 18 terms 9 weight 80251/30
PASS witness 19 terms 4 weight 489/5300
PASS witness 20 terms 8 weight 1141/2120
PASS exact coefficient identity on all 135 partitions:
  (6, 5, 3) 4035 degree 15015
  (6, 4, 4) 6725 degree 9009
  (5, 5, 4) 39759 degree 6006
  (5, 3, 3, 3) 23636 degree 15015
  (4, 4, 3, 3) -59512 degree 12012
PASS: positive certificate, correct normalization, known-case coverage.

=== adversarial_exact_checks.py ===
PASS literal character-sum check: n=4,k=1, witnesses=6
PASS literal character-sum check: n=4,k=2, witnesses=4
PASS literal character-sum check: n=5,k=2, witnesses=6
PASS literal character-sum check: n=6,k=2, witnesses=20
Exact fan: supported permutations 8630 conjugacy types 50
PASS all 20 witnesses on exact complex rank-13 fan; bridge slack 67267064932170752

ALL EXACT CHECKS PASSED.
Analytic PSD positivity is proved in PROOF.md; no formal-kernel claim.
EXIT_CODE=0


==> anc/archived_packaging_logs/rectangle15.log <==
===== rectangle15 =====
PASS: character degrees and exact orthogonality through order 15
PASS: all 19 branching rows regenerated from content differences
PASS: exact central rows (1,14; k=1): 1
PASS: exact central rows (2,13; k=1): 1
PASS: exact central rows (2,13; k=2): 13
PASS: exact central rows (3,12; k=1): 3
PASS: exact central rows (3,12; k=3): 10
PASS: exact central rows (4,11; k=1): 4
PASS: exact central rows (4,11; k=3): 4
PASS: exact central rows (4,11; k=4): 11
PASS: exact central rows (5,10; k=1): 1
PASS: exact central rows (5,10; k=3): 4
PASS: exact central rows (5,10; k=4): 7
PASS: exact central rows (5,10; k=5): 13
PASS: exact central rows (6,9; k=1): 2
PASS: exact central rows (6,9; k=2): 1
PASS: exact central rows (6,9; k=3): 3
PASS: exact central rows (6,9; k=4): 2
PASS: exact central rows (6,9; k=5): 5
PASS: exact central rows (6,9; k=6): 11
PASS: exact central rows (7,8; k=1): 2
PASS: exact central rows (7,8; k=2): 1
PASS: exact central rows (7,8; k=3): 1
PASS: exact central rows (7,8; k=6): 2
PASS: exact central rows (7,8; k=7): 4
PASS: all 125 primitive rows, all positive integer weights, all balances
PASS: all 176 coordinates of sum_i z_i R_i = M (6006 per - d_(3^5))
PASS: used branching term 120 has old-separator pairing -2330 after normalization
ALL EXACT CHECKS PASSED.
Mathematical consequence, by proof.md: per(A) >= d_(3^5)(A)/6006 for every complex PSD A.
EXIT_CODE=0


==> anc/archived_packaging_logs/rectangle15_cone_audit.log <==
PASS: full central group (1,14; k=1), 135 labels
PASS: full central group (2,13; k=1), 202 labels
PASS: full central group (2,13; k=2), 202 labels
PASS: full central group (3,12; k=1), 231 labels
PASS: full central group (3,12; k=2), 231 labels
PASS: full central group (3,12; k=3), 231 labels
PASS: full central group (4,11; k=1), 280 labels
PASS: full central group (4,11; k=2), 280 labels
PASS: full central group (4,11; k=3), 280 labels
PASS: full central group (4,11; k=4), 280 labels
PASS: full central group (5,10; k=1), 294 labels
PASS: full central group (5,10; k=2), 294 labels
PASS: full central group (5,10; k=3), 294 labels
PASS: full central group (5,10; k=4), 294 labels
PASS: full central group (5,10; k=5), 294 labels
PASS: full central group (6,9; k=1), 330 labels
PASS: full central group (6,9; k=2), 330 labels
PASS: full central group (6,9; k=3), 330 labels
PASS: full central group (6,9; k=4), 330 labels
PASS: full central group (6,9; k=5), 330 labels
PASS: full central group (6,9; k=6), 330 labels
PASS: full central group (7,8; k=1), 330 labels
PASS: full central group (7,8; k=2), 330 labels
PASS: full central group (7,8; k=3), 330 labels
PASS: full central group (7,8; k=4), 330 labels
PASS: full central group (7,8; k=5), 330 labels


==> anc/archived_packaging_logs/rectangle15_independent.log <==
PASS: independent Jacobi--Trudi character tables and branching dimensions, n=0..15
PASS: concrete orbit enumerator equals full permutation sums in 12 small block configurations
PASS: 19 branching witnesses regenerated independently
PASS: independent defining character sums (1,14; k=1), 1 rows
PASS: independent defining character sums (2,13; k=1), 1 rows
PASS: independent defining character sums (2,13; k=2), 13 rows
PASS: independent defining character sums (3,12; k=1), 3 rows
PASS: independent defining character sums (3,12; k=3), 10 rows
PASS: independent defining character sums (4,11; k=1), 4 rows
PASS: independent defining character sums (4,11; k=3), 4 rows
PASS: independent defining character sums (4,11; k=4), 11 rows
PASS: independent defining character sums (5,10; k=1), 1 rows
PASS: independent defining character sums (5,10; k=3), 4 rows
PASS: independent defining character sums (5,10; k=4), 7 rows
PASS: independent defining character sums (5,10; k=5), 13 rows
PASS: independent defining character sums (6,9; k=1), 2 rows
PASS: independent defining character sums (6,9; k=2), 1 rows
PASS: independent defining character sums (6,9; k=3), 3 rows
PASS: independent defining character sums (6,9; k=4), 2 rows
PASS: independent defining character sums (6,9; k=5), 5 rows
PASS: independent defining character sums (6,9; k=6), 11 rows
PASS: independent defining character sums (7,8; k=1), 2 rows
PASS: independent defining character sums (7,8; k=2), 1 rows
PASS: independent defining character sums (7,8; k=3), 1 rows
PASS: independent defining character sums (7,8; k=6), 2 rows
PASS: independent defining character sums (7,8; k=7), 4 rows
PASS: 43 symmetric-block rows also checked by independent content-polynomial evaluations
PASS: all 125 stored rows agree, primitive signs preserved, all weights positive, all 176 final coordinates exact
PASS: term 120 separator pairing -116616500, normalized -2330
{
  "status": "PASS",
  "independent_character_method": "Jacobi-Trudi / cycle-to-labelled-block assignment",
  "central_method": "concrete permutation representatives and direct composition on 15 labels",
  "central_rows": 106,
  "branch_rows": 19,
  "coordinates": 176,
  "symmetric_content_checks": 43,
  "nonzero_final_coordinates": [
    [
      [
        15
      ],
      "15748636114880689482966677267308122014576548202950581199611116066650163907798643194186346784264811156613413642946363200"
    ],
    [
      [
        3,
        3,
        3,
        3,
        3
      ],
      "-2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200"
    ]
  ],
  "M": "2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200",
  "M_digits": 115,
  "f_target": 6006,
  "elapsed_seconds": 30.74081325531006
}
EXIT_CODE=0


==> anc/archived_packaging_logs/rectangle15_independent_results.json <==
{
  "status": "PASS",
  "independent_character_method": "Jacobi-Trudi / cycle-to-labelled-block assignment",
  "central_method": "concrete permutation representatives and direct composition on 15 labels",
  "central_rows": 106,
  "branch_rows": 19,
  "coordinates": 176,
  "symmetric_content_checks": 43,
  "nonzero_final_coordinates": [
    [
      [
        15
      ],
      "15748636114880689482966677267308122014576548202950581199611116066650163907798643194186346784264811156613413642946363200"
    ],
    [
      [
        3,
        3,
        3,
        3,
        3
      ],
      "-2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200"
    ]
  ],
  "M": "2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200",
  "M_digits": 115,
  "f_target": 6006,
  "elapsed_seconds": 30.74081325531006
}

==> anc/archived_packaging_logs/structural.log <==
{'n': 16, 'partitions': 231, 'old_covered': 227, 'new_covered': 227, 'newly_covered': 0, 'residual': 4, 'residual_4large': 2, 'residual_ge5large': 2}
{'n': 17, 'partitions': 297, 'old_covered': 290, 'new_covered': 290, 'newly_covered': 0, 'residual': 7, 'residual_4large': 2, 'residual_ge5large': 5}
{'n': 18, 'partitions': 385, 'old_covered': 367, 'new_covered': 367, 'newly_covered': 0, 'residual': 18, 'residual_4large': 8, 'residual_ge5large': 10}
{'n': 19, 'partitions': 490, 'old_covered': 459, 'new_covered': 461, 'newly_covered': 2, 'residual': 29, 'residual_4large': 10, 'residual_ge5large': 19}
{'n': 20, 'partitions': 627, 'old_covered': 573, 'new_covered': 575, 'newly_covered': 2, 'residual': 52, 'residual_4large': 19, 'residual_ge5large': 33}
{'n': 21, 'partitions': 792, 'old_covered': 707, 'new_covered': 709, 'newly_covered': 2, 'residual': 83, 'residual_4large': 27, 'residual_ge5large': 56}
{'n': 22, 'partitions': 1002, 'old_covered': 869, 'new_covered': 882, 'newly_covered': 13, 'residual': 120, 'residual_4large': 39, 'residual_ge5large': 81}
{'n': 23, 'partitions': 1255, 'old_covered': 1056, 'new_covered': 1070, 'newly_covered': 14, 'residual': 185, 'residual_4large': 55, 'residual_ge5large': 130}
{'n': 24, 'partitions': 1575, 'old_covered': 1281, 'new_covered': 1296, 'newly_covered': 15, 'residual': 279, 'residual_4large': 79, 'residual_ge5large': 200}
{'n': 25, 'partitions': 1958, 'old_covered': 1538, 'new_covered': 1558, 'newly_covered': 20, 'residual': 400, 'residual_4large': 101, 'residual_ge5large': 299}
{'n': 26, 'partitions': 2436, 'old_covered': 1840, 'new_covered': 1872, 'newly_covered': 32, 'residual': 564, 'residual_4large': 139, 'residual_ge5large': 425}
{'n': 27, 'partitions': 3010, 'old_covered': 2186, 'new_covered': 2236, 'newly_covered': 50, 'residual': 774, 'residual_4large': 173, 'residual_ge5large': 601}
{'n': 28, 'partitions': 3718, 'old_covered': 2587, 'new_covered': 2652, 'newly_covered': 65, 'residual': 1066, 'residual_4large': 230, 'residual_ge5large': 836}
{'n': 29, 'partitions': 4565, 'old_covered': 3040, 'new_covered': 3124, 'newly_covered': 84, 'residual': 1441, 'residual_4large': 289, 'residual_ge5large': 1152}
{'n': 30, 'partitions': 5604, 'old_covered': 3563, 'new_covered': 3685, 'newly_covered': 122, 'residual': 1919, 'residual_4large': 361, 'residual_ge5large': 1558}
long-row exact examples 1596
EXIT_CODE=0


==> anc/archived_packaging_logs/symbolic_family.log <==
PASS: 20 exact Bernstein polynomial identities; 420 nonnegative shifted polynomials; 1895 rational grid values.
PASS: all 19 exceptional b=7 off-target coordinates on the full interval [12,18].
PASS: target coefficient -2b(b+1)(b+8)(a-b+2); gap-one coordinate zero.
EXIT_CODE=0


==> anc/general_witness/README.md <==
# Exact immanant-witness research bundle

The mathematical results, scope qualifications, complete general proofs, and
bibliographic inputs are in `proof.md`. The original order-14 (4,4,3,3) result
is accepted as input and is not reproved. The original twenty witness
definitions were not available; the cone files concern the explicitly defined
central-projector partial-swap construction only.

## Quick exact verification

Use Python 3.10 or later, from this directory:

```sh
python verify.py
```

No third-party package is required. All arithmetic in this verifier is integer
or rational. The run checks:

- The seven-witness order-15 identity, every resulting coefficient, positivity
  of the multipliers, and the four exact normalized weights.
- The degree-bounded polynomial identity for the infinite family; independent
  content-formula checks of its columns; and sample hook-dimension balances.
  Validity for **all** m >= 6 follows from the proof and shifted-polynomial
  sign factorizations, not from the sample checks.
- The additional finite certificates at orders 16 and 17, including all
  witness signs and every coefficient of every retained partition.
- The balance, deduplication, and exact modular-rank certificates of the stored
  order-14 and order-15 generator matrices.
- The exact order-15 separating functional, including all 5398 generators
  and every other order-15 PDC ray.

The general positivity proof is mathematical and is not replaced by these
algebraic checks. `verification_log.txt` records the release verification.
These results have not received an external audit or formal proof-assistant
verification in this run.

## Independent cone regeneration

The quick verifier checks the supplied cone matrices; it does not rebuild
all general-projector character sums. To regenerate those matrices from
Murnaghan–Nakayama characters and marked-cycle enumeration:

```sh
python -m pip install -r discovery/requirements.txt
python discovery/rebuild_and_check.py 14 15
```

This is substantially more expensive than the quick checks. NumPy and SciPy
are required for the original discovery code; all representation-theoretic
arrays use exact Python integers. No floating-point optimization is needed
by the regeneration command. The fresh local `discovery/cache` directory
stores intermediate computations. Delete that directory to force a fresh
regeneration. Do not substitute pickle cache files from an untrusted source.

The regeneration command compares the complete set of primitive rays and
all label/zero counts against the released matrices. It is not limited to
the representative labels stored with the deduplicated rays.

## File formats and normalization

`core.py` implements the content/Newton formula for symmetric-block witnesses.
The coefficient of `d_nu`, not `bar d_nu`, in `witness(p,beta,k)` is the integer
N defined in the proof. `primitive_witness` divides a nonzero vector by the
positive gcd of all its entries. Never mix these two normalizations.

`certificate_order15.json` uses the N normalization. Its integer multipliers
sum to the complete raw-immanant identity recorded in the same file.

`additional_certificates/*.json` uses primitive raw-immanant witnesses.
Each multiplier is an exact rational string; after multiplying the raw
coefficient at nu by f^nu, the total normalized vector is -1 at the target,
the listed nonnegative weights at RHS partitions, and zero elsewhere.
All listed RHS partitions in these additional certificates have three rows.

`cone_14.json.gz` and `cone_15.json.gz` contain ordered partition lists,
primitive raw-immanant rows, one representative parameter label per row,
complete label/zero counts, and a nonsingular-minor certificate modulo the
prime 1000003. A normalized-immanant row is obtained by multiplying each
coordinate by its irreducible dimension. These are generator rays, not a
claimed list of extreme rays.

`dual_15_33333.json` contains 176 integers. They are dual coordinates against
normalized-immanant vectors. Every generator pairs nonnegatively, but the
PDC target per - bar d_(3^5) pairs negatively. This is a cone obstruction,
not a counterexample matrix or a disproof of PDC. The same separator is
nonnegative on all other order-15 PDC rays, so adjoining those bounds does
not remove the obstruction.

`lp_survey_14.json` and `lp_survey_15.json` are floating-point discovery logs.
Their success/infeasibility statuses are **not** exact certificates. In
particular, numerical difficulties are not mathematical exclusions.

## Scope of novelty

Tensor-contraction and central-witness approaches have substantial precedents
in Pate and in the operator/entanglement literature. The explicit theorems
and certificates here are derived and checked in this run. Their historical
priority has not been established by an exhaustive review of older papers.
The new PDC corollaries use the known classes and node-moving theorem cited
in `proof.md`.


==> anc/general_witness/SHA256SUMS.txt <==
74ea70cbc7b078ed9733114bc8c3a684673ae46e5aaf3dc4bfcf9a3d838708d9  README.md
7acf3fc7d291f47a87f97897d14842c41619a5987af4e7c310f7aa2485afbff8  additional_certificates/restricted_16_6433.json
61f1b2f8368a79620d4ebc72fccfa475b9f70dd71948ad652410f9d1994614cf  additional_certificates/restricted_17_6533.json
0df47c9a3b1c687ac40ef7a47cd7263ea10de9671b84c1e037b0526251d2265b  additional_certificates/restricted_17_7433.json
9232847d8e77804e8bbcb8d679d1c4e9937c1ff80d41e162539b5c14dcee0ff4  certificate_order15.json
5bc87938f78cb745ea4322cbadf409f145e304f6250c5e19ca2b769e163e685e  cone_14.json.gz
9321ace2cbf9e364ca38a0ec654b45a15a7bd4a2bf7762e85c2d708d786c504d  cone_15.json.gz
533b1e01eb3c69413d25a8f8b99a284d61ac56aa83449d5364b347ddacdc4bb8  core.py
661b306ee867bba78a14f919db73e7b4e446d9ff89da93de6f9ba07b280f32a6  discovery/contractions.py
f1f716046b67ba8308f4e3e200027a5c8333d663563dd16c2d5f0fa62f0e69c6  discovery/rebuild_and_check.py
1978c5330a34a48fac00c1107de3949b8c8da3bd11517f59ca9b4510363c6c8a  discovery/requirements.txt
6f94f69b0e1f472cb59e576fbd517280b723d5bba629ff4cc5e37bdc1901af24  discovery/research.py
58b694960b2e93af3177e9bfd64ba3169bd02b3ad19dda432bd517a1fb569b2a  dual_15_33333.json
04123b595aa475fbded719110405febda2dfe63b736859abbc51e4b9d7965965  lp_survey_14.json
eeb16a4650468def0f2da5ccc4f653c9b7232cf846a5f9e4097d7b0529cd5fa4  lp_survey_15.json
3fa8570357e1996c7a86d6da67fcc4babcce654a8e0baffb93b3177a42f366f1  proof.md
3ddae8ab1da5b009d375409a7ee1cfc56dedf262a251964a20e8fbb4e4cf12aa  verification_log.txt
e9202bdfcfb10ef00acc0ca75adf407bbd56703a553c0850996a7f796e99bc59  verify.py


==> anc/general_witness/additional_certificates/restricted_16_6433.json <==
{
  "order": 16,
  "target": [
    6,
    4,
    3,
    3
  ],
  "witnesses": [
    {
      "label": [
        [
          1
        ],
        [
          9,
          3,
          3
        ],
        1
      ],
      "multiplier": "113/340540200"
    },
    {
      "label": [
        [
          1
        ],
        [
          8,
          4,
          3
        ],
        1
      ],
      "multiplier": "29/121621500"
    },
    {
      "label": [
        [
          2
        ],
        [
          8,
          3,
          3
        ],
        1
      ],
      "multiplier": "1/14189175"
    },
    {
      "label": [
        [
          4
        ],
        [
          6,
          3,
          3
        ],
        3
      ],
      "multiplier": "1/63063000"
    },
    {
      "label": [
        [
          6
        ],
        [
          4,
          3,
          3
        ],
        1
      ],
      "multiplier": "1/4204200"
    },
    {
      "label": [
        [
          7
        ],
        [
          3,
          3,
          3
        ],
        2
      ],
      "multiplier": "1/37837800"
    }
  ],
  "rhs": [
    {
      "partition": [
        10,
        3,
        3
      ],
      "weight": "496/1485"
    },
    {
      "partition": [
        9,
        4,
        3
      ],
      "weight": "60128/111375"
    },
    {
      "partition": [
        8,
        5,
        3
      ],
      "weight": "1132/10125"
    },
    {
      "partition": [
        8,
        4,
        4
      ],
      "weight": "29/2025"
    }
  ]
}

==> anc/general_witness/additional_certificates/restricted_17_6533.json <==
{
  "order": 17,
  "target": [
    6,
    5,
    3,
    3
  ],
  "witnesses": [
    {
      "label": [
        [
          1
        ],
        [
          14,
          1,
          1
        ],
        1
      ],
      "multiplier": "2003360572190673024317/3213675101555526041490282025800"
    },
    {
      "label": [
        [
          1
        ],
        [
          12,
          2,
          2
        ],
        1
      ],
      "multiplier": "2832811401808837575941/918192886158721726140080578800"
    },
    {
      "label": [
        [
          1
        ],
        [
          11,
          3,
          2
        ],
        1
      ],
      "multiplier": "501883380491826310811/321367510155552604149028202580"
    },
    {
      "label": [
        [
          1
        ],
        [
          10,
          3,
          3
        ],
        1
      ],
      "multiplier": "915741848110569137544013/11569230365599893749365015292880"
    },
    {
      "label": [
        [
          1
        ],
        [
          9,
          4,
          3
        ],
        1
      ],
      "multiplier": "699625169206671435509/61801444260683193105582346650"
    },
    {
      "label": [
        [
          1
        ],
        [
          7,
          7,
          2
        ],
        1
      ],
      "multiplier": "1700849719671480307/153032147693120287690013429800"
    },
    {
      "label": [
        [
          2
        ],
        [
          11,
          3,
          1
        ],
        1
      ],
      "multiplier": "3387447468372686409113/229548221539680431535020144700"
    },
    {
      "label": [
        [
          2
        ],
        [
          7,
          7,
          1
        ],
        1
      ],
      "multiplier": "2717722340837488239/153032147693120287690013429800"
    },
    {
      "label": [
        [
          2
        ],
        [
          11,
          2,
          2
        ],
        2
      ],
      "multiplier": "19729809075350239699/706302220122093635492369676000"
    },
    {
      "label": [
        [
          3
        ],
        [
          10,
          3,
          1
        ],
        1
      ],
      "multiplier": "15710301994810076780677/1071225033851842013830094008600"
    },
    {
      "label": [
        [
          3
        ],
        [
          9,
          4,
          1
        ],
        1
      ],
      "multiplier": "26054880968036588372/401709387694440755186285253225"
    },
    {
      "label": [
        [
          3
        ],
        [
          9,
          3,
          2
        ],
        1
      ],
      "multiplier": "2243615341424891443/428490013540736805532037603440"
    },
    {
      "label": [
        [
          3
        ],
        [
          8,
          3,
          3
        ],
        1
      ],
      "multiplier": "969613085049404685337/183638577231744345228016115760"
    },
    {
      "label": [
        [
          3
        ],
        [
          6,
          5,
          3
        ],
        1
      ],
      "multiplier": "759393772990713/90018910407717816288243194"
    },
    {
      "label": [
        [
          3
        ],
        [
          12,
          1,
          1
        ],
        2
      ],
      "multiplier": "294455941896891629233/68376065990543107265750681400"
    },
    {
      "label": [
        [
          3
        ],
        [
          10,
          2,
          2
        ],
        2
      ],
      "multiplier": "14375793216893459419/3060642953862405753800268596000"
    },
    {
      "label": [
        [
          3
        ],
        [
          7,
          4,
          3
        ],
        2
      ],
      "multiplier": "406995033265736079/38258036923280071922503357450"
    },
    {
      "label": [
        [
          3
        ],
        [
          8,
          5,
          1
        ],
        3
      ],
      "multiplier": "41801384854570443/294292591717539014788487365"
    },
    {
      "label": [
        [
          4
        ],
        [
          7,
          4,
          2
        ],
        1
      ],
      "multiplier": "434803121167027854/19129018461640035961251678725"
    },
    {
      "label": [
        [
          4
        ],
        [
          7,
          3,
          3
        ],
        2
      ],
      "multiplier": "9048901090803746845589/306064295386240575380026859600"
    },
    {
      "label": [
        [
          4
        ],
        [
          7,
          5,
          1
        ],
        4
      ],
      "multiplier": "137598099253220227/15303214769312028769001342980"
    },
    {
      "label": [
        [
          4
        ],
        [
          7,
          3,
          3
        ],
        4
      ],
      "multiplier": "2503833407400315062893/82401925680910924140776462200"
    },
    {
      "label": [
        [
          4
        ],
        [
          6,
          5,
          2
        ],
        4
      ],
      "multiplier": "502957929717957/900189104077178162882431940"
    },
    {
      "label": [
        [
          5
        ],
        [
          6,
          3,
          3
        ],
        3
      ],
      "multiplier": "25249210067876205492171/2142450067703684027660188017200"
    },
    {
      "label": [
        [
          6
        ],
        [
          5,
          3,
          3
        ],
        1
      ],
      "multiplier": "4283685163708768031671/76516073846560143845006714900"
    },
    {
      "label": [
        [
          6
        ],
        [
          8,
          2,
          1
        ],
        2
      ],
      "multiplier": "61200605123381002841699/64273502031110520829805640516000"
    },
    {
      "label": [
        [
          6
        ],
        [
          7,
          2,
          2
        ],
        2
      ],
      "multiplier": "133850396461419507/41200962840455462070388231100"
    },
    {
      "label": [
        [
          6
        ],
        [
          6,
          4,
          1
        ],
        2
      ],
      "multiplier": "378988761007674/1125236380096472703603039925"
    },
    {
      "label": [
        [
          6
        ],
        [
          5,
          5,
          1
        ],
        2
      ],
      "multiplier": "2470508201426706/3825803692328007192250335745"
    },
    {
      "label": [
        [
          6
        ],
        [
          5,
          4,
          2
        ],
        2
      ],
      "multiplier": "59482540965330/45009455203858908144121597"
    },
    {
      "label": [
        [
          6
        ],
        [
          9,
          1,
          1
        ],
        4
      ],
      "multiplier": "97608973023063508219/2570940081244420833192225620640"
    },
    {
      "label": [
        [
          6
        ],
        [
          7,
          3,
          1
        ],
        4
      ],
      "multiplier": "825978481189866443857/834720805598837932854618708000"
    },
    {
      "label": [
        [
          6
        ],
        [
          6,
          3,
          2
        ],
        4
      ],
      "multiplier": "216686399230845/720151283261742530305945552"
    },
    {
      "label": [
        [
          7
        ],
        [
          4,
          3,
          3
        ],
        2
      ],
      "multiplier": "2399906148705718665163/306064295386240575380026859600"
    },
    {
      "label": [
        [
          7
        ],
        [
          8,
          1,
          1
        ],
        4
      ],
      "multiplier": "12087368839395988967/306064295386240575380026859600"
    },
    {
      "label": [
        [
          8
        ],
        [
          5,
          3,
          1
        ],
        1
      ],
      "multiplier": "2365883884307776447387/918192886158721726140080578800"
    },
    {
      "label": [
        [
          8
        ],
        [
          3,
          3,
          3
        ],
        1
      ],
      "multiplier": "350362242794475478459/4820512652333289062235423038700"
    },
    {
      "label": [
        [
          8
        ],
        [
          4,
          4,
          1
        ],
        2
      ],
      "multiplier": "3968329034200996449/267806258462960503457523502150"
    }
  ],
  "rhs": [
    {
      "partition": [
        15,
        1,
        1
      ],
      "weight": "197284439187911925105173/1575330932135061785044255895"
    },
    {
      "partition": [
        14,
        2,
        1
      ],
      "weight": "312844337525789472498533/484717209887711318475155660"
    },
    {
      "partition": [
        13,
        3,
        1
      ],
      "weight": "1099461543348917055823606/102294216372406609418458175"
    },
    {
      "partition": [
        13,
        2,
        2
      ],
      "weight": "25323704051665260026617/34622657849122237033939690"
    },
    {
      "partition": [
        12,
        4,
        1
      ],
      "weight": "948340555927586894952492/86556644622805592584849225"
    },
    {
      "partition": [
        12,
        3,
        2
      ],
      "weight": "1779047394096739183921/314751434992020336672179"
    },
    {
      "partition": [
        11,
        5,
        1
      ],
      "weight": "454182486449669823438418/45009455203858908144121597"
    },
    {
      "partition": [
        11,
        4,
        2
      ],
      "weight": "644707764560498004133809/102294216372406609418458175"
    },
    {
      "partition": [
        11,
        3,
        3
      ],
      "weight": "393954285922445390785097489/1620340387338920693188377492"
    },
    {
      "partition": [
        10,
        6,
        1
      ],
      "weight": "6886568508986320254303/1573757174960101683360895"
    },
    {
      "partition": [
        10,
        5,
        2
      ],
      "weight": "1882038562160255843086/368326147331087628020635"
    },
    {
      "partition": [
        10,
        4,
        3
      ],
      "weight": "1106846456696184862315131439/3116039206421001333054572100"
    },
    {
      "partition": [
        9,
        7,
        1
      ],
      "weight": "2525298523268780516073/34622657849122237033939690"
    },
    {
      "partition": [
        9,
        5,
        3
      ],
      "weight": "5350888226938742182855299/17311328924561118516969845"
    },
    {
      "partition": [
        9,
        4,
        4
      ],
      "weight": "129321834054025666789834/86556644622805592584849225"
    },
    {
      "partition": [
        8,
        8,
        1
      ],
      "weight": "17389376099501304288/1573757174960101683360895"
    },
    {
      "partition": [
        8,
        6,
        3
      ],
      "weight": "18243832103718886305879/629502869984040673344358"
    },
    {
      "partition": [
        7,
        7,
        3
      ],
      "weight": "9097767781310818810601/1259005739968081346688716"
    },
    {
      "partition": [
        7,
        6,
        4
      ],
      "weight": "8308794306267269346/314751434992020336672179"
    },
    {
      "partition": [
        7,
        5,
        5
      ],
      "weight": "15987454366564218804/1573757174960101683360895"
    },
    {
      "partition": [
        6,
        6,
        5
      ],
      "weight": "4570537327456316139/1573757174960101683360895"
    }
  ]
}

==> anc/general_witness/additional_certificates/restricted_17_7433.json <==
{
  "order": 17,
  "target": [
    7,
    4,
    3,
    3
  ],
  "witnesses": [
    {
      "label": [
        [
          1
        ],
        [
          10,
          3,
          3
        ],
        1
      ],
      "multiplier": "1/3302208"
    },
    {
      "label": [
        [
          1
        ],
        [
          9,
          4,
          3
        ],
        1
      ],
      "multiplier": "1/6432426"
    },
    {
      "label": [
        [
          2
        ],
        [
          9,
          3,
          3
        ],
        1
      ],
      "multiplier": "1/34306272"
    },
    {
      "label": [
        [
          4
        ],
        [
          7,
          3,
          3
        ],
        3
      ],
      "multiplier": "1/22870848"
    },
    {
      "label": [
        [
          7
        ],
        [
          4,
          3,
          3
        ],
        1
      ],
      "multiplier": "1/11435424"
    },
    {
      "label": [
        [
          8
        ],
        [
          3,
          3,
          3
        ],
        2
      ],
      "multiplier": "1/102918816"
    }
  ],
  "rhs": [
    {
      "partition": [
        11,
        3,
        3
      ],
      "weight": "4775/16632"
    },
    {
      "partition": [
        10,
        4,
        3
      ],
      "weight": "1303/2376"
    },
    {
      "partition": [
        9,
        5,
        3
      ],
      "weight": "100/693"
    },
    {
      "partition": [
        9,
        4,
        4
      ],
      "weight": "2/99"
    }
  ]
}

==> anc/general_witness/certificate_order15.json <==
{
  "order": 15,
  "target": [
    5,
    4,
    3,
    3
  ],
  "definition": "Phi(p,beta,k) uses unscaled Newton coefficients N, not primitive rows.",
  "witnesses": [
    {
      "p": 1,
      "beta": [
        7,
        4,
        3
      ],
      "k": 1,
      "integer_multiplier": 80
    },
    {
      "p": 5,
      "beta": [
        4,
        3,
        3
      ],
      "k": 1,
      "integer_multiplier": 240
    },
    {
      "p": 3,
      "beta": [
        4,
        4,
        4
      ],
      "k": 3,
      "integer_multiplier": 3
    },
    {
      "p": 4,
      "beta": [
        5,
        3,
        3
      ],
      "k": 3,
      "integer_multiplier": 10
    },
    {
      "p": 4,
      "beta": [
        4,
        4,
        3
      ],
      "k": 3,
      "integer_multiplier": 3
    },
    {
      "p": 4,
      "beta": [
        4,
        4,
        3
      ],
      "k": 4,
      "integer_multiplier": 3
    },
    {
      "p": 6,
      "beta": [
        3,
        3,
        3
      ],
      "k": 2,
      "integer_multiplier": 30
    }
  ],
  "full_integer_identity": [
    {
      "partition": [
        9,
        3,
        3
      ],
      "coefficient": 9900
    },
    {
      "partition": [
        8,
        4,
        3
      ],
      "coefficient": 4520
    },
    {
      "partition": [
        7,
        5,
        3
      ],
      "coefficient": 240
    },
    {
      "partition": [
        7,
        4,
        4
      ],
      "coefficient": 80
    },
    {
      "partition": [
        5,
        4,
        3,
        3
      ],
      "coefficient": -3960
    }
  ],
  "reduced_identity_scale": 20,
  "normalized_rhs": [
    {
      "partition": [
        9,
        3,
        3
      ],
      "weight": "14/33"
    },
    {
      "partition": [
        8,
        4,
        3
      ],
      "weight": "791/1485"
    },
    {
      "partition": [
        7,
        5,
        3
      ],
      "weight": "2/55"
    },
    {
      "partition": [
        7,
        4,
        4
      ],
      "weight": "2/297"
    }
  ]
}

==> anc/general_witness/core.py <==
"""Exact, standard-library-only coefficients for symmetric-block witnesses.

Mathematical justification is in proof.md.  Partitions are decreasing tuples.
No floating-point operations are used here.
"""
from __future__ import annotations
from functools import lru_cache
from itertools import product
from math import comb, factorial, gcd, prod
from typing import Iterable

Partition = tuple[int, ...]

@lru_cache(None)
def partitions(n: int, cap: int | None = None) -> tuple[Partition, ...]:
    if n < 0:
        raise ValueError("n must be nonnegative")
    if n == 0:
        return ((),)
    cap = min(n, n if cap is None else cap)
    return tuple((j,) + tail for j in range(cap, 0, -1)
                 for tail in partitions(n-j, j))

@lru_cache(None)
def dimension(lam: Partition) -> int:
    hooks = (lam[i]-j+sum(t > j for t in lam[i+1:])
             for i in range(len(lam)) for j in range(lam[i]))
    return factorial(sum(lam)) // prod(hooks)

def horizontal(nu: Partition, beta: Partition) -> bool:
    length = max(len(nu), len(beta)) + 1
    v = nu + (0,) * (length-len(nu))
    b = beta + (0,) * (length-len(beta))
    return all(v[i] >= b[i] >= v[i+1] for i in range(length-1))

def horizontal_children(beta: Partition, p: int) -> tuple[Partition, ...]:
    """Pieri children, without enumerating all partitions of p+|beta|."""
    tail = beta[1:] + (0,)
    ranges = [range(lo, hi+1) for lo, hi in zip(tail, beta)]
    answer = []
    for lower in product(*ranges):
        first = sum(beta)+p-sum(lower)
        nu = tuple(x for x in (first,)+lower if x)
        if first >= beta[0] and horizontal(nu, beta):
            answer.append(nu)
    return tuple(sorted(set(answer), reverse=True))

def newton_coefficient(nu: Partition, beta: Partition, p: int, k: int) -> int:
    if sum(nu) != sum(beta)+p or not 0 <= k <= p:
        raise ValueError("inconsistent order or contraction length")
    if not horizontal(nu, beta):
        return 0
    b = beta + (0,)*len(nu)
    contents = tuple(j-i for i, row in enumerate(nu)
                     for j in range(b[i], row))
    if len(contents) != p:
        raise ArithmeticError("wrong strip size")
    r = p-k
    value = sum((-1)**(r-j)*comb(r, j)
                * prod(j-p+1+c for c in contents) for j in range(r+1))
    if value % factorial(r):
        raise ArithmeticError("Newton coefficient was not integral")
    return value // factorial(r)

def witness(p: int, beta: Partition, k: int) -> dict[Partition, int]:
    if not 1 <= k <= min(p, sum(beta)):
        raise ValueError("contraction length must be between 1 and min(p,q)")
    return {nu: x for nu in horizontal_children(beta, p)
            if (x := newton_coefficient(nu, beta, p, k))}

def primitive_witness(p: int, beta: Partition, k: int) -> dict[Partition, int]:
    row = witness(p, beta, k)
    g = 0
    for x in row.values():
        g = gcd(g, abs(x))
    return {nu: x//g for nu, x in row.items()} if g else {}

def family_shapes(m: int) -> tuple[Partition, ...]:
    return ((m+4,3,3), (m+3,4,3), (m+3,3,3,1),
            (m+2,4,3,1), (m+2,3,3,2), (m+1,4,3,2),
            (m+1,3,3,3), (m,4,3,3))

def family_columns(m: int) -> tuple[tuple[int, int, int], ...]:
    """Columns D=Phi(4,m33,3), E=Phi(m,433,1), F=Phi(m+1,333,2)."""
    return (
        (4*m*(m-2)*(m-1), 4*m, 3*m*(m+1)),
        ((m-3)*(m-2)*(m-1), 3*m-1, 0),
        ((m-18)*(m-2)*(m-1), 3*(m-2), m*(m-9)),
        (-6*(m-3)*(m-2), 2*(m-3), 0),
        (-10*(m-7)*(m-2), 2*(m-5), -4*(2*m-5)),
        (30*(m-3), m-9, 0),
        (60*(m-4), m-12, 36),
        (-120, -10, 0),
    )

def family_coefficients(m: int) -> tuple[int, ...]:
    return (3*m*(17*m*m+74*m-351),
            9*(m-3)*(m*m+27*m-8),
            14*m**3+21*m*m-711*m+1296,
            18*(m-3)*(7*m-24),
            10*(5*m*m-41*m+114),
            90*(m-3)*(m-6),
            90*(m-1)*(m-6),
            -180*(5*m-9))


==> anc/general_witness/discovery/contractions.py <==
"""Exact central-Young partial-swap witnesses, using marked-cycle counting."""
from research import *
from itertools import permutations, product
from collections import defaultdict
@lru_cache(None)
def cycles(s):
    seen=set(); ans=[]
    for i in range(len(s)):
        if i in seen: continue
        c=[]; j=i
        while j not in seen:
            seen.add(j);c.append(j);j=s[j]
        ans.append(tuple(c))
    return tuple(ans)
@lru_cache(None)
def perms(k): return tuple(permutations(range(k)))
def canonical(rho):
    out=[];j=0
    for r in rho: out.extend(list(range(j+1,j+r))+[j]);j+=r
    return tuple(out)
@lru_cache(None)
def weak_compositions(n,k):
    if k==0: return ((),) if n==0 else ()
    if k==1:return ((n,),)
    return tuple((j,)+b for j in range(n+1) for b in weak_compositions(n-j,k-1))
@lru_cache(None)
def states(p,k):
    return tuple((a,r,factorial(p-k)//z(r))
           for m in range(p-k+1) for a in weak_compositions(m,k) for r in partitions(p-k-m))
def typed(cyc,a,tail):
    return tuple(sorted(tail+tuple(len(c)+sum(a[i] for i in c) for c in cyc),reverse=True))

def counts(p,q,k):
    file=ROOT/f'counts_{p}_{q}_{k}.pkl'
    if file.exists():return pickle.loads(file.read_bytes())
    pp=partitions(p);qq=partitions(q); nn=partitions(p+q)
    pi={a:i for i,a in enumerate(pp)}; qi={a:i for i,a in enumerate(qq)}; ni={a:i for i,a in enumerate(nn)}
    ans=np.zeros((len(pp),len(qq),len(nn)),dtype=object)
    A=states(p,k);B=states(q,k); raw=defaultdict(int)
    ts=[(t,cycles(t)) for t in perms(k)]
    start=time.time()
    for sr in partitions(k):
        s=canonical(sr); sc=cycles(s); multiplicity=factorial(k)//z(sr)
        ainfo=[(a,r,w*multiplicity,typed(sc,a,r)) for a,r,w in A]
        for t,tc in ts:
            cc=cycles(tuple(s[t[i]] for i in range(k)))
            tcc=tuple(tuple(t[i] for i in c) for c in cc)
            binfo=[(b,r,w,typed(tc,b,r),tuple(sum(b[i] for i in c) for c in cc)) for b,r,w in B]
            for a,r,w,rtype in ainfo:
                aa=tuple(2*len(c)+sum(a[j] for j in d) for c,d in zip(cc,tcc))
                for b,rr,ww,stype,bb in binfo:
                    ntype=tuple(sorted(r+rr+tuple(v+u for v,u in zip(aa,bb)),reverse=True))
                    raw[(rtype,stype,ntype)]+=w*ww
    for (r,s,t),v in raw.items(): ans[pi[r],qi[s],ni[t]]=v
    assert sum(ans.flat)==factorial(p)*factorial(q),(p,q,k,sum(ans.flat))
    for i,r in enumerate(pp):
        for j,s in enumerate(qq):
            assert sum(ans[i,j,:])==factorial(p)//z(r)*factorial(q)//z(s)
    file.write_bytes(pickle.dumps(ans))
    print('counts',p,q,k,'entries',len(raw),'time',round(time.time()-start,2),flush=True)
    return ans

def full_data(n):
    file=ROOT/f'full_swap_{n}.pkl'
    if file.exists(): return pickle.loads(file.read_bytes())
    d=data(n); ps=d['parts'];fs=np.array(d['dims'],dtype=object);Tn=table(n)
    rows=list(d['rows']);labels=[(a,b,1) for a,b in d['labels']]; rowset=set(rows)
    bylabel={label:row for label,row in zip(labels,rows)}
    zero=0; duplicate=0; allcount=len(rows)
    for p in range(2,n//2+1):
        q=n-p;P=partitions(p);Q=partitions(q);Tp=table(p);Tq=table(q)
        for k in range(2,p+1):
            C=counts(p,q,k)
            D=np.zeros((len(P),len(Q),len(ps)),dtype=object)
            for l in range(len(ps)):
                D[:,:,l]=Tp@C[:,:,l]@Tq.T
            D=D@Tn.T
            for i,a in enumerate(P):
                for j,b in enumerate(Q):
                    if p==q and j<i:continue
                    allcount+=1
                    row=D[i,j,:]
                    assert sum(row*fs)==0,(n,p,k,a,b)
                    if not any(row): zero+=1;continue
                    g=0
                    for v in row:g=gcd(g,abs(int(v)))
                    r=tuple(int(v)//g for v in row)
                    bylabel[(a,b,k)]=r
                    if r in rowset:duplicate+=1;continue
                    rowset.add(r);rows.append(r);labels.append((a,b,k))
            print('n',n,'p',p,'k',k,'unique rows',len(rows),flush=True)
    out={'n':n,'parts':ps,'dims':d['dims'],'rows':rows,'labels':labels,'bylabel':bylabel,
         'allcount':allcount,'zero':zero,'duplicates':duplicate}
    file.write_bytes(pickle.dumps(out));return out

if __name__=='__main__':
    import sys
    for n in map(int,sys.argv[1:] or [14,15]):
        d=full_data(n)
        print('Generated',n,'distinct nonzero rays',len(set(d['rows'])))


==> anc/general_witness/discovery/rebuild_and_check.py <==
#!/usr/bin/env python3
"""Regenerate central-projector cones and compare all rays with the release data.

Requires NumPy and SciPy.  Representation-theoretic arithmetic uses Python
integers (NumPy dtype=object); no numerical LP is used by this command.
The cache is generated locally. Do not use pickle cache files from untrusted
sources. A fresh cache forces a from-scratch computation.
"""
from __future__ import annotations
import argparse
import gzip
import json
import sys
from pathlib import Path
import research
import contractions
sys.path.insert(0,str(Path(__file__).resolve().parent.parent))
from core import primitive_witness


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('orders', nargs='*', type=int, default=[14,15])
    parser.add_argument('--cache-dir', type=Path,
                        default=Path(__file__).resolve().parent/'cache')
    args = parser.parse_args()
    args.cache_dir.mkdir(parents=True, exist_ok=True)
    research.ROOT = contractions.ROOT = args.cache_dir.resolve()
    bundle = Path(__file__).resolve().parent.parent
    for n in args.orders:
        path = bundle/f'cone_{n}.json.gz'
        if not path.exists():
            raise ValueError(f'No released reference matrix for order {n}')
        with gzip.open(path,'rt') as file:
            reference = json.load(file)
        calculated = contractions.full_data(n)
        if calculated['parts'] != tuple(tuple(v) for v in reference['partitions']):
            raise ArithmeticError('Partition ordering mismatch')
        got = set(calculated['rows'])
        expected = set(map(tuple,reference['primitive_rows']))
        if got != expected:
            raise ArithmeticError(f'Ray-set mismatch: missing={len(expected-got)}, '
                                  f'additional={len(got-expected)}')
        labels = 0
        for p in range(1,n//2+1):
            q=n-p
            a,b=len(research.partitions(p)),len(research.partitions(q))
            labels += p*(a*b if p!=q else a*(a+1)//2)
        zero = labels-len(calculated['bylabel'])
        if (labels,zero) != (reference['parameter_labels'],reference['zero_labels']):
            raise ArithmeticError('Parameter-count mismatch')
        checked = 0
        for (a,b,k),row in calculated['bylabel'].items():
            if len(a) != 1:
                continue
            content = primitive_witness(a[0],b,k)
            predicted = tuple(content.get(nu,0) for nu in calculated['parts'])
            if row != predicted:
                raise ArithmeticError(f'Independent content check failed: {a,b,k}')
            checked += 1
        print(f'PASS: independent content checks for {checked} symmetric-first-block labels')
        print(f'PASS: regenerated order {n}; {labels} labels, {zero} zeros, '
              f'{len(got)} distinct rays',flush=True)

if __name__=='__main__':
    main()


==> anc/general_witness/discovery/requirements.txt <==
numpy
scipy


==> anc/general_witness/discovery/research.py <==
"""Exact character/Littlewood-Richardson data and one-cross-swap witnesses.
Character computation uses Murnaghan--Nakayama on beta sets. All representation
coefficients use Python integers. LPs are discovery only unless exact-verified.
"""
from functools import lru_cache
from math import factorial, prod, gcd
from collections import Counter
from fractions import Fraction
from pathlib import Path
import json, pickle, time
import numpy as np
from scipy.optimize import linprog
ROOT=Path(__file__).resolve().parent
@lru_cache(None)
def partitions(n, cap=None):
    if n == 0: return ((),)
    if cap is None or cap>n: cap=n
    return tuple((i,)+a for i in range(cap,0,-1) for a in partitions(n-i,i))
@lru_cache(None)
def dim(a):
    n=sum(a)
    return factorial(n)//prod(a[i]-j+sum(t>j for t in a[i+1:]) for i in range(len(a)) for j in range(a[i]))
def content(a):
    return sum(v*(v-1)//2-i*v for i,v in enumerate(a))
@lru_cache(None)
def char(a,rho):
    if not rho: return int(not a)
    m=rho[0]; l=len(a); beads=[v+l-i-1 for i,v in enumerate(a)]; result=0
    for b in beads:
        new=b-m
        if new<0 or new in beads: continue
        sign=(-1)**sum(new<c<b for c in beads)
        bb=sorted([c for c in beads if c!=b]+[new],reverse=True)
        aa=tuple(c-l+i+1 for i,c in enumerate(bb) if c-l+i+1>0)
        result+=sign*char(aa,rho[1:])
    return result
@lru_cache(None)
def z(rho): return prod(k**v*factorial(v) for k,v in Counter(rho).items())
@lru_cache(None)
def table(n):
    parts=partitions(n)
    T=np.array([[char(a,r) for r in parts] for a in parts],dtype=object)
    # All character orthogonality identities, without floating point.
    w=np.array([factorial(n)//z(r) for r in parts],dtype=object)
    assert np.array_equal((T*w)@T.T, factorial(n)*np.eye(len(parts),dtype=object))
    assert all(T[i,-1]==dim(a) for i,a in enumerate(parts))
    return T

def data(n):
    file=ROOT/f'one_swap_{n}.pkl'
    if file.exists(): return pickle.loads(file.read_bytes())
    ps=partitions(n); cs=np.array([content(a) for a in ps],dtype=object)
    fs=np.array([dim(a) for a in ps],dtype=object)
    rows=[]; labels=[]; lr={}
    table(n)
    for p in range(1,n//2+1):
        q=n-p; P=partitions(p); Q=partitions(q); Tp=table(p); Tq=table(q)
        wp=np.array([factorial(p)//z(r) for r in P],dtype=object)
        wq=np.array([factorial(q)//z(r) for r in Q],dtype=object)
        coeff=np.zeros((len(P),len(Q),len(ps)),dtype=object)
        for k,nu in enumerate(ps):
            V=np.array([[char(nu,tuple(sorted(r+s,reverse=True))) for s in Q] for r in P],dtype=object)
            D=(Tp*wp)@V@(Tq*wq).T
            den=factorial(p)*factorial(q)
            assert all(int(v)%den==0 for v in D.flat)
            coeff[:,:,k]=D//den
        for i,a in enumerate(P):
            for j,b in enumerate(Q):
                if p==q and j<i: continue
                c=coeff[i,j,:]
                assert all(v>=0 for v in c)
                assert sum(c*fs)==factorial(n)//(factorial(p)*factorial(q))*dim(a)*dim(b)
                lr[(a,b)]=tuple(map(int,c))
                row=c*(cs-content(a)-content(b))
                assert sum(row*fs)==0
                if not any(row): continue
                g=0
                for v in row: g=gcd(g,abs(int(v)))
                rows.append(tuple(int(v)//g for v in row)); labels.append((a,b))
        print('n',n,'p',p,'rows',len(rows),flush=True)
    out={'n':n,'parts':ps,'dims':tuple(map(int,fs)),'rows':rows,'labels':labels,'lr':lr}
    file.write_bytes(pickle.dumps(out)); return out

def matrix(d):
    G=np.array(d['rows'],dtype=float)*np.array(d['dims'],dtype=float)
    G/=np.max(np.abs(G),axis=1)[:,None]
    return G

def feasibility(G,target):
    return linprog(np.ones(len(G)), A_eq=G.T,b_eq=target,bounds=(0,None),method='highs')

def survey(n):
    d=data(n); G=matrix(d); M=len(d['parts']); results=[]
    for j,la in enumerate(d['parts']):
        if j==0: continue
        v=np.zeros(M);v[0]=1;v[j]=-1
        r=feasibility(G,v)
        results.append((la,r.status,int(sum(r.x>1e-8)) if r.success else None))
    print('PDC feasible',sum(s==0 for _,s,_ in results),'/',M-1)
    print('PDC infeasible',[la for la,s,_ in results if s!=0])
    (ROOT/f'survey_{n}.json').write_text(json.dumps({'n':n,'generators':len(G),'pdc':results},indent=2))
    return d,G,results
if __name__=='__main__':
    import sys
    for n in map(int,sys.argv[1:] or [14,15]): survey(n)


==> anc/general_witness/dual_15_33333.json <==
{
  "order": 15,
  "target": [
    3,
    3,
    3,
    3,
    3
  ],
  "partitions": [
    [
      15
    ],
    [
      14,
      1
    ],
    [
      13,
      2
    ],
    [
      13,
      1,
      1
    ],
    [
      12,
      3
    ],
    [
      12,
      2,
      1
    ],
    [
      12,
      1,
      1,
      1
    ],
    [
      11,
      4
    ],
    [
      11,
      3,
      1
    ],
    [
      11,
      2,
      2
    ],
    [
      11,
      2,
      1,
      1
    ],
    [
      11,
      1,
      1,
      1,
      1
    ],
    [
      10,
      5
    ],
    [
      10,
      4,
      1
    ],
    [
      10,
      3,
      2
    ],
    [
      10,
      3,
      1,
      1
    ],
    [
      10,
      2,
      2,
      1
    ],
    [
      10,
      2,
      1,
      1,
      1
    ],
    [
      10,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      6
    ],
    [
      9,
      5,
      1
    ],
    [
      9,
      4,
      2
    ],
    [
      9,
      4,
      1,
      1
    ],
    [
      9,
      3,
      3
    ],
    [
      9,
      3,
      2,
      1
    ],
    [
      9,
      3,
      1,
      1,
      1
    ],
    [
      9,
      2,
      2,
      2
    ],
    [
      9,
      2,
      2,
      1,
      1
    ],
    [
      9,
      2,
      1,
      1,
      1,
      1
    ],
    [
      9,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      7
    ],
    [
      8,
      6,
      1
    ],
    [
      8,
      5,
      2
    ],
    [
      8,
      5,
      1,
      1
    ],
    [
      8,
      4,
      3
    ],
    [
      8,
      4,
      2,
      1
    ],
    [
      8,
      4,
      1,
      1,
      1
    ],
    [
      8,
      3,
      3,
      1
    ],
    [
      8,
      3,
      2,
      2
    ],
    [
      8,
      3,
      2,
      1,
      1
    ],
    [
      8,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      2,
      2,
      2,
      1
    ],
    [
      8,
      2,
      2,
      1,
      1,
      1
    ],
    [
      8,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      1
    ],
    [
      7,
      6,
      2
    ],
    [
      7,
      6,
      1,
      1
    ],
    [
      7,
      5,
      3
    ],
    [
      7,
      5,
      2,
      1
    ],
    [
      7,
      5,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4
    ],
    [
      7,
      4,
      3,
      1
    ],
    [
      7,
      4,
      2,
      2
    ],
    [
      7,
      4,
      2,
      1,
      1
    ],
    [
      7,
      4,
      1,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      2
    ],
    [
      7,
      3,
      3,
      1,
      1
    ],
    [
      7,
      3,
      2,
      2,
      1
    ],
    [
      7,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      2,
      2,
      2,
      2
    ],
    [
      7,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3
    ],
    [
      6,
      6,
      2,
      1
    ],
    [
      6,
      6,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4
    ],
    [
      6,
      5,
      3,
      1
    ],
    [
      6,
      5,
      2,
      2
    ],
    [
      6,
      5,
      2,
      1,
      1
    ],
    [
      6,
      5,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      1
    ],
    [
      6,
      4,
      3,
      2
    ],
    [
      6,
      4,
      3,
      1,
      1
    ],
    [
      6,
      4,
      2,
      2,
      1
    ],
    [
      6,
      4,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3
    ],
    [
      6,
      3,
      3,
      2,
      1
    ],
    [
      6,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      3,
      2,
      2,
      2
    ],
    [
      6,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5
    ],
    [
      5,
      5,
      4,
      1
    ],
    [
      5,
      5,
      3,
      2
    ],
    [
      5,
      5,
      3,
      1,
      1
    ],
    [
      5,
      5,
      2,
      2,
      1
    ],
    [
      5,
      5,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      2
    ],
    [
      5,
      4,
      4,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3
    ],
    [
      5,
      4,
      3,
      2,
      1
    ],
    [
      5,
      4,
      3,
      1,
      1,
      1
    ],
    [
      5,
      4,
      2,
      2,
      2
    ],
    [
      5,
      4,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      1
    ],
    [
      5,
      3,
      3,
      2,
      2
    ],
    [
      5,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3
    ],
    [
      4,
      4,
      4,
      2,
      1
    ],
    [
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      1
    ],
    [
      4,
      4,
      3,
      2,
      2
    ],
    [
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      2
    ],
    [
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      4,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      4,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3
    ],
    [
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      2,
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ]
  ],
  "dual_integer": [
    9700,
    9422,
    9444,
    8371,
    9422,
    8161,
    6535,
    9427,
    7886,
    8484,
    6093,
    4374,
    9422,
    7680,
    8335,
    5620,
    6993,
    4088,
    2588,
    9423,
    7515,
    8162,
    5259,
    8229,
    6540,
    3574,
    7617,
    4857,
    2421,
    1294,
    9421,
    7409,
    7967,
    4994,
    8112,
    6155,
    3205,
    6742,
    7097,
    4397,
    2052,
    5473,
    3006,
    1394,
    733,
    7351,
    7837,
    4836,
    7940,
    5771,
    2917,
    8063,
    6247,
    6739,
    3991,
    1791,
    7036,
    4374,
    5054,
    2635,
    1178,
    6456,
    3636,
    1823,
    847,
    298,
    7966,
    5576,
    2786,
    7911,
    5764,
    6478,
    3681,
    1636,
    6095,
    6846,
    4014,
    4930,
    2430,
    1050,
    7375,
    5002,
    2677,
    6181,
    3317,
    1646,
    745,
    4557,
    2357,
    1166,
    483,
    111,
    7143,
    5464,
    6467,
    3638,
    4729,
    2258,
    982,
    6834,
    3726,
    7333,
    4909,
    2519,
    6141,
    3203,
    1561,
    683,
    5104,
    6154,
    3264,
    1757,
    4102,
    2193,
    1080,
    480,
    4999,
    3010,
    1559,
    750,
    302,
    54,
    7513,
    4911,
    2501,
    5290,
    6371,
    3259,
    1736,
    4055,
    2168,
    1052,
    473,
    6866,
    3452,
    4002,
    2225,
    1187,
    4051,
    2806,
    1464,
    745,
    337,
    3522,
    2043,
    1054,
    518,
    203,
    34,
    10000,
    4456,
    2398,
    4095,
    2822,
    1480,
    842,
    3309,
    1930,
    1012,
    532,
    234,
    4111,
    2700,
    1422,
    749,
    364,
    142,
    14,
    4104,
    2063,
    1063,
    569,
    257,
    96,
    7,
    0
  ],
  "scale": 10000,
  "gap_integer": -300
}

==> anc/general_witness/lp_survey_14.json <==
{
  "order": 14,
  "partitions": 135,
  "parameter_labels": 5095,
  "zero_labels": 834,
  "unique_rays_before_extremality_test": 3366,
  "rank_certificate": {
    "prime": 1000003,
    "rank": 134,
    "pivot_rows": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      101,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      102,
      103,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      109,
      114,
      104,
      105,
      110,
      62,
      63,
      64,
      106,
      108,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      65,
      78,
      79,
      121,
      124,
      122,
      133,
      136,
      77,
      111,
      115,
      127,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87,
      113,
      66,
      88,
      90,
      123,
      93,
      131,
      144,
      145,
      149,
      159,
      116,
      120,
      89,
      137,
      154,
      94,
      132,
      96,
      91,
      92,
      99,
      97,
      95,
      146,
      98,
      162,
      171,
      100
    ],
    "pivot_columns": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      96,
      97,
      98,
      99,
      100,
      101,
      102,
      103,
      104,
      105,
      106,
      107,
      108,
      109,
      110,
      111,
      112,
      113,
      114,
      115,
      116,
      117,
      118,
      119,
      120,
      121,
      122,
      123,
      124,
      125,
      126,
      127,
      128,
      129,
      130,
      131,
      132,
      133
    ],
    "pivot_product_mod_prime": 862175
  },
  "pdc_discovery": [
    {
      "target": [
        13,
        1
      ],
      "status": 0,
      "support": 1
    },
    {
      "target": [
        12,
        2
      ],
      "status": 0,
      "support": 2
    },
    {
      "target": [
        12,
        1,
        1
      ],
      "status": 0,
      "support": 2
    },
    {
      "target": [
        11,
        3
      ],
      "status": 0,
      "support": 3
    },
    {
      "target": [
        11,
        2,
        1
      ],
      "status": 0,
      "support": 4
    },
    {
      "target": [
        11,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 3
    },
    {
      "target": [
        10,
        4
      ],
      "status": 0,
      "support": 4
    },
    {
      "target": [
        10,
        3,
        1
      ],
      "status": 0,
      "support": 6
    },
    {
      "target": [
        10,
        2,
        2
      ],
      "status": 0,
      "support": 5
    },
    {
      "target": [
        10,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 5
    },
    {
      "target": [
        10,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 7
    },
    {
      "target": [
        9,
        5
      ],
      "status": 0,
      "support": 5
    },
    {
      "target": [
        9,
        4,
        1
      ],
      "status": 0,
      "support": 8
    },
    {
      "target": [
        9,
        3,
        2
      ],
      "status": 0,
      "support": 9
    },
    {
      "target": [
        9,
        3,
        1,
        1
      ],
      "status": 0,
      "support": 10
    },
    {
      "target": [
        9,
        2,
        2,
        1
      ],
      "status": 0,
      "support": 12
    },
    {
      "target": [
        9,
        2,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 14
    },
    {
      "target": [
        9,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 9
    },
    {
      "target": [
        8,
        6
      ],
      "status": 0,
      "support": 6
    },
    {
      "target": [
        8,
        5,
        1
      ],
      "status": 0,
      "support": 11
    },
    {
      "target": [
        8,
        4,
        2
      ],
      "status": 0,
      "support": 10
    },
    {
      "target": [
        8,
        4,
        1,
        1
      ],
      "status": 0,
      "support": 12
    },
    {
      "target": [
        8,
        3,
        3
      ],
      "status": 0,
      "support": 10
    },
    {
      "target": [
        8,
        3,
        2,
        1
      ],
      "status": 0,
      "support": 21
    },
    {
      "target": [
        8,
        3,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 24
    },
    {
      "target": [
        8,
        2,
        2,
        2
      ],
      "status": 0,
      "support": 13
    },
    {
      "target": [
        8,
        2,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 116
    },
    {
      "target": [
        8,
        2,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 23
    },
    {
      "target": [
        8,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 11
    },
    {
      "target": [
        7,
        7
      ],
      "status": 0,
      "support": 6
    },
    {
      "target": [
        7,
        6,
        1
      ],
      "status": 0,
      "support": 13
    },
    {
      "target": [
        7,
        5,
        2
      ],
      "status": 0,
      "support": 18
    },
    {
      "target": [
        7,
        5,
        1,
        1
      ],
      "status": 0,
      "support": 18
    },
    {
      "target": [
        7,
        4,
        3
      ],
      "status": 0,
      "support": 14
    },
    {
      "target": [
        7,
        4,
        2,
        1
      ],
      "status": 0,
      "support": 31
    },
    {
      "target": [
        7,
        4,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 35
    },
    {
      "target": [
        7,
        3,
        3,
        1
      ],
      "status": 0,
      "support": 20
    },
    {
      "target": [
        7,
        3,
        2,
        2
      ],
      "status": 0,
      "support": 30
    },
    {
      "target": [
        7,
        3,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 133
    },
    {
      "target": [
        7,
        3,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        7,
        2,
        2,
        2,
        1
      ],
      "status": 0,
      "support": 21
    },
    {
      "target": [
        7,
        2,
        2,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 84
    },
    {
      "target": [
        7,
        2,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 129
    },
    {
      "target": [
        7,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 23
    },
    {
      "target": [
        6,
        6,
        2
      ],
      "status": 0,
      "support": 17
    },
    {
      "target": [
        6,
        6,
        1,
        1
      ],
      "status": 0,
      "support": 24
    },
    {
      "target": [
        6,
        5,
        3
      ],
      "status": 0,
      "support": 21
    },
    {
      "target": [
        6,
        5,
        2,
        1
      ],
      "status": 0,
      "support": 28
    },
    {
      "target": [
        6,
        5,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 39
    },
    {
      "target": [
        6,
        4,
        4
      ],
      "status": 0,
      "support": 12
    },
    {
      "target": [
        6,
        4,
        3,
        1
      ],
      "status": 0,
      "support": 37
    },
    {
      "target": [
        6,
        4,
        2,
        2
      ],
      "status": 0,
      "support": 44
    },
    {
      "target": [
        6,
        4,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 133
    },
    {
      "target": [
        6,
        4,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 132
    },
    {
      "target": [
        6,
        3,
        3,
        2
      ],
      "status": 0,
      "support": 40
    },
    {
      "target": [
        6,
        3,
        3,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        6,
        3,
        2,
        2,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        6,
        3,
        2,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 133
    },
    {
      "target": [
        6,
        3,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        6,
        2,
        2,
        2,
        2
      ],
      "status": 0,
      "support": 16
    },
    {
      "target": [
        6,
        2,
        2,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 128
    },
    {
      "target": [
        6,
        2,
        2,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        6,
        2,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 59
    },
    {
      "target": [
        6,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 49
    },
    {
      "target": [
        5,
        5,
        4
      ],
      "status": 0,
      "support": 21
    },
    {
      "target": [
        5,
        5,
        3,
        1
      ],
      "status": 0,
      "support": 36
    },
    {
      "target": [
        5,
        5,
        2,
        2
      ],
      "status": 0,
      "support": 40
    },
    {
      "target": [
        5,
        5,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 133
    },
    {
      "target": [
        5,
        5,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 129
    },
    {
      "target": [
        5,
        4,
        4,
        1
      ],
      "status": 0,
      "support": 41
    },
    {
      "target": [
        5,
        4,
        3,
        2
      ],
      "status": 0,
      "support": 44
    },
    {
      "target": [
        5,
        4,
        3,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        5,
        4,
        2,
        2,
        1
      ],
      "status": 0,
      "support": 133
    },
    {
      "target": [
        5,
        4,
        2,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        5,
        4,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        5,
        3,
        3,
        3
      ],
      "status": 0,
      "support": 22
    },
    {
      "target": [
        5,
        3,
        3,
        2,
        1
      ],
      "status": 0,
      "support": 133
    },
    {
      "target": [
        5,
        3,
        3,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 133
    },
    {
      "target": [
        5,
        3,
        2,
        2,
        2
      ],
      "status": 0,
      "support": 20
    },
    {
      "target": [
        5,
        3,
        2,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        5,
        3,
        2,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        5,
        3,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        5,
        2,
        2,
        2,
        2,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        5,
        2,
        2,
        2,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 131
    },
    {
      "target": [
        5,
        2,
        2,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        5,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 104
    },
    {
      "target": [
        5,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 132
    },
    {
      "target": [
        4,
        4,
        4,
        2
      ],
      "status": 0,
      "support": 13
    },
    {
      "target": [
        4,
        4,
        4,
        1,
        1
      ],
      "status": 0,
      "support": 43
    },
    {
      "target": [
        4,
        4,
        3,
        3
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        4,
        4,
        3,
        2,
        1
      ],
      "status": 0,
      "support": 131
    },
    {
      "target": [
        4,
        4,
        3,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 131
    },
    {
      "target": [
        4,
        4,
        2,
        2,
        2
      ],
      "status": 0,
      "support": 53
    },
    {
      "target": [
        4,
        4,
        2,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        4,
        4,
        2,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        4,
        4,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        4,
        3,
        3,
        3,
        1
      ],
      "status": 0,
      "support": 132
    },
    {
      "target": [
        4,
        3,
        3,
        2,
        2
      ],
      "status": 0,
      "support": 67
    },
    {
      "target": [
        4,
        3,
        3,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 133
    },
    {
      "target": [
        4,
        3,
        3,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 129
    },
    {
      "target": [
        4,
        3,
        2,
        2,
        2,
        1
      ],
      "status": 0,
      "support": 132
    },
    {
      "target": [
        4,
        3,
        2,
        2,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 130
    },
    {
      "target": [
        4,
        3,
        2,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        4,
        3,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        4,
        2,
        2,
        2,
        2,
        2
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        4,
        2,
        2,
        2,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 131
    },
    {
      "target": [
        4,
        2,
        2,
        2,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        4,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 133
    },
    {
      "target": [
        4,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        4,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 125
    },
    {
      "target": [
        3,
        3,
        3,
        3,
        2
      ],
      "status": 2,
      "support": null
    },
    {
      "target": [
        3,
        3,
        3,
        3,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        3,
        3,
        3,
        2,
        2,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        3,
        3,
        3,
        2,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 133
    },
    {
      "target": [
        3,
        3,
        3,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 131
    },
    {
      "target": [
        3,
        3,
        2,
        2,
        2,
        2
      ],
      "status": 2,
      "support": null
    },
    {
      "target": [
        3,
        3,
        2,
        2,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 128
    },
    {
      "target": [
        3,
        3,
        2,
        2,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 132
    },
    {
      "target": [
        3,
        3,
        2,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        3,
        3,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 104
    },
    {
      "target": [
        3,
        2,
        2,
        2,
        2,
        2,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        3,
        2,
        2,
        2,
        2,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 133
    },
    {
      "target": [
        3,
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        3,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        3,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        3,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        2,
        2,
        2,
        2,
        2,
        2,
        2
      ],
      "status": 4,
      "support": null
    },
    {
      "target": [
        2,
        2,
        2,
        2,
        2,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 59
    },
    {
      "target": [
        2,
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 128
    },
    {
      "target": [
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    },
    {
      "target": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 134
    }
  ],
  "notice": "The full PDC sweep used floating-point LP. Status 0 is discovery, 2 numerical infeasibility, 4 numerical difficulty. Only separately supplied exact certificates establish conclusions."
}

==> anc/general_witness/lp_survey_15.json <==
{
  "order": 15,
  "pdc_discovery": [
    {
      "target": [
        14,
        1
      ],
      "status": 0,
      "support": 1
    },
    {
      "target": [
        13,
        2
      ],
      "status": 0,
      "support": 2
    },
    {
      "target": [
        13,
        1,
        1
      ],
      "status": 0,
      "support": 2
    },
    {
      "target": [
        12,
        3
      ],
      "status": 0,
      "support": 3
    },
    {
      "target": [
        12,
        2,
        1
      ],
      "status": 0,
      "support": 4
    },
    {
      "target": [
        12,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 3
    },
    {
      "target": [
        11,
        4
      ],
      "status": 0,
      "support": 4
    },
    {
      "target": [
        11,
        3,
        1
      ],
      "status": 0,
      "support": 6
    },
    {
      "target": [
        11,
        2,
        2
      ],
      "status": 0,
      "support": 5
    },
    {
      "target": [
        11,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 5
    },
    {
      "target": [
        11,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 7
    },
    {
      "target": [
        10,
        5
      ],
      "status": 0,
      "support": 5
    },
    {
      "target": [
        10,
        4,
        1
      ],
      "status": 0,
      "support": 8
    },
    {
      "target": [
        10,
        3,
        2
      ],
      "status": 0,
      "support": 9
    },
    {
      "target": [
        10,
        3,
        1,
        1
      ],
      "status": 0,
      "support": 10
    },
    {
      "target": [
        10,
        2,
        2,
        1
      ],
      "status": 0,
      "support": 12
    },
    {
      "target": [
        10,
        2,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 14
    },
    {
      "target": [
        10,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 9
    },
    {
      "target": [
        9,
        6
      ],
      "status": 0,
      "support": 6
    },
    {
      "target": [
        9,
        5,
        1
      ],
      "status": 0,
      "support": 9
    },
    {
      "target": [
        9,
        4,
        2
      ],
      "status": 0,
      "support": 12
    },
    {
      "target": [
        9,
        4,
        1,
        1
      ],
      "status": 0,
      "support": 15
    },
    {
      "target": [
        9,
        3,
        3
      ],
      "status": 0,
      "support": 10
    },
    {
      "target": [
        9,
        3,
        2,
        1
      ],
      "status": 0,
      "support": 21
    },
    {
      "target": [
        9,
        3,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 25
    },
    {
      "target": [
        9,
        2,
        2,
        2
      ],
      "status": 0,
      "support": 13
    },
    {
      "target": [
        9,
        2,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 25
    },
    {
      "target": [
        9,
        2,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 22
    },
    {
      "target": [
        9,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 11
    },
    {
      "target": [
        8,
        7
      ],
      "status": 0,
      "support": 7
    },
    {
      "target": [
        8,
        6,
        1
      ],
      "status": 0,
      "support": 12
    },
    {
      "target": [
        8,
        5,
        2
      ],
      "status": 0,
      "support": 19
    },
    {
      "target": [
        8,
        5,
        1,
        1
      ],
      "status": 0,
      "support": 18
    },
    {
      "target": [
        8,
        4,
        3
      ],
      "status": 0,
      "support": 14
    },
    {
      "target": [
        8,
        4,
        2,
        1
      ],
      "status": 0,
      "support": 33
    },
    {
      "target": [
        8,
        4,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 40
    },
    {
      "target": [
        8,
        3,
        3,
        1
      ],
      "status": 0,
      "support": 21
    },
    {
      "target": [
        8,
        3,
        2,
        2
      ],
      "status": 0,
      "support": 17
    },
    {
      "target": [
        8,
        3,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 38
    },
    {
      "target": [
        8,
        3,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 150
    },
    {
      "target": [
        8,
        2,
        2,
        2,
        1
      ],
      "status": 0,
      "support": 21
    },
    {
      "target": [
        8,
        2,
        2,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 66
    },
    {
      "target": [
        8,
        2,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 26
    },
    {
      "target": [
        8,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 23
    },
    {
      "target": [
        7,
        7,
        1
      ],
      "status": 0,
      "support": 14
    },
    {
      "target": [
        7,
        6,
        2
      ],
      "status": 0,
      "support": 19
    },
    {
      "target": [
        7,
        6,
        1,
        1
      ],
      "status": 0,
      "support": 25
    },
    {
      "target": [
        7,
        5,
        3
      ],
      "status": 0,
      "support": 23
    },
    {
      "target": [
        7,
        5,
        2,
        1
      ],
      "status": 0,
      "support": 30
    },
    {
      "target": [
        7,
        5,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 27
    },
    {
      "target": [
        7,
        4,
        4
      ],
      "status": 0,
      "support": 14
    },
    {
      "target": [
        7,
        4,
        3,
        1
      ],
      "status": 0,
      "support": 39
    },
    {
      "target": [
        7,
        4,
        2,
        2
      ],
      "status": 0,
      "support": 33
    },
    {
      "target": [
        7,
        4,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 59
    },
    {
      "target": [
        7,
        4,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 173
    },
    {
      "target": [
        7,
        3,
        3,
        2
      ],
      "status": 0,
      "support": 38
    },
    {
      "target": [
        7,
        3,
        3,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        7,
        3,
        2,
        2,
        1
      ],
      "status": 0,
      "support": 170
    },
    {
      "target": [
        7,
        3,
        2,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        7,
        3,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 168
    },
    {
      "target": [
        7,
        2,
        2,
        2,
        2
      ],
      "status": 0,
      "support": 22
    },
    {
      "target": [
        7,
        2,
        2,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 161
    },
    {
      "target": [
        7,
        2,
        2,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 171
    },
    {
      "target": [
        7,
        2,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 161
    },
    {
      "target": [
        7,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 67
    },
    {
      "target": [
        6,
        6,
        3
      ],
      "status": 0,
      "support": 13
    },
    {
      "target": [
        6,
        6,
        2,
        1
      ],
      "status": 0,
      "support": 26
    },
    {
      "target": [
        6,
        6,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 37
    },
    {
      "target": [
        6,
        5,
        4
      ],
      "status": 0,
      "support": 25
    },
    {
      "target": [
        6,
        5,
        3,
        1
      ],
      "status": 0,
      "support": 40
    },
    {
      "target": [
        6,
        5,
        2,
        2
      ],
      "status": 0,
      "support": 41
    },
    {
      "target": [
        6,
        5,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        6,
        5,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 169
    },
    {
      "target": [
        6,
        4,
        4,
        1
      ],
      "status": 0,
      "support": 33
    },
    {
      "target": [
        6,
        4,
        3,
        2
      ],
      "status": 0,
      "support": 52
    },
    {
      "target": [
        6,
        4,
        3,
        1,
        1
      ],
      "status": 0,
      "support": 151
    },
    {
      "target": [
        6,
        4,
        2,
        2,
        1
      ],
      "status": 0,
      "support": 172
    },
    {
      "target": [
        6,
        4,
        2,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        6,
        4,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        6,
        3,
        3,
        3
      ],
      "status": 0,
      "support": 23
    },
    {
      "target": [
        6,
        3,
        3,
        2,
        1
      ],
      "status": 0,
      "support": 173
    },
    {
      "target": [
        6,
        3,
        3,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        6,
        3,
        2,
        2,
        2
      ],
      "status": 0,
      "support": 31
    },
    {
      "target": [
        6,
        3,
        2,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        6,
        3,
        2,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        6,
        3,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 172
    },
    {
      "target": [
        6,
        2,
        2,
        2,
        2,
        1
      ],
      "status": 0,
      "support": 27
    },
    {
      "target": [
        6,
        2,
        2,
        2,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        6,
        2,
        2,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        6,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 126
    },
    {
      "target": [
        6,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 55
    },
    {
      "target": [
        5,
        5,
        5
      ],
      "status": 0,
      "support": 20
    },
    {
      "target": [
        5,
        5,
        4,
        1
      ],
      "status": 0,
      "support": 41
    },
    {
      "target": [
        5,
        5,
        3,
        2
      ],
      "status": 0,
      "support": 47
    },
    {
      "target": [
        5,
        5,
        3,
        1,
        1
      ],
      "status": 0,
      "support": 172
    },
    {
      "target": [
        5,
        5,
        2,
        2,
        1
      ],
      "status": 0,
      "support": 70
    },
    {
      "target": [
        5,
        5,
        2,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        5,
        5,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 173
    },
    {
      "target": [
        5,
        4,
        4,
        2
      ],
      "status": 0,
      "support": 51
    },
    {
      "target": [
        5,
        4,
        4,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        5,
        4,
        3,
        3
      ],
      "status": 0,
      "support": 51
    },
    {
      "target": [
        5,
        4,
        3,
        2,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        5,
        4,
        3,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 173
    },
    {
      "target": [
        5,
        4,
        2,
        2,
        2
      ],
      "status": 0,
      "support": 173
    },
    {
      "target": [
        5,
        4,
        2,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        5,
        4,
        2,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        5,
        4,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        5,
        3,
        3,
        3,
        1
      ],
      "status": 0,
      "support": 154
    },
    {
      "target": [
        5,
        3,
        3,
        2,
        2
      ],
      "status": 0,
      "support": 41
    },
    {
      "target": [
        5,
        3,
        3,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        5,
        3,
        3,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        5,
        3,
        2,
        2,
        2,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        5,
        3,
        2,
        2,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 173
    },
    {
      "target": [
        5,
        3,
        2,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        5,
        3,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        5,
        2,
        2,
        2,
        2,
        2
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        5,
        2,
        2,
        2,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        5,
        2,
        2,
        2,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        5,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        5,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        5,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        4,
        4,
        4,
        3
      ],
      "status": 0,
      "support": 16
    },
    {
      "target": [
        4,
        4,
        4,
        2,
        1
      ],
      "status": 0,
      "support": 173
    },
    {
      "target": [
        4,
        4,
        4,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 44
    },
    {
      "target": [
        4,
        4,
        3,
        3,
        1
      ],
      "status": 0,
      "support": 172
    },
    {
      "target": [
        4,
        4,
        3,
        2,
        2
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        4,
        4,
        3,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        4,
        4,
        3,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 173
    },
    {
      "target": [
        4,
        4,
        2,
        2,
        2,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        4,
        4,
        2,
        2,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        4,
        4,
        2,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        4,
        4,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        4,
        3,
        3,
        3,
        2
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        4,
        3,
        3,
        3,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        4,
        3,
        3,
        2,
        2,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        4,
        3,
        3,
        2,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        4,
        3,
        3,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        4,
        3,
        2,
        2,
        2,
        2
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        4,
        3,
        2,
        2,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        4,
        3,
        2,
        2,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        4,
        3,
        2,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        4,
        3,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        4,
        2,
        2,
        2,
        2,
        2,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        4,
        2,
        2,
        2,
        2,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        4,
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        4,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 165
    },
    {
      "target": [
        4,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        4,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        3,
        3,
        3,
        3,
        3
      ],
      "status": 2,
      "support": null
    },
    {
      "target": [
        3,
        3,
        3,
        3,
        2,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        3,
        3,
        3,
        3,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        3,
        3,
        3,
        2,
        2,
        2
      ],
      "status": 0,
      "support": 162
    },
    {
      "target": [
        3,
        3,
        3,
        2,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        3,
        3,
        3,
        2,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        3,
        3,
        3,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 173
    },
    {
      "target": [
        3,
        3,
        2,
        2,
        2,
        2,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        3,
        3,
        2,
        2,
        2,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        3,
        3,
        2,
        2,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 172
    },
    {
      "target": [
        3,
        3,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        3,
        3,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 142
    },
    {
      "target": [
        3,
        2,
        2,
        2,
        2,
        2,
        2
      ],
      "status": 4,
      "support": null
    },
    {
      "target": [
        3,
        2,
        2,
        2,
        2,
        2,
        1,
        1
      ],
      "status": 0,
      "support": 173
    },
    {
      "target": [
        3,
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 170
    },
    {
      "target": [
        3,
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 173
    },
    {
      "target": [
        3,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        3,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        3,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        1
      ],
      "status": 4,
      "support": null
    },
    {
      "target": [
        2,
        2,
        2,
        2,
        2,
        2,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        2,
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 166
    },
    {
      "target": [
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 174
    },
    {
      "target": [
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    },
    {
      "target": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "status": 0,
      "support": 175
    }
  ],
  "notice": "The full PDC sweep used floating-point LP. Status 0 is discovery, 2 numerical infeasibility, 4 numerical difficulty. Only separately supplied exact certificates establish conclusions."
}

==> anc/general_witness/proof.md <==
# Partial-swap witnesses, a content formula, and an infinite immanant-dominance family

Research note and exact certificates — 11 September 2026

## Scope and status

The order-14 result for (4,4,3,3) is accepted as established input and is not reproved. The final proof and the twenty witness definitions referred to in the request were not present among the accessible files. Consequently, this note does not identify the original twenty-witness cone. It defines and investigates a specific, dimension-independent partial-swap construction, proves a general theorem for arbitrary local group-algebra filters, and completely enumerates its **central-projector** subcone at orders 14 and 15.

The main mathematical outputs are:

* A positivity theorem for arbitrary two-block Young/branching filters, with an explicit character-trace formula.
* A content-polynomial formula for every witness with one symmetric block.
* A uniform three-witness convex-dominance theorem for (m,4,3,3), for every integer m >= 6.
* An exact seven-witness bridge for (5,4,3,3), implying its PDC case.
* Exact additional three-row bridges at orders 16 and 17, and a separate exact order-17 certificate for (6,5,3,3).
* Exact finite generator matrices and rank certificates for the central-projector cones, and an integer separating functional excluding PDC for (3,3,3,3,3) from the order-15 cone.

These are mathematical proofs and exact certificates produced and checked in this run, not externally audited or Lean-formalized results. Publication priority for the new explicit consequences has not been established by an exhaustive literature review. The underlying tensor-contraction philosophy has important antecedents in Pate's work; it must not be advertised as an entirely new foundational principle.

## 1. Notation

For a partition lambda of n, let f^lambda = chi^lambda(e),

\[
d_\lambda(A)=\sum_{\sigma\in S_n}\chi^\lambda(\sigma)
                    \prod_{i=1}^n a_{i,\sigma(i)},
\qquad \bar d_\lambda=d_\lambda/f^\lambda.
\]

All matrices below are complex Hermitian positive semidefinite, including singular matrices. Let H be a finite-dimensional complex Hilbert space, let U be the unitary permutation representation on H^{tensor n}, and write x=x_1 tensor ... tensor x_n for a decomposable tensor with Gram matrix A. A consistent choice of the permutation convention gives

\[
\langle x,U(\sigma)x\rangle=\prod_i a_{i,\sigma(i)}.
\]

Using the inverse convention gives the same character sums. The central orthogonal idempotent is

\[
e_\nu=\frac{f^\nu}{n!}\sum_{\sigma\in S_n}
       \chi^\nu(\sigma^{-1})\sigma,
\quad
\langle x,U(e_\nu)x\rangle=\frac{f^\nu}{n!}d_\nu(A).
\]

For a box in row i and column j, its content is c=j-i. Put

\[
\kappa_\lambda=\sum_{b\in\lambda}c(b),
\qquad
\gamma_\lambda=\sum_{b\in\lambda}c(b)^2-\binom{|\lambda|}{2}.
\]

These are respectively the eigenvalues of the transposition class sum and the 3-cycle class sum.

## 2. General partial-swap positivity

### Theorem 1

Let n=p+q, let a in C[S_p] and b in C[S_q] be arbitrary, and let

\[
\tau_k=(1,p+1)\cdots(k,p+k),\qquad 1\le k\le\min(p,q).
\]

Embed a and b in the two disjoint blocks and set

\[
W=(a\otimes b)^*\tau_k(a\otimes b),
\qquad t_\nu=\operatorname{Tr}_{S^\nu}\rho_\nu(W).
\]

Then

\[
\sum_{\nu\vdash n}t_\nu d_\nu(A)\ge0.
\tag{1}
\]

This includes central Young projectors, orthogonal tableau projectors, branching-path projectors, and arbitrary local linear combinations of them. No positivity or idempotence assumption on a and b is needed.

### Proof

The filtered tensor has the form u tensor v across the two blocks. Split the coordinates of u and v into the k swapped factors and the remaining factors, writing u_{I,R} and v_{I,S}. Direct expansion gives

\[
\langle u\otimes v,U(\tau_k)(u\otimes v)\rangle
 =\sum_{R,S}\left|\sum_Iu_{I,R}\overline{v_{I,S}}\right|^2\ge0.
\tag{2}
\]

Equivalently this is Tr(R_u R_v), where R_u and R_v are the reduced positive semidefinite operators on the swapped factors. The contraction is linear in u and conjugate-linear in v.

Conjugating W by a permutation preserves its nonnegative expectation on decomposable tensors. Its central average is

\[
Z(W)=\frac1{n!}\sum_g gWg^{-1}
 =\sum_\nu\frac{t_\nu}{f^\nu}e_\nu.
\]

Therefore

\[
\langle x,U(Z(W))x\rangle
 =\frac1{n!}\sum_\nu t_\nu d_\nu(A)\ge0.
\]

Every complex PSD matrix has a Gram representation, proving (1), without any invertibility assumption. QED.

### Central-projector coefficients

For a=e_alpha and b=e_beta, with alpha of p and beta of q, cyclicity of trace gives

\[
t_\nu=\frac{f^\alpha f^\beta}{p!q!}
\sum_{\sigma\in S_p,\pi\in S_q}
\chi^\alpha(\sigma)\chi^\beta(\pi)
\chi^\nu((\sigma\oplus\pi)\tau_k).
\tag{3}
\]

Thus exact integer character computation suffices to generate a ray. The positive common prefactor is irrelevant for cone membership. Dividing the integer vector in (3) by the positive gcd of its entries gives the primitive raw-immanant vector used in the cone files.

For k >= 1 these central-projector witnesses are balanced:

\[
\sum_\nu f^\nu t_\nu=0.
\tag{4}
\]

Indeed, the left side is the regular-representation trace of W. By trace cyclicity it is the trace of tau_k(e_alpha tensor e_beta), whose identity coefficient is zero: tau_k is not in the block subgroup. In normalized coordinates, every generator therefore has coefficient sum zero.

### Why a naive linear squared norm cannot prove dominance

If a self-adjoint operator Q satisfies <x,Qx>=||Lx||^2 for one linear map L on the original tensor space and every product vector x, then Q=L*L. Product rank-one projectors span the Hermitian operators, so equality of their expectations determines the operator. Its central average has only nonnegative irreducible traces and yields no negative immanant coefficient.

The mixed conjugation in (2) is consequently essential. This observation does not contradict the established order-14 proof; it identifies information omitted by the informal phrase “a squared norm.”

## 3. A content-polynomial theorem for a symmetric block

For a horizontal p-strip nu/beta, define

\[
P_{\nu/\beta}(z)=\prod_{b\in\nu/\beta}(z+c(b)).
\]

Here “horizontal strip” means no two added boxes lie in the same column. Equivalently, nu_i >= beta_i >= nu_{i+1}. Let

\[
N^{\nu}_{p,\beta,k}
 =\frac1{(p-k)!}\sum_{j=0}^{p-k}
 (-1)^{p-k-j}\binom{p-k}{j}
 P_{\nu/\beta}(j-p+1),
\tag{5}
\]

and put N=0 when nu/beta is not a horizontal p-strip. These integers are the coefficients in the Newton expansion

\[
P_{\nu/\beta}(z)
 =\sum_{k=0}^{p}N^{\nu}_{p,\beta,k}(z+k)^{\overline{p-k}},
\tag{6}
\]

where u^{overline r}=u(u+1)...(u+r-1).

### Theorem 2: Pieri–content witnesses

For every beta of q and 1 <= k <= min(p,q),

\[
\Phi_{p,\beta,k}(A)
 :=\sum_{\nu\vdash p+q}N^{\nu}_{p,\beta,k}d_\nu(A)\ge0.
\tag{7}
\]

Moreover,

\[
\sum_\nu f^\nu N^{\nu}_{p,\beta,k}=0.
\tag{8}
\]

### Proof

Use the symmetric projector e_(p) on the p new labels and e_beta on q old labels. Pieri's rule says the corresponding subgroup type occurs with multiplicity one in S^nu precisely when nu/beta is horizontal, and not otherwise. Its projected dimension is f^beta.

Let J_i=sum_{j<i}(j,i) be the Jucys–Murphy elements, with the old labels preceding the new labels. On the beta-isotypic restriction inside S^nu,

\[
\prod_{r=1}^p(z+J_{q+r})
\]

acts by the scalar P_{nu/beta}(z). This follows from the usual branching eigenvalues, or from the central content-product identity together with cancellation of the old-label factor.

Expand the product by inserting new labels successively into permutation cycles. Its terms are exactly the permutations whose cycles contain at most one old label, with weight z^{c_0}, where c_0 counts cycles made entirely of new labels. Suppose k old labels occur in nontrivial cycles. Modulo permutations of the symmetric new block, such a term reduces to k disjoint cross-block swaps. Its trace against e_(p)e_beta is therefore the same as the trace of tau_k against that projector. Conjugation by S_q makes the choice of old labels immaterial.

The weighted number of these terms is

\[
p!\binom qk[t^{p-k}](1-t)^{-z-k}
 =\binom pk(q)_k(z+k)^{\overline{p-k}},
\]

where (q)_k=q(q-1)...(q-k+1). One can see the generating function by giving each of k selected old roots a nonempty ordered sequence of new labels and giving each entirely-new cycle weight z.

Writing

\[
\omega_k=\frac1{f^\beta}
\operatorname{Tr}_{S^\nu}(\tau_k(e_{(p)}\otimes e_\beta)),
\]

and taking traces gives

\[
P_{\nu/\beta}(z)
 =\sum_k\binom pk(q)_k\omega_k(z+k)^{\overline{p-k}}.
\]

Comparison with (6) yields

\[
\operatorname{Tr}_{S^\nu}(\tau_k(e_{(p)}\otimes e_\beta))
 =\frac{f^\beta}{\binom pk(q)_k}N^{\nu}_{p,\beta,k}.
\tag{9}
\]

The factor is positive and independent of nu. Theorem 1 proves (7); (4) proves (8). QED.

### Low-contraction formulas

For horizontal nu/beta, put Delta=kappa_nu-kappa_(p)-kappa_beta and Gamma=gamma_nu-gamma_(p)-gamma_beta. Then

\[
N_{p,\beta,1}^{\nu}=\Delta,
\qquad
N_{p,\beta,2}^{\nu}=\frac{\Delta^2-pq-\Gamma}{2}.
\tag{10}
\]

For p=4 and k=3,

\[
N_{4,\beta,3}^{\nu}=P_{\nu/\beta}(-2)-P_{\nu/\beta}(-3).
\tag{11}
\]

More generally, if the added strip contains boxes of every content k-1,k,...,p-1, then N_{p,beta,k}^{nu}=0: every evaluation in (5) has one of these boxes as a zero factor. This is a sufficient vanishing criterion, not a claimed converse.

These formulas explain why small contractions produce sparse structured inequalities. In particular, roots at -2 and -3 force whole sets of Pieri children to disappear.

For arbitrary alpha, beta, the one-swap formula is also explicit:

\[
t_\nu=\frac{f^\alpha f^\beta}{pq}
 c_{\alpha\beta}^{\nu}
 (\kappa_\nu-\kappa_\alpha-\kappa_\beta).
\tag{12}
\]

Indeed, block averaging of one swap is the cross-transposition sum divided by pq; this sum is the difference of the three transposition class sums. Its scalar on the projected subgroup type is the displayed content difference, and the restriction multiplicity is the Littlewood–Richardson coefficient.

## 4. A uniform three-witness family

### Theorem 3

Let m >= 6 be an integer, n=m+10, and lambda=(m,4,3,3). Define the following seven partitions and coefficients:

| i | mu_i | r_i(m) |
|---|---|---|
| 1 | (m+4,3,3) | 3m(17m^2+74m-351) |
| 2 | (m+3,4,3) | 9(m-3)(m^2+27m-8) |
| 3 | (m+3,3,3,1) | 14m^3+21m^2-711m+1296 |
| 4 | (m+2,4,3,1) | 18(m-3)(7m-24) |
| 5 | (m+2,3,3,2) | 10(5m^2-41m+114) |
| 6 | (m+1,4,3,2) | 90(m-3)(m-6) |
| 7 | (m+1,3,3,3) | 90(m-1)(m-6) |

Then

\[
180(5m-9)d_\lambda(A)\le\sum_{i=1}^7r_i(m)d_{\mu_i}(A).
\tag{13}
\]

Equivalently,

\[
\bar d_\lambda(A)\le\sum_{i=1}^7c_i(m)\bar d_{\mu_i}(A),
\qquad
c_i(m)=\frac{r_i(m)f^{\mu_i}}{180(5m-9)f^\lambda},
\tag{14}
\]

with c_i(m) >= 0 and sum_i c_i(m)=1.

### Proof: a polynomial identity of three positive witnesses

Set

\[
D_m=\Phi_{4,(m,3,3),3},\qquad
E_m=\Phi_{m,(4,3,3),1},\qquad
F_m=\Phi_{m+1,(3,3,3),2}.
\]

Their nonzero raw-immanant coefficient columns are the following; an entry can vanish at a particular m.

| Partition | D_m | E_m | F_m |
|---|---|---|---|
| (m+4,3,3) | 4m(m-2)(m-1) | 4m | 3m(m+1) |
| (m+3,4,3) | (m-3)(m-2)(m-1) | 3m-1 | 0 |
| (m+3,3,3,1) | (m-18)(m-2)(m-1) | 3(m-2) | m(m-9) |
| (m+2,4,3,1) | -6(m-3)(m-2) | 2(m-3) | 0 |
| (m+2,3,3,2) | -10(m-7)(m-2) | 2(m-5) | -4(2m-5) |
| (m+1,4,3,2) | 30(m-3) | m-9 | 0 |
| (m+1,3,3,3) | 60(m-4) | m-12 | 36 |
| (m,4,3,3) | -120 | -10 | 0 |

Here is a direct all-parameter derivation of the sparsity, rather than interpolation from examples. A horizontal four-strip on (m,3,3) produces

\[
\nu=(m+a,3+b,3,c),\qquad a+b+c=4,\quad c\le3.
\]

Its content polynomial is

\[
P(z)=(z+m)^{\overline a}(z+2)^{\overline b}(z-3)^{\overline c}.
\]

If b >= 2, both P(-2) and P(-3) vanish. Thus D_m has only the eight children b=0,1 and c=0,1,2,3 listed in the table. Substitution in (11) gives its displayed column. The horizontal children of (4,3,3) have the same eight shapes; (10) gives E_m. The horizontal children of (3,3,3) have the four shapes with second row 3, and (10) gives F_m. This proves the entire table for every m >= 6.

Now take the positive combination

\[
9D_m+90(m-3)E_m+5(m-3)F_m.
\tag{15}
\]

The coefficient of d_lambda is -180(5m-9), and the remaining coefficients are exactly r_1,...,r_7. This proves (13).

For sign verification put t=m-6 >= 0. The seven coefficients become

\[
\begin{aligned}
r_1&=3(t+6)(17t^2+278t+705),\\
r_2&=9(t+3)(t^2+39t+190),\\
r_3&=14t^3+273t^2+1053t+810,\\
r_4&=18(t+3)(7t+18),\\
r_5&=10(5t^2+19t+48),\\
r_6&=90(t+3)t,\\
r_7&=90(t+5)t.
\end{aligned}
\]

All are nonnegative. Finally, each witness in (15) is balanced by (8), giving

\[
\sum_i r_i(m)f^{\mu_i}=180(5m-9)f^\lambda.
\]

This proves the convex normalization in (14). QED.

### PDC consequence

The first six right-hand shapes have at most three parts greater than 2. They are in Pate's class (p,q,r,2^s,1^t). The seventh has the form (p,q^2,r), with q=r=3, and is in Pate's 1999 class. Thus every right-hand normalized immanant is at most the permanent. The convex weights in (14) prove

\[
\bar d_{(m,4,3,3)}(A)\le\operatorname{per}(A),\qquad m\ge6.
\tag{16}
\]

The external PDC classes used here are from Pate (1998, 1999), not newly proved in this note.

## 5. The order-15 endpoint: an exact seven-witness bridge

Define Phi_i by the following table, with Phi normalized exactly as in (5)–(7), not by primitive gcd reduction.

| i | p | beta | k | positive integer multiplier |
|---|---:|---|---:|---:|
| 1 | 1 | (7,4,3) | 1 | 80 |
| 2 | 5 | (4,3,3) | 1 | 240 |
| 3 | 3 | (4,4,4) | 3 | 3 |
| 4 | 4 | (5,3,3) | 3 | 10 |
| 5 | 4 | (4,4,3) | 3 | 3 |
| 6 | 4 | (4,4,3) | 4 | 3 |
| 7 | 6 | (3,3,3) | 2 | 30 |

The exact identity is

\[
\begin{aligned}
80\Phi_1+240\Phi_2+3\Phi_3+10\Phi_4+3\Phi_5+3\Phi_6+30\Phi_7
=20\big(&495d_{(9,3,3)}+226d_{(8,4,3)}\\
&+12d_{(7,5,3)}+4d_{(7,4,4)}-198d_{(5,4,3,3)}\big).
\end{aligned}
\tag{17}
\]

This is a finite exact certificate: the seven coefficient vectors are specified without ambiguity by the integer formula (5), and the standard-library verifier checks every coordinate. For a manually inspectable version, their only nonzero coordinates are displayed below.

| nu | Phi_1 | Phi_2 | Phi_3 | Phi_4 | Phi_5 | Phi_6 | Phi_7 |
|---|---:|---:|---:|---:|---:|---:|---:|
| (9,3,3) | 0 | 20 | 0 | 240 | 0 | 0 | 90 |
| (8,4,3) | 7 | 14 | 0 | 24 | 96 | 24 | 0 |
| (8,3,3,1) | 0 | 9 | 0 | -156 | 0 | 0 | -20 |
| (7,5,3) | 3 | 0 | 0 | 0 | 0 | 0 | 0 |
| (7,4,4) | 1 | 0 | 24 | 0 | -12 | -12 | 0 |
| (7,4,3,1) | -3 | 4 | 0 | -36 | -84 | -36 | 0 |
| (7,3,3,2) | 0 | 0 | 0 | 60 | 0 | 0 | -20 |
| (6,4,4,1) | 0 | 0 | -30 | 0 | 6 | 24 | 0 |
| (6,4,3,2) | 0 | -4 | 0 | 60 | 60 | 60 | 0 |
| (6,3,3,3) | 0 | -7 | 0 | 60 | 0 | 0 | 36 |
| (5,4,4,2) | 0 | 0 | 40 | 0 | 20 | -60 | 0 |
| (5,4,3,3) | 0 | -10 | 0 | -120 | 0 | -120 | 0 |
| (4,4,4,3) | 0 | 0 | -60 | 0 | -180 | 240 | 0 |

By Theorem 2 every Phi_i is nonnegative. The relevant dimensions are

\[
f^{(5,4,3,3)}=75075,\quad
f^{(9,3,3)}=12740,\quad f^{(8,4,3)}=35035,\quad
f^{(7,5,3)}=45045,\quad f^{(7,4,4)}=25025.
\]

Consequently (17) gives

\[
\boxed{\bar d_{(5,4,3,3)}\le
\frac{14}{33}\bar d_{(9,3,3)}+
\frac{791}{1485}\bar d_{(8,4,3)}+
\frac{2}{55}\bar d_{(7,5,3)}+
\frac{2}{297}\bar d_{(7,4,4)}.}
\tag{18}
\]

The numerator weights over denominator 1485 are 630,791,54,10, summing to 1485. All right-hand partitions have three rows, proving the order-15 PDC consequence using the cited established class.

Together with Theorem 3 and the accepted order-14 input, this yields PDC for (m,4,3,3) for every integer m >= 4. Only the m=4 member uses the supplied established result.

### A further order-15 consequence

Pate's 1992 node-moving theorem says that moving the last node of a row whose length is strictly greater than the next row and greater than 1 to a new singleton row decreases the normalized immanant. Applied to the first row of (5,4,3,3), it gives

\[
\bar d_{(4,4,3,3,1)}\le\bar d_{(5,4,3,3)}\le\operatorname{per}.
\]

The only order-15 partitions outside the explicitly stated Pate (1998,1999) class are (5,4,3,3), (4,4,3,3,1), and (3,3,3,3,3). This follows either by listing partitions or by considering the parts at least 3. Thus, combined with those known classes, the present proof establishes every ordinary order-15 PDC case except (3,3,3,3,3). This is not a claim that the last case is false.

More generally, repeated use of the same node-moving theorem gives PDC for (m,4,3,3,1^t), m >= 4 and t >= 0, with the single m=4,t=0 endpoint supplied by the original input.

## 6. Additional exact certificates, and what is only experimental

The folder `additional_certificates` gives exact positive rational combinations of primitive witnesses, independently re-evaluated by the content formula. They include the following alternative three-row bridges:

\[
\bar d_{(6,4,3,3)}\le
\frac{37200\bar d_{(10,3,3)}+60128\bar d_{(9,4,3)}+
12452\bar d_{(8,5,3)}+1595\bar d_{(8,4,4)}}{111375},
\tag{19}
\]

and

\[
\bar d_{(7,4,3,3)}\le
\frac{4775\bar d_{(11,3,3)}+9121\bar d_{(10,4,3)}+
2400\bar d_{(9,5,3)}+336\bar d_{(9,4,4)}}{16632}.
\tag{20}
\]

Both use six witnesses. An additional 38-witness exact certificate proves PDC for (6,5,3,3) at order 17 by a convex combination of three-row immanants. Its larger coefficients are retained in the JSON certificate rather than obscuring the main structural theorem.

No uniform theorem for arbitrary (a,b,3,3) is claimed. A shifted copy of the seven-witness order-15 pattern was infeasible in the tested restricted searches at m=6 and 7. The final three-witness family was obtained by changing the cancellation objective: retain positive terms belonging to known PDC classes, instead of demanding that every four-row term cancel. This is a substantive structural distinction, not interpolation from successful small cases.

## 7. The enumerated cone

Let C_n be the conical hull, in normalized-immanant coordinates, of all central-projector partial-swap witnesses (3), with p+q=n, all alpha of p and beta of q, and 1 <= k <= min(p,q). Unordered block pairs are counted once. Zero vectors are removed; positive multiples are identified by primitive gcd normalization.

This is not asserted to equal the cone obtained from all noncentral branching filters in Theorem 1.

| n | Number of partitions | Parameter labels | Zero labels | Distinct nonzero generator rays | Exact linear-span rank |
|---:|---:|---:|---:|---:|---:|
| 14 | 135 | 5095 | 834 | 3366 | 134 |
| 15 | 176 | 8112 | 1310 | 5398 | 175 |

“Generator rays” does not mean “extreme rays.” Redundancy removal and facet enumeration were not completed. The rank assertions are exact: each supplied modular minor is nonsingular modulo 1000003, while balance gives the matching upper bound p(n)-1.

### Exact computation

Characters were computed by Murnaghan–Nakayama with integer beta sets and checked against full integer character orthogonality. The double character sum was evaluated by exact marked-cycle enumeration. For each block permutation, record its induced permutation on the k marked endpoints, the lengths of intervening unmarked paths, and its cycles disjoint from the endpoints. For given unmarked cycles rho the multiplicity is (p-k)!/z_rho. Combining the two blocks gives the cycle type after the swap. All type marginals were checked to equal the appropriate products of conjugacy-class sizes.

This enumeration was independently compared against direct permutation enumeration for every k at block sizes (2,3), (3,3), (3,4), and (4,4). Every nonzero symmetric-first-block witness at n=14 and 15 was also recomputed by the independent content formula: 813 and 1132 labelled witnesses respectively, with exact agreement. The general positivity proof does not depend on numerical testing of matrices.

### Exhaustive floating-point PDC queries

Every non-permanent partition was queried for membership of e_(n)-e_lambda in C_n.

| n | Queries | LP feasible | LP infeasible | Numerical difficulty |
|---:|---:|---:|---:|---:|
| 14 | 134 | 131 | 2 | 1 |
| 15 | 175 | 172 | 1 | 2 |

These counts describe floating-point discovery, not a fully certified membership classification. At n=14 the two numerically infeasible targets were (3,3,3,3,2) and (3,3,2,2,2,2); numerical difficulty occurred for (2,2,2,2,2,2,2). At n=15 the infeasible target was (3,3,3,3,3), and numerical difficulty occurred for (3,2,2,2,2,2,2) and (2,2,2,2,2,2,2,1). The JSON files preserve the statuses. The latter two numerical difficulties must not be described as mathematical exclusions.

Using only k=1, the initial floating-point searches found 49 feasible PDC targets at n=14 and 60 at n=15. Higher contractions therefore materially enlarge the usable cone; they are not cosmetic copies of the first-content inequality.

## 8. Exact limitations

### 8.1 The order-15 rectangular target is outside C_15

The file `dual_15_33333.json` specifies 176 integers y_nu in [0,10000], one per partition. For every primitive raw-immanant generator r in the full order-15 matrix, exact integer verification gives

\[
\sum_\nu r_\nu f^\nu y_\nu\ge0.
\]

In fact the smallest value over the stored generator rays is 98. Yet

\[
y_{(15)}=9700,\qquad y_{(3,3,3,3,3)}=10000.
\]

The target functional therefore has pairing -300, or -3/100 after division by 10000. Farkas separation proves

\[
e_{(15)}-e_{(3^5)}\notin C_{15}.
\]

The separator is also nonnegative on individual immanant nonnegativity rays and on all Schur lower-bound rays: all y_nu >= 0 and y_(1^15)=0. Thus adjoining those basic inequalities does not remove this obstruction. The separator also satisfies y_nu <= 9700 for every nu other than (3^5). Consequently it is nonnegative on every other PDC ray e_(15)-e_nu. Even adjoining PDC for **all other order-15 partitions** cannot produce the missing target. Equivalently, this cone cannot dominate bar d_(3^5) by any convex combination of the other normalized immanants: the latter have dual value at most 9700, whereas the target has value 10000. The y values are a formal separating functional, **not** the immanants of a PSD matrix. They do not refute PDC.

### 8.2 Incompleteness is already visible at order 3

For n=3 the central partial-swap cone is exactly generated by

\[
\operatorname{per}-\bar d_{(2,1)},\qquad
\bar d_{(2,1)}-\det.
\]

Allowing arbitrary two-block filters does not enlarge it: the only nontrivial block group is S_2, whose group algebra splits into its two one-dimensional orthogonal idempotents; the traces depend on the two nonnegative squared filter coefficients.

Nevertheless the valid inequality

\[
3\operatorname{per}(A)-2d_{(2,1)}(A)+\det(A)\ge0
\tag{21}
\]

is outside this cone. It appears in the recent immanant/entanglement literature; it is not claimed as new here. In normalized coordinates its vector is (3,-4,1), separated by the assignment (per,bar d_(2,1),det)=(1,1,0).

For completeness, here is a direct proof of validity. A zero diagonal entry in a PSD matrix makes the corresponding row and column zero, so the assertion is immediate. Otherwise diagonally scale to a correlation matrix. Let S=|a_12|^2+|a_23|^2+|a_31|^2 and r=Re(a_12 a_23 a_31). The left side of (21) is 2(S+6r). If r >= 0 it is nonnegative. If r=-u<0, PSD implies S+2u <= 1, while AM-GM implies S >= 3u^(2/3). Consequently 3u^(2/3)+2u <= 1, so u <= 1/8. Therefore S >= 3u^(2/3) >= 6u. Diagonal scaling preserves the inequality. QED.

This proves a genuine limitation: the two-block partial-swap construction is a useful general theory of sufficient inequalities, not a complete characterization of every immanant-positive linear form.

## 9. Closure and interpretation

If h is any immanant-positive class function on S_n and chi^beta is an irreducible character of S_m, then induction preserves positivity:

\[
d_{\operatorname{Ind}_{S_n\times S_m}^{S_{n+m}}(h\boxtimes\chi^\beta)}(A)
 =\sum_{|I|=n}d_h(A[I])d_\beta(A[I^c])\ge0.
\tag{22}
\]

The equality follows by writing induction as a sum over block cosets; a permutation contributes precisely for its invariant subsets I. The right side is nonnegative because principal submatrices are PSD and ordinary immanants are nonnegative by their projector formula. This proves closure, not merely an algorithmic observation.

For normalized characters the descendant weights are

\[
\frac{c_{\lambda\beta}^{\nu}f^\nu}
 {\binom{n+m}{n}f^\lambda f^\beta},
\]

which sum to one by the dimension formula for induction. Thus a dominance relation propagates to relations between convex mixtures of Littlewood–Richardson descendants. It does not automatically isolate one descendant, so it must not be mistaken for a free PDC lifting theorem.

All seven shapes in Theorem 3 dominate lambda in the Young-diagram dominance order. That fact alone would not prove the result: dominance order is not sufficient for normalized-immanant comparison on the PSD cone. For example, J_2 direct-sum J_2 has bar d_(2,2)=2 and bar d_(3,1)=4/3, although (3,1) dominates (2,2). The useful extra structure here is the horizontal-strip content polynomial and its forced zeros.

The order-15 bridge is not a consequence merely of the scalar bounds 0 <= bar d_nu <= per and Schur's determinant lower bound. As formal scalar inequalities those bounds permit target=1, per=1, det=0, and all four bridge RHS values=0. This does not prove independence from every inequality in Pate's papers, and no such exhaustive independence claim is made.

## 10. Literature boundary and remaining work

Pate's 1997 paper already explicitly develops a general inequality-generating machine. His 1999 paper derives xi-functions from tensor contractions and quadratic forms and treats substantial PDC classes. Huber–Maassen and the recent work of Rico and coauthors also give operator-theoretic formulations of immanant inequalities. The block-positive/central-averaging perspective by itself is therefore not a defensible claim of wholly new theory.

The concrete additional content established in this note is the proved content/finite-difference description used here, the uniform three-witness family with explicit coefficients, the order-15 finite bridge, and the certified cone obstruction. Whether the content formula or particular higher-order consequences already occur in equivalent form in the older literature remains a priority-check question. The searches performed located no prior explicit proof for the (5,4,3,3) case, but absence of a search hit is not a proof of priority.

The original twenty-witness definitions remain necessary to determine whether their construction equals this central cone, lies inside the broader two-block filter mechanism, or includes additional operations. The present full cone enumeration cannot settle that missing-data issue. No claim is made to settle PDC for (3^5), to classify the entire arbitrary-filter cone, or to derive an all-(a,b,3,3) theorem.

## References used for external results

1. T. H. Pate, *Immanant Inequalities and Partition Node Diagrams*, Journal of the London Mathematical Society s2-46 (1992), 65–80. DOI: 10.1112/jlms/s2-46.1.65.
2. T. H. Pate, *A machine for producing inequalities involving immanants and other generalized matrix functions*, Linear Algebra and its Applications 254 (1997), 427–466. DOI: 10.1016/S0024-3795(96)00512-5.
3. T. H. Pate, *Row Appending Maps, Psi-Functions, and Immanant Inequalities for Hermitian Positive Semi-Definite Matrices*, Proceedings of the London Mathematical Society 76 (1998), 307–358. DOI: 10.1112/S0024611598000100.
4. T. H. Pate, *Tensor inequalities, xi-functions and inequalities involving immanants*, Linear Algebra and its Applications 295 (1999), 31–59. DOI: 10.1016/S0024-3795(99)00035-X.
5. F. Huber and H. Maassen, *Matrix forms of immanant inequalities*, arXiv:2103.04317 (2021).
6. I. M. Wanless, *Lieb's permanental dominance conjecture*, arXiv:2202.01867 (2022).
7. A. Rico, D. Grinko, R. Krebs, L. H. Zaw, *Entanglement Structure and Matrix Inequalities from Isotypic Measurements*, Physical Review Letters 137, 100203 (2026), DOI: 10.1103/nvk2-h8d5. Related preprint arXiv:2511.13822, under the earlier title *Detection of many-body entanglement partitions in a quantum computer*.

The new claims above are proved directly; the cited PDC classes and node-moving theorem are the only external dominance inputs used in their PDC corollaries.


==> anc/general_witness/verification_log.txt <==
PASS: seven-witness order-15 identity and all four normalized weights
PASS: degree-bounded polynomial identity, independent content checks, normalization
PASS: additional exact certificate 16 (6, 4, 3, 3)
PASS: additional exact certificate 17 (6, 5, 3, 3)
PASS: additional exact certificate 17 (7, 4, 3, 3)
PASS: cone 14 rays 3366 exact rank 134
PASS: cone 15 rays 5398 exact rank 175
PASS: exact order-15 separator, including every other PDC ray; gap = -3/100
ALL CHECKS PASSED.  General positivity and all-parameter validity are proved in proof.md.


==> anc/general_witness/verify.py <==
#!/usr/bin/env python3
"""Check the finite certificates, polynomial identities, and cone separators.

Run: python verify.py
All arithmetic is exact; only the Python standard library is required.
The mathematical positivity proofs (not replaced by these checks) are in proof.md.
"""
from __future__ import annotations
import gzip
import json
from fractions import Fraction
from pathlib import Path
from core import *

ROOT = Path(__file__).resolve().parent

def require(condition: bool, message: str) -> None:
    if not condition:
        raise ArithmeticError(message)

def order15() -> None:
    cert = json.loads((ROOT/'certificate_order15.json').read_text())
    result: dict[Partition, int] = {}
    for term in cert['witnesses']:
        require(term['integer_multiplier'] > 0, 'nonpositive order-15 multiplier')
        row = witness(term['p'], tuple(term['beta']), term['k'])
        for nu, value in row.items():
            result[nu] = result.get(nu, 0)+term['integer_multiplier']*value
    result = {nu: x for nu, x in result.items() if x}
    expected = {tuple(t['partition']): t['coefficient']
                for t in cert['full_integer_identity']}
    require(result == expected, 'order-15 character-vector identity failed')
    lam = (5,4,3,3)
    normalizer = -result[lam]*dimension(lam)
    weights = {nu: Fraction(x*dimension(nu), normalizer)
               for nu, x in result.items() if x > 0}
    require(sum(weights.values()) == 1, 'order-15 weights do not sum to one')
    require(weights == {(9,3,3):Fraction(14,33), (8,4,3):Fraction(791,1485),
                        (7,5,3):Fraction(2,55), (7,4,4):Fraction(2,297)},
            'unexpected normalized order-15 weights')
    print('PASS: seven-witness order-15 identity and all four normalized weights')

def family() -> None:
    # Each combined-column identity is a polynomial in m of degree <= 3.
    # Four distinct exact checks therefore verify the polynomial identities.
    for m in range(6,10):
        multipliers = (9, 90*(m-3), 5*(m-3))
        total = tuple(sum(a*b for a,b in zip(row, multipliers))
                      for row in family_columns(m))
        require(total == family_coefficients(m), 'family polynomial identity failed')
    # Independent evaluations of the content/finite-difference definition.
    for m in range(6,19):
        rows = (witness(4,(m,3,3),3), witness(m,(4,3,3),1),
                witness(m+1,(3,3,3),2))
        for j, row in enumerate(rows):
            expected = {nu: col[j] for nu,col in zip(family_shapes(m),family_columns(m))
                        if col[j]}
            require(row == expected, 'content formula disagrees with family table')
    # Nonnegativity for all m>=6 is proved by the shifted polynomial
    # factorizations in proof.md.  The following also checks normalization.
    for m in range(6,101):
        shapes, coeff = family_shapes(m), family_coefficients(m)
        require(all(x >= 0 for x in coeff[:-1]) and coeff[-1] < 0,
                'invalid family coefficient signs')
        require(sum(x*dimension(nu) for nu,x in zip(shapes,coeff)) == 0,
                'family character-degree balance failed')
    print('PASS: degree-bounded polynomial identity, independent content checks, normalization')

def extras() -> None:
    directory = ROOT/'additional_certificates'
    if not directory.exists():
        return
    for file in sorted(directory.glob('*.json')):
        cert = json.loads(file.read_text()); n = cert['order']
        result: dict[Partition, Fraction] = {}
        for term in cert['witnesses']:
            alpha,beta,k = term['label']
            require(len(alpha) == 1, 'extra certificate is not symmetric-filter data')
            row = primitive_witness(alpha[0], tuple(beta), k)
            multiplier = Fraction(term['multiplier'])
            require(multiplier >= 0, 'negative witness multiplier')
            for nu,x in row.items():
                result[nu] = result.get(nu,Fraction())+multiplier*x*dimension(nu)
        result = {nu:x for nu,x in result.items() if x}
        expected = {tuple(t['partition']):Fraction(t['weight']) for t in cert['rhs']}
        expected[tuple(cert['target'])] = Fraction(-1)
        require(result == expected, f'extra certificate failed: {file.name}')
        require(all(Fraction(t['weight']) >= 0 for t in cert['rhs']), 'negative RHS weight')
        require(sum(Fraction(t['weight']) for t in cert['rhs']) == 1, 'RHS mass not one')
        print('PASS: additional exact certificate', n, tuple(cert['target']))

def nonsingular_mod(matrix: list[list[int]], prime: int) -> bool:
    a = [[x % prime for x in row] for row in matrix]
    for i in range(len(a)):
        pivot = next((j for j in range(i,len(a)) if a[j][i]), None)
        if pivot is None:
            return False
        a[i],a[pivot] = a[pivot],a[i]
        inv = pow(a[i][i],-1,prime)
        for j in range(i+1,len(a)):
            scale = a[j][i]*inv % prime
            if scale:
                a[j][i:] = [(x-scale*y)%prime for x,y in zip(a[j][i:],a[i][i:])]
    return True

def cones() -> None:
    for n in (14,15):
        with gzip.open(ROOT/f'cone_{n}.json.gz','rt') as file:
            data = json.load(file)
        parts = [tuple(v) for v in data['partitions']]
        degrees = [dimension(v) for v in parts]
        rows = data['primitive_rows']
        require(len(set(map(tuple,rows))) == len(rows), 'duplicate generator ray')
        require(all(sum(x*f for x,f in zip(row,degrees)) == 0 for row in rows),
                'a cone row is not balanced')
        rank = data['rank_certificate']
        minor = [[rows[i][j] for j in rank['pivot_columns']]
                 for i in rank['pivot_rows']]
        require(nonsingular_mod(minor,rank['prime']), 'modular rank certificate failed')
        require(len(minor) == len(parts)-1, 'incorrect rank bound')
        print('PASS: cone', n, 'rays',len(rows),'exact rank',len(minor))
        if n == 15:
            dual = json.loads((ROOT/'dual_15_33333.json').read_text())
            require(parts == [tuple(v) for v in dual['partitions']], 'dual order mismatch')
            y = dual['dual_integer']
            require(all(0 <= v <= 10000 for v in y), 'unexpected separator bounds')
            require(y[-1] == 0, 'separator does not annihilate determinant coordinate')
            margins = [sum(x*f*v for x,f,v in zip(row,degrees,y)) for row in rows]
            target_index = parts.index((3,3,3,3,3))
            gap = y[0]-y[target_index]
            require(all(v <= y[0] for i,v in enumerate(y) if i != target_index),
                    'separator is negative on another PDC ray')
            require(min(margins) == 98 and gap == -300, 'cone separation failed')
            print('PASS: exact order-15 separator, including every other PDC ray; gap =',Fraction(gap,dual['scale']))

if __name__ == '__main__':
    order15(); family(); extras(); cones()
    print('ALL CHECKS PASSED.  General positivity and all-parameter validity are proved in proof.md.')


==> anc/global_structure/README.md <==
# Global structural immanant PDC research bundle

This bundle accompanies `proof.md` (11 September 2026). All PDC statements concern ordinary irreducible immanants of complex Hermitian positive-semidefinite matrices.

## Read first

The results are conditional only on the established mathematical inputs explicitly listed in `proof.md`: the partial-swap/Pieri positivity and balance formulas, the accepted prior finite and infinite PDC results, and Pate's specified classes and node-moving inequality. This is a research proof and exact symbolic certificate, not a Lean formalization or an external audit. Historical priority has not been established against the full Pate literature.

The frontier lists are the complement of the **explicit theorem system S** defined in Section 5 of the proof. They are not lists of all mathematically open cases, not a search of the full arbitrary-filter witness cone, and not a claim that other valid inequalities cannot cover those shapes.

## Reproduce

Use Python 3.10 or newer, without third-party packages:

```sh
python verify.py
```

Do not use Python's `-O` or `-OO` options: this verifier deliberately uses assertions for exact checks.

The successful output is retained in `verification_log.txt`. To regenerate just the symbolic certificate, run:

```sh
python verify_symbolic.py --build
```

To regenerate the frontier count records and residual lists, run:

```sh
python structural.py
```

## Contents

- `proof.md`: complete mathematical proofs, coefficient formulas, scope, and provenance.
- `polynomials.py`: exact sparse polynomial arithmetic over the rationals, and symbolic witness coefficients.
- `verify_symbolic.py`: all-parameter Bernstein/nonnegative-coefficient certificate verification, including the exceptional b=7 slice.
- `symbolic_certificate.json`: the full twenty rational Bernstein polynomials, plus all nineteen exceptional-slice records.
- `core.py`: independent finite-difference witness generation and integer hook-length dimensions, adapted from the supplied earlier bundle. The retained older-family functions are not part of the new symbolic argument.
- `structural.py`: explicit old/new seed systems, node-moving graph closure, and independent analytic membership predicates.
- `frontier_counts.json`: counts for all orders 16 through 30 under the specified systems.
- `residual_shapes.json`: the corresponding residual partition lists.
- `verify.py`: symbolic checks, independent coefficient comparisons, balances, and exhaustive closure/predicate comparisons.
- `verification_log.txt`: output of the full verifier.
- `structural_verification_log.txt`: output of the structural record generation.
- `SHA256SUMS`: file-integrity hashes (not a mathematical validation substitute).

## What is proved and what is only checked in examples

The arbitrary-tail long-first-row theorem is proved in Section 2 by an exact content inequality and induction on tail size. The finite examples in the verifier are supplementary cross-checks.

The two-parameter family `(a,b,3,3)`, `a >= b >= 4`, `5a >= 8b`, has a complete all-parameter symbolic sign certificate. Its two-witness formula is a **uniform recurrence**: subsequent substitution of smaller-b instances proves dominance by a convex combination of Pate-class immanants. It is not a claim that a direct permanent-only certificate always uses just two total witnesses.

The boundary-compression/saturation theorems, node-reachability arguments, and density theorem are mathematical proofs in `proof.md`. The Python program does not formalize their representation-theoretic or asymptotic reasoning.

The displayed failed slope-3/2 example disproves a stronger coefficient-sign ansatz, not PDC itself.


==> anc/global_structure/SHA256SUMS <==
517bdf70b312da6d660ead80c7957428337289e1b999eaddcf312585c2428197  README.md
533b1e01eb3c69413d25a8f8b99a284d61ac56aa83449d5364b347ddacdc4bb8  core.py
f2e21ca405594f784dcce31774964194b1c0209684d93895fb426ee9f8f4c65f  frontier_counts.json
7358f487a267aece70cb9de71b0cdbcab2a94e5a94624ecd99cfbd17e7e4bd60  polynomials.py
9281e1537d73bdb0a507dbea7eaff4e7f29475dd57438969f9088846be0e62b9  proof.md
1ac551ab931c9699cba841d4ccc28d52dc68abfadb3b7bee9f094b074470ac0d  residual_shapes.json
96a7d55f7e589c18e392d67bae105dbd81d198a7ebf135aaa8455717bdb262b7  structural.py
4f4bc49c35a06483844fe6a8ea1ba9b7a05e20ad7d1c6c7a0ea11a3520911bf0  structural_verification_log.txt
3a97d83c238bd173b54db62c269cf216f20be397423712c68279bd4097795d81  symbolic_certificate.json
90659735216a38661cea466d71a1da2e445a12f20fb831cb64e4f206748b335b  verification_log.txt
dc87a48d2c6b22b2ef4e477b193b4e0a39fe02287b39051f62534ef06e190b9f  verify.py
f9043c77039d11802c93315f2b141a3e510ddcf8b0f145574f31eb8a374be361  verify_symbolic.py


==> anc/global_structure/core.py <==
"""Exact, standard-library-only coefficients for symmetric-block witnesses.

Mathematical justification is in proof.md.  Partitions are decreasing tuples.
No floating-point operations are used here.
"""
from __future__ import annotations
from functools import lru_cache
from itertools import product
from math import comb, factorial, gcd, prod
from typing import Iterable

Partition = tuple[int, ...]

@lru_cache(None)
def partitions(n: int, cap: int | None = None) -> tuple[Partition, ...]:
    if n < 0:
        raise ValueError("n must be nonnegative")
    if n == 0:
        return ((),)
    cap = min(n, n if cap is None else cap)
    return tuple((j,) + tail for j in range(cap, 0, -1)
                 for tail in partitions(n-j, j))

@lru_cache(None)
def dimension(lam: Partition) -> int:
    hooks = (lam[i]-j+sum(t > j for t in lam[i+1:])
             for i in range(len(lam)) for j in range(lam[i]))
    return factorial(sum(lam)) // prod(hooks)

def horizontal(nu: Partition, beta: Partition) -> bool:
    length = max(len(nu), len(beta)) + 1
    v = nu + (0,) * (length-len(nu))
    b = beta + (0,) * (length-len(beta))
    return all(v[i] >= b[i] >= v[i+1] for i in range(length-1))

def horizontal_children(beta: Partition, p: int) -> tuple[Partition, ...]:
    """Pieri children, without enumerating all partitions of p+|beta|."""
    tail = beta[1:] + (0,)
    ranges = [range(lo, hi+1) for lo, hi in zip(tail, beta)]
    answer = []
    for lower in product(*ranges):
        first = sum(beta)+p-sum(lower)
        nu = tuple(x for x in (first,)+lower if x)
        if first >= beta[0] and horizontal(nu, beta):
            answer.append(nu)
    return tuple(sorted(set(answer), reverse=True))

def newton_coefficient(nu: Partition, beta: Partition, p: int, k: int) -> int:
    if sum(nu) != sum(beta)+p or not 0 <= k <= p:
        raise ValueError("inconsistent order or contraction length")
    if not horizontal(nu, beta):
        return 0
    b = beta + (0,)*len(nu)
    contents = tuple(j-i for i, row in enumerate(nu)
                     for j in range(b[i], row))
    if len(contents) != p:
        raise ArithmeticError("wrong strip size")
    r = p-k
    value = sum((-1)**(r-j)*comb(r, j)
                * prod(j-p+1+c for c in contents) for j in range(r+1))
    if value % factorial(r):
        raise ArithmeticError("Newton coefficient was not integral")
    return value // factorial(r)

def witness(p: int, beta: Partition, k: int) -> dict[Partition, int]:
    if not 1 <= k <= min(p, sum(beta)):
        raise ValueError("contraction length must be between 1 and min(p,q)")
    return {nu: x for nu in horizontal_children(beta, p)
            if (x := newton_coefficient(nu, beta, p, k))}

def primitive_witness(p: int, beta: Partition, k: int) -> dict[Partition, int]:
    row = witness(p, beta, k)
    g = 0
    for x in row.values():
        g = gcd(g, abs(x))
    return {nu: x//g for nu, x in row.items()} if g else {}

def family_shapes(m: int) -> tuple[Partition, ...]:
    return ((m+4,3,3), (m+3,4,3), (m+3,3,3,1),
            (m+2,4,3,1), (m+2,3,3,2), (m+1,4,3,2),
            (m+1,3,3,3), (m,4,3,3))

def family_columns(m: int) -> tuple[tuple[int, int, int], ...]:
    """Columns D=Phi(4,m33,3), E=Phi(m,433,1), F=Phi(m+1,333,2)."""
    return (
        (4*m*(m-2)*(m-1), 4*m, 3*m*(m+1)),
        ((m-3)*(m-2)*(m-1), 3*m-1, 0),
        ((m-18)*(m-2)*(m-1), 3*(m-2), m*(m-9)),
        (-6*(m-3)*(m-2), 2*(m-3), 0),
        (-10*(m-7)*(m-2), 2*(m-5), -4*(2*m-5)),
        (30*(m-3), m-9, 0),
        (60*(m-4), m-12, 36),
        (-120, -10, 0),
    )

def family_coefficients(m: int) -> tuple[int, ...]:
    return (3*m*(17*m*m+74*m-351),
            9*(m-3)*(m*m+27*m-8),
            14*m**3+21*m*m-711*m+1296,
            18*(m-3)*(7*m-24),
            10*(5*m*m-41*m+114),
            90*(m-3)*(m-6),
            90*(m-1)*(m-6),
            -180*(5*m-9))


==> anc/global_structure/frontier_counts.json <==
[
  {
    "n": 16,
    "partitions": 231,
    "old_covered": 227,
    "new_covered": 227,
    "newly_covered": 0,
    "residual": 4,
    "residual_4large": 2,
    "residual_ge5large": 2
  },
  {
    "n": 17,
    "partitions": 297,
    "old_covered": 290,
    "new_covered": 290,
    "newly_covered": 0,
    "residual": 7,
    "residual_4large": 2,
    "residual_ge5large": 5
  },
  {
    "n": 18,
    "partitions": 385,
    "old_covered": 367,
    "new_covered": 367,
    "newly_covered": 0,
    "residual": 18,
    "residual_4large": 8,
    "residual_ge5large": 10
  },
  {
    "n": 19,
    "partitions": 490,
    "old_covered": 459,
    "new_covered": 461,
    "newly_covered": 2,
    "residual": 29,
    "residual_4large": 10,
    "residual_ge5large": 19
  },
  {
    "n": 20,
    "partitions": 627,
    "old_covered": 573,
    "new_covered": 575,
    "newly_covered": 2,
    "residual": 52,
    "residual_4large": 19,
    "residual_ge5large": 33
  },
  {
    "n": 21,
    "partitions": 792,
    "old_covered": 707,
    "new_covered": 709,
    "newly_covered": 2,
    "residual": 83,
    "residual_4large": 27,
    "residual_ge5large": 56
  },
  {
    "n": 22,
    "partitions": 1002,
    "old_covered": 869,
    "new_covered": 882,
    "newly_covered": 13,
    "residual": 120,
    "residual_4large": 39,
    "residual_ge5large": 81
  },
  {
    "n": 23,
    "partitions": 1255,
    "old_covered": 1056,
    "new_covered": 1070,
    "newly_covered": 14,
    "residual": 185,
    "residual_4large": 55,
    "residual_ge5large": 130
  },
  {
    "n": 24,
    "partitions": 1575,
    "old_covered": 1281,
    "new_covered": 1296,
    "newly_covered": 15,
    "residual": 279,
    "residual_4large": 79,
    "residual_ge5large": 200
  },
  {
    "n": 25,
    "partitions": 1958,
    "old_covered": 1538,
    "new_covered": 1558,
    "newly_covered": 20,
    "residual": 400,
    "residual_4large": 101,
    "residual_ge5large": 299
  },
  {
    "n": 26,
    "partitions": 2436,
    "old_covered": 1840,
    "new_covered": 1872,
    "newly_covered": 32,
    "residual": 564,
    "residual_4large": 139,
    "residual_ge5large": 425
  },
  {
    "n": 27,
    "partitions": 3010,
    "old_covered": 2186,
    "new_covered": 2236,
    "newly_covered": 50,
    "residual": 774,
    "residual_4large": 173,
    "residual_ge5large": 601
  },
  {
    "n": 28,
    "partitions": 3718,
    "old_covered": 2587,
    "new_covered": 2652,
    "newly_covered": 65,
    "residual": 1066,
    "residual_4large": 230,
    "residual_ge5large": 836
  },
  {
    "n": 29,
    "partitions": 4565,
    "old_covered": 3040,
    "new_covered": 3124,
    "newly_covered": 84,
    "residual": 1441,
    "residual_4large": 289,
    "residual_ge5large": 1152
  },
  {
    "n": 30,
    "partitions": 5604,
    "old_covered": 3563,
    "new_covered": 3685,
    "newly_covered": 122,
    "residual": 1919,
    "residual_4large": 361,
    "residual_ge5large": 1558
  }
]

==> anc/global_structure/polynomials.py <==
"""Small exact sparse polynomial ring; Python standard library only.

All polynomials have three indeterminates. Coefficients are fractions.
This file contains no numerical optimization or floating-point arithmetic.
"""
from fractions import Fraction as F
from math import comb

class P:
    def __init__(self, terms=0):
        if isinstance(terms, P): terms=terms.d
        if not isinstance(terms, dict):terms={(0,0,0):F(terms)}
        self.d={tuple(k):F(v) for k,v in terms.items() if v}
    @staticmethod
    def var(i):
        e=[0,0,0];e[i]=1;return P({tuple(e):1})
    def __add__(self,other):
        other=P(other);out=dict(self.d)
        for e,v in other.d.items():out[e]=out.get(e,F(0))+v
        return P(out)
    __radd__=__add__
    def __neg__(self):return P({e:-v for e,v in self.d.items()})
    def __sub__(self,other):return self+-P(other)
    def __rsub__(self,other):return P(other)+-self
    def __mul__(self,other):
        other=P(other);out={}
        for e,v in self.d.items():
            for f,w in other.d.items():
                k=tuple(a+b for a,b in zip(e,f));out[k]=out.get(k,F(0))+v*w
        return P(out)
    __rmul__=__mul__
    def __truediv__(self,c):return self*F(1,c)
    def __pow__(self,n):
        if n<0:raise ValueError('Nonnegative powers only')
        ans=P(1);base=self
        while n:
            if n&1:ans=ans*base
            base=base*base;n//=2
        return ans
    def coeff(self,i,k):
        out={}
        for e,v in self.d.items():
            if e[i]==k:
                f=list(e);f[i]=0;out[tuple(f)]=v
        return P(out)
    def degree(self,i):return max((e[i] for e in self.d),default=0)
    def subst(self,i,value):
        value=P(value);ans=P(0)
        for k in range(self.degree(i)+1):ans=ans+self.coeff(i,k)*value**k
        return ans
    def value(self,*xs):
        return sum((v*F(xs[0])**e[0]*F(xs[1])**e[1]*F(xs[2])**e[2] for e,v in self.d.items()),F(0))
    def nonnegative_coefficients(self):return all(v>=0 for v in self.d.values())
    def to_json(self):return [[list(e),str(v)] for e,v in sorted(self.d.items())]
    def __eq__(self,other):return self.d==P(other).d

def powers(a,l):
    """Sums of the first three powers of a,a+1,...,a+l-1."""
    a=P(a);l=P(l)
    s1=l*a+l*(l-1)/2
    s2=l*a*a+a*l*(l-1)+l*(l-1)*(2*l-1)/6
    s3=l*a**3+3*a*a*l*(l-1)/2+a*l*(l-1)*(2*l-1)/2+l*l*(l-1)*(l-1)/4
    return s1,s2,s3

def elementary(ps):
    p1,p2,p3=ps
    return p1,(p1*p1-p2)/2,(p1**3-3*p1*p2+2*p3)/6

def kappa(rows):return sum((P(x)*(P(x)+1-2*i)/2 for i,x in enumerate(rows,1)),P(0))

def family_DE(a,b,g,c):
    a,b,g=P(a),P(b),P(g)
    h=b-g-c
    ps1=powers(a,h);ps2=powers(2,g)
    ps=[ps1[k-1]+ps2[k-1]+sum((-3+j)**k for j in range(c)) for k in (1,2,3)]
    e1,e2,e3=elementary(ps)
    o1,o2,o3=elementary(powers(0,b))
    n1=e1-o1;n2=e2-o2-o1*n1
    D=e3-o3-o2*n1-(o1-1)*n2
    E=kappa((a+b-g-c,g+3,3,c))-kappa((b,3,3))-a*(a-1)/2
    return D,E

def family_H(a,b,g,c):
    a,b,g=P(a),P(b),P(g)
    D,E=family_DE(a,b,g,c)
    return (2*b+4-a)*D+b*(b+1)*(3*a-4*b+4)*E

def bernstein_coefficients(poly):
    if poly.degree(2)>4:raise ArithmeticError('Degree exceeds four')
    return [sum((poly.coeff(2,i)*F(comb(k,i),comb(4,i)) for i in range(k+1)),P(0)) for k in range(5)]

def global_bernstein(c):
    g,u,x=[P.var(i) for i in range(3)]
    b=g+u+(5 if c==3 else 3)
    a=8*b/5+(2*b/5+4)*x
    return bernstein_coefficients(family_H(a,b,g,c))


==> anc/global_structure/proof.md <==
# Structural results for ordinary-immanant permanental dominance

Research continuation, 11 September 2026

## Scope and status

The supplied partial-swap positivity theorem, Pieri/content formula, branching-refined one-swap theorem, the family (m,4,3,3), and the order-15 proof are working inputs. They are not reproved here. All statements concern complex Hermitian positive-semidefinite matrices, including singular matrices, and ordinary irreducible characters of the full symmetric group.

The new results of this continuation are:

1. A uniform, explicitly bounded long-first-row PDC theorem for an arbitrary tail, with a convex dominance formula and a proof by decreasing tail size.
2. A two-witness PDC theorem for (a,b,3,3), for all integers a>=b>=4 with 5a>=8b. Its sign proof is an exact symbolic certificate, not interpolation from finite orders.
3. An exact description of node-moving closure for the explicitly specified theorem classes, and exact enumeration of that closure for orders 16 through 30.
4. A density-zero theorem for this family-and-node-moving program, even after optimistically granting PDC for every rectangular-tail shape.
5. A boundary-compression theorem for arbitrary local partial-swap filters. At fixed swap size k, only the final k branching steps of each block can matter; the retained positive matrices have order at most k!.
6. As a special case, an exact saturation theorem: arbitrary local filters in the (n-1,1) one-swap architecture generate precisely the already established two-step branching cone.

This does not prove PDC for every partition, does not classify the unrestricted partial-swap cone, and does not prove that finitely many general mechanisms are impossible. Historical priority for the explicit new formulas has not been established. The new arguments and arithmetic certificates have been checked in this run, but not externally audited or formally verified.

### Important boundary on the frontier counts

The exact coverage set in Sections 5–6 is defined by the unconditional explicit Pate class (at most three parts above 2, or four with the middle two equal), the supplied (m,4,3,3) family, the supplied finite results, the two new theorems, and Pate's 1992 one-node-to-a-singleton operation. It is not advertised as the closure under every inequality in every Pate paper. In particular, Pate's 1999 abstract also reports sufficiently-wide rectangular-tail results, but the accessible material did not supply their quantitative threshold. Those are not inserted into the numerical membership predicate. Nor are unsearched positive combinations or induction/restriction consequences inserted by assumption.

The density result is stronger in this respect: it remains true after granting *all* rectangular-tail shapes, without a width threshold. The residual lists are therefore coverage records for a precisely specified theorem system, not lists of partitions declared mathematically open.

## 1. Notation and the accepted positivity input

For a partition lambda of n, write f^lambda=chi^lambda(1), d_lambda for the raw immanant, and dbar_lambda=d_lambda/f^lambda. The permanent is d_(n).

For a box in row i and column j, its content is j-i. Define

\[
\kappa_\rho=\sum_{b\in\rho}c(b),\qquad
C(\rho)=\max\{\rho_i-i:\rho_i>\rho_{i+1}\},
\]

where the next part after the last is zero. Thus C(rho) is the greatest content of a removable box. The empty partition will be treated separately.

For a horizontal p-strip nu/beta, let

\[
P_{\nu/\beta}(z)=\prod_{b\in\nu/\beta}(z+c(b)),
\]

and define

\[
N^\nu_{p,\beta,k}
=\frac{1}{(p-k)!}\sum_{j=0}^{p-k}
(-1)^{p-k-j}\binom{p-k}{j}P_{\nu/\beta}(j-p+1).
\tag{1.1}
\]

Set the coefficient to zero outside horizontal strips. The accepted theorem states that

\[
\Phi_{p,\beta,k}(A)=\sum_\nu N^\nu_{p,\beta,k}d_\nu(A)\ge0,
\quad 1\le k\le\min(p,|\beta|),
\tag{1.2}
\]

and that it is balanced:

\[
\sum_\nu f^\nu N^\nu_{p,\beta,k}=0.
\tag{1.3}
\]

For k=1 the coefficient has the especially simple form

\[
N^\nu_{p,\beta,1}=\kappa_\nu-\kappa_\beta-\binom p2.
\tag{1.4}
\]

All new convex normalizations below follow from (1.3), rather than from a numerical sum close to one.

## 2. The arbitrary-tail long-first-row theorem

### Theorem 2.1

Let rho be any nonempty partition of q, and let m be an integer satisfying

\[
m\ge\rho_1,\qquad m\ge q+C(\rho)-1.
\tag{2.1}
\]

Then ordinary PDC holds for lambda=(m,rho).

More precisely, range over partitions tau contained in rho for which rho/tau is a nonempty horizontal strip. Put j=q-|tau| and

\[
\nu_\tau=(m+j,\tau),
\]

\[
R_{m,\rho}(\tau)
=jm+\binom j2-\sum_{b\in\rho/\tau}c(b)-q+j.
\tag{2.2}
\]

Then R is nonnegative, and the exact convex bridge is

\[
\boxed{
\bar d_{(m,\rho)}(A)
\le\sum_{\tau\ne\rho}
\frac{R_{m,\rho}(\tau)f^{(m+j,\tau)}}{q f^{(m,\rho)}}
\bar d_{(m+j,\tau)}(A).
}
\tag{2.3}
\]

The coefficients sum to one. Every right-hand shape satisfies the same long-first-row criterion and has a strictly smaller tail. Thus repeated substitution terminates at the permanent.

Among m>=rho_1, condition m>=q+C(rho)-1 is also the exact threshold at which the single witness Phi_(m,rho,1) has no negative coordinate other than (m,rho).

### Proof

Pieri interlacing says that every child nu of rho under a horizontal m-strip can be written uniquely as nu=(m+j,tau), where rho/tau is a horizontal j-strip. The child with j=0 is exactly (m,rho).

Shifting every row of tau down by one changes its total content by -|tau|. Hence

\[
\kappa_{(m+j,\tau)}=\binom{m+j}{2}+\kappa_\tau-|\tau|.
\]

Substituting into (1.4) gives (2.2). For j=0 the coefficient is -q.

If a box is removed from row i by a horizontal strip, then rho_i>rho_(i+1), and the content of that box is at most rho_i-i<=C(rho). Consequently

\[
\sum_{b\in\rho/\tau}c(b)\le jC(\rho).
\]

Under (2.1),

\[
R_{m,\rho}(\tau)
\ge j(q-1)+\binom j2-q+j
=(j-1)q+\binom j2\ge0.
\tag{2.4}
\]

Therefore (1.2) gives q d_(m,rho)<=sum R d_nu. Dividing by q f^(m,rho) and using balance proves (2.3) and the sum-one assertion.

It remains to justify the induction, without assuming PDC for unspecified other shapes. Removing a single outer corner can introduce a new removable corner only immediately above or immediately to the left of it. The new maximal removable content can therefore increase by at most one. After removing j boxes,

\[
C(\tau)\le C(\rho)+j
\]

whenever tau is nonempty. It follows that

\[
|\tau|+C(\tau)-1\le q+C(\rho)-1\le m<m+j.
\]

Also m+j>=tau_1. Every nonempty right-hand tail therefore satisfies (2.1). Strong induction on q, uniform over m and the matrix order m+q, proves PDC. The empty tail is the permanent. No induction on consecutive matrix orders is used.

For sharpness of the one-witness threshold, remove a box of content C(rho). Its j=1 child has coefficient m-q-C(rho)+1. This is negative when m<q+C(rho)-1. This establishes the stated threshold, not a no-go theorem for positive combinations of several witnesses. QED.

### Consequences

For every fixed tail rho, only finitely many first-row lengths remain outside this theorem. Some recognizable subfamilies are

\[
(a,k^r),\qquad a\ge k,\quad a\ge(r+1)(k-1),
\tag{2.5}
\]

and

\[
(a,b,c,c),\qquad b>c,\quad a\ge2b+2c-2.
\tag{2.6}
\]

The b=c case in (2.6) is already in Pate's explicit class. Formula (2.5) permits both k and r to grow; it is not merely a result for one fixed rectangular tail.

By moving t boxes from the first row of (a+t,rho) into singleton rows, Pate's 1992 theorem also gives

\[
\boxed{
\bar d_{(a,\rho,1^t)}\le\operatorname{per}
\quad\text{if}\quad a+t\ge|\rho|+C(\rho)-1.
}
\tag{2.7}
\]

Here rho has no singleton parts; these are included in t. The exactness of this node-closure predicate is proved in Section 5.

## 3. A two-witness theorem for (a,b,3,3)

### Theorem 3.1

For all integers

\[
a\ge b\ge4,\qquad 5a\ge8b,
\tag{3.1}
\]

ordinary PDC holds for (a,b,3,3). Combined with the accepted b=4 family, this leaves only a bounded-ratio band in this two-parameter family, not an unbounded first-row search for each b.

When a>=2b+4, Theorem 2.1 already applies. In the remaining interval define

\[
D=\Phi_{b,(a,3,3),3},\qquad
E=\Phi_{a,(b,3,3),1},
\]

\[
W=(2b+4-a)D+b(b+1)(3a-4b+4)E.
\tag{3.2}
\]

Both multipliers are nonnegative in the interval, and the second is strictly positive.

For 0<=g<=b-3 and 0<=c<=3, put

\[
\nu_{g,c}=(a+b-g-c,\,g+3,\,3,\,c),
\tag{3.3}
\]

omitting a final zero. Let H_(g,c)(a,b) be its coefficient in W. Then

\[
H_{b-3,3}=-T,\qquad
T=2b(b+1)(b+8)(a-b+2)>0,
\tag{3.4}
\]

\[
H_{b-4,3}=0,
\tag{3.5}
\]

and every other H_(g,c) is nonnegative. Consequently

\[
\boxed{
\bar d_{(a,b,3,3)}
\le\sum_{(g,c)\ne(b-3,3)}
\frac{H_{g,c}(a,b)f^{\nu_{g,c}}}{T f^{(a,b,3,3)}}
\bar d_{\nu_{g,c}}.
}
\tag{3.6}
\]

These are exact convex coefficients. Every term with c<=2 belongs to Pate's at-most-three-large-parts class. Every surviving four-large-part term has the form

\[
(a+t,b-t,3,3),\qquad t\ge2,
\]

and satisfies 5(a+t)>=8(b-t). Induction on b therefore expresses the target as a convex combination entirely of Pate-class immanants. The base b=3 belongs to Pate's class; b=4 can either use the supplied theorem or its applicable part of this same argument.

### 3.1 Support and exact coefficient formulas

A horizontal b-strip on (a,3,3) gives shapes (3.3), initially with potentially larger g. The added contents are the three intervals

\[
a,a+1,\ldots,a+b-g-c-1;
\quad2,3,\ldots,g+1;
\quad-3,-2,\ldots,c-4.
\tag{3.7}
\]

When g>=b-2, the second interval contains every integer from 2 to b-1. Every evaluation point in (1.1), for p=b and k=3, is then a zero of the content polynomial. Thus the coefficient vanishes. This proves the fixed support 0<=g<=b-3. The other witness E has exactly this possible support by Pieri interlacing.

Here is a compact polynomial specification of every coefficient, requiring no character table. For an interval a,a+1,...,a+l-1 define

\[
S_1(a,l)=la+\frac{l(l-1)}2,
\]

\[
S_2(a,l)=la^2+a l(l-1)+\frac{l(l-1)(2l-1)}6,
\]

\[
S_3(a,l)=la^3+\frac{3a^2l(l-1)}2+
\frac{a l(l-1)(2l-1)}2+\frac{l^2(l-1)^2}4.
\tag{3.8}
\]

Let h=b-g-c and

\[
p_j=S_j(a,h)+S_j(2,g)+\sum_{r=0}^{c-1}(-3+r)^j.
\]

Set e_1=p_1, e_2=(p_1^2-p_2)/2, and e_3=(p_1^3-3p_1p_2+2p_3)/6. Let o_1,o_2,o_3 be the corresponding elementary symmetric functions of 0,1,...,b-1, computed by the same formulas. Then the D coefficient is

\[
n_1=e_1-o_1,\quad n_2=e_2-o_2-o_1n_1,
\]

\[
D_{g,c}=e_3-o_3-o_2n_1-(o_1-1)n_2.
\tag{3.9}
\]

This follows by comparing the three leading nontrivial coefficients in the Newton expansion from the accepted Pieri theorem. The E coefficient is

\[
E_{g,c}=\kappa_{\nu_{g,c}}-\kappa_{(b,3,3)}-\binom a2,
\tag{3.10}
\]

and finally

\[
H_{g,c}=(2b+4-a)D_{g,c}+b(b+1)(3a-4b+4)E_{g,c}.
\tag{3.11}
\]

At c=3, putting t=b-3-g, the first two rows simplify to

\[
D_{b-3,3}=-b(b+1)(b+2),\qquad E_{b-3,3}=-(b+6),
\]

\[
D_{b-4,3}=b(b+1)(3a-4b+4),\quad E_{b-4,3}=a-2b-4.
\]

These prove (3.4)–(3.5) identically.

### 3.2 Complete symbolic sign certificate

The general sign assertion for (3.11) is certified as follows. This is a finite exact proof of an infinite parameter region.

For c=0,1,2 set b=g+u+3. For c=3, the target t=0 and canceled row t=1 have already been handled, so set b=g+u+5. In each case g,u are nonnegative integers. Parameterize the real interval by

\[
a=\frac{8b}{5}+\left(\frac{2b}{5}+4\right)x,
\qquad0\le x\le1.
\tag{3.12}
\]

After substitution, H has degree at most four in x. Its exact Bernstein expansion is

\[
H=\sum_{k=0}^{4}\binom4k x^k(1-x)^{4-k}Q_{c,k}(g,u).
\tag{3.13}
\]

If H=sum_i A_i(g,u)x^i, these twenty polynomials are defined exactly by

\[
Q_{c,k}=\sum_{i=0}^k\frac{\binom ki}{\binom4i}A_i.
\tag{3.14}
\]

Their rational monomial coefficients are printed in full in `symbolic_certificate.json`; they are also regenerated from (3.8)–(3.14) by `verify_symbolic.py` using the small exact polynomial ring `polynomials.py`.

For each of the twenty Q polynomials the verifier checks:

* Q(g+10,u+10) has only nonnegative monomial coefficients.
* For every i=0,...,9, both Q(i,u+10) and Q(g+10,i) have only nonnegative monomial coefficients.
* On the remaining 10-by-10 grid, all relevant values are nonnegative, excluding b<4 and b=7.

This covers the entire nonnegative integer quadrant, not merely a finite range of matrix orders. It involves 420 nonnegative translated polynomials and 1,895 rational grid values.

The exception b=7 is not a missing case: integrality and 5a>=8b imply a>=12. Substituting b=7 and a=12+6x, all nineteen off-target H coordinates have nonnegative Bernstein coefficients for x in [0,1]. These coefficients are also given explicitly in the certificate. The case a>=18 is covered by Theorem 2.1. Thus every admissible integer a,b is covered.

Because the Bernstein basis in (3.13) is nonnegative, these exact checks prove the required sign assertions. There is no use of floating-point optimization in this proof. Balance gives the sum-one property in (3.6). The decrease of b for its remaining four-row terms completes the PDC proof. QED.

### 3.3 A useful failed extrapolation

A tempting stronger version replaced 5a>=8b by a>=3b/2+2, with the same two-witness combination. It survived the initial small-parameter tests but is false as a coefficient-sign assertion.

At a=170,b=112,g=101,c=3, the coordinate is nu=(178,104,3,3), and

\[
D_{g,c}=-6350400,\qquad E_{g,c}=418,
\]

\[
(2b+4-a)D_{g,c}+b(b+1)(3a-4b+4)E_{g,c}
=-19169472<0.
\]

This refutes only that stronger two-witness ansatz, not PDC for the target partition. It is why the final theorem uses a complete symbolic sign certificate rather than extrapolation from successful orders.

### 3.4 Size of the new region

At fixed a+b=N, admissible shapes in the family a>=b>=4 number N/2+O(1). The condition 5a>=8b permits b<=5N/13, so it covers 5N/13+O(1) of them. The asymptotic fraction is 10/13. By contrast, the long-first-row criterion alone gives asymptotic fraction 2/3. Thus the two-witness theorem adds asymptotic fraction 4/39 of this whole two-parameter family, or 4/13 of the band left by the long-row criterion. These are densities within this family, not within all partitions.

The b=4 input and a finite number of exact low-order certificates do not change these asymptotic fractions.

## 4. Boundary compression for arbitrary local filters

### Theorem 4.1: only the last k branching steps matter

Fix n=p+q and a swap size k<=min(p,q). Choose the k marked positions at the end of each block. Let tau_k exchange those positions in pairs. Consider the cone of coefficient vectors

\[
t_\nu=\operatorname{Tr}_{S^\nu}
\bigl((a\otimes b)^*\tau_k(a\otimes b)\bigr),
\quad a\in\mathbb C[S_p],\ b\in\mathbb C[S_q],
\tag{4.1}
\]

with arbitrary local filters, and their positive sums.

The same cone is obtained by restricting aa* and bb* to matrices of the following form. In a local irreducible S^alpha,

\[
S^\alpha\downarrow_{S_{p-k}}
=\bigoplus_{\gamma\vdash p-k}S^\gamma\otimes M_{\alpha/\gamma},
\]

and it suffices to use

\[
X_\alpha=\bigoplus_\gamma I_{S^\gamma}\otimes X_{\alpha/\gamma},
\qquad X_{\alpha/\gamma}\succeq0.
\tag{4.2}
\]

There is an analogous expression in the other block. The retained matrix sizes satisfy

\[
\dim M_{\alpha/\gamma}=f^{\alpha/\gamma}\le k!.
\tag{4.3}
\]

At the level of cone generators, one may further restrict to one pair of local irreducibles, one pair of predecessor shapes, and rank-one positive matrices in the two multiplicity spaces.

In particular, at fixed k, arbitrarily deep refinements inside the unmarked parts of the blocks cannot create any new central immanant inequality. All possible coherence that remains relevant is within the final k-box branching multiplicity spaces.

### Proof

By cyclicity, (4.1) equals Tr(tau_k(X tensor Y)), with X=aa*>=0 and Y=bb*>=0 in the finite group C*-algebras. The two variables enter bilinearly.

The swap commutes separately with S_(p-k) and S_(q-k), acting on the unmarked positions. In every global irreducible trace, conjugating X by S_(p-k) therefore leaves the coefficient unchanged. The same is true of Y and S_(q-k). We may replace X,Y by their independent conjugation averages. These averages preserve positivity.

Inside S^alpha, Schur's lemma and the restriction decomposition show that this conditional expectation has precisely the form (4.2). More explicitly, its gamma block is I_(S^gamma)/f^gamma tensor the partial trace of X over S^gamma. The partial trace is positive. The standard branching rule identifies the multiplicity dimension with the number of standard tableaux of the skew diagram alpha/gamma, which has k boxes, hence at most k! tableaux.

Conversely, every positive matrix of the form (4.2) is an element of the appropriate finite group C*-algebra and has a square root there, so it is an admissible aa*. Thus no enlargement has occurred. Decomposing into irreducible blocks, predecessor blocks and rank-one positive matrices gives the final cone-generator assertion by bilinearity. QED.

The dimension bound does not classify all global coefficient vectors. The number and shapes of alpha,beta,gamma,delta, their box contents, and their global couplings still vary with n. The result identifies exactly where deep-path redundancy ends; it does not claim that only finitely many global inequalities suffice.

### Theorem 4.2: complete saturation of the singleton-block architecture

For p=n-1,q=k=1, the cone in (4.1) is exactly generated by

\[
B_{\beta,\gamma}
=\sum_{\nu\succ\beta}
\frac{d_\nu}{c(\nu/\beta)-c(\beta/\gamma)},
\qquad\gamma\prec\beta.
\tag{4.4}
\]

Thus retaining more than the established final two shapes of a Young path, or using arbitrary noncentral linear combinations in the large block, cannot strengthen this particular architecture.

### Proof

Let X=bb* be an arbitrary positive large-block filter square. In a fixed local irreducible S^beta, let Q_(beta,gamma) be the orthogonal projector onto its S_(n-2) type gamma. The boundary-compression theorem and multiplicity-free branching show that the trace depends only on the nonnegative weights

\[
w_{\beta,\gamma}
=\operatorname{Tr}_{S^\beta}(Q_{\beta,\gamma}X_\beta)\ge0.
\]

For completeness, the diagonal compression of s=(n-1,n), on the path gamma<beta<nu, is the scalar

\[
\frac{1}{c(\nu/\beta)-c(\beta/\gamma)}.
\]

This is the established Jucys–Murphy calculation: sJ_n-J_(n-1)s=1, and J_n,J_(n-1) have the two corresponding content eigenvalues. Therefore

\[
\operatorname{Tr}_{S^\nu}(b^*sb)
=\sum_{\beta\prec\nu}\sum_{\gamma\prec\beta}
\frac{w_{\beta,\gamma}}
{c(\nu/\beta)-c(\beta/\gamma)}.
\tag{4.5}
\]

Every arbitrary-filter coefficient vector is a positive combination of (4.4). Conversely, each (4.4), up to the positive factor f^gamma, is realized by the filter e_beta e_gamma. QED.

This is a new saturation/no-improvement statement about an architecture, not a repetition of the old central-projector separator. It also does not prove that the union of all partial-swap architectures fails to establish PDC.

## 5. Exact node-moving closure of the explicit theorem system

We use Pate's operation: remove an outer box from a row of length greater than one and append a singleton row. It weakly decreases the normalized immanant and preserves the total matrix order.

### Lemma 5.1: reachability

Let lambda=mu union (1^t), where every part of mu is at least 2, and |lambda|=|alpha|=n. Then lambda is reachable from alpha by these node moves if and only if mu is a Young subdiagram of alpha.

Necessity is immediate: no row of length at least two can increase or be newly created. Conversely, remove the outer boxes of alpha outside mu, always retaining a partition, and turn each removed box into a singleton. A row outside mu can be reduced to length one. At the end the nonunit part is exactly mu and the remaining mass is n-|mu| singleton boxes. This is precisely lambda. QED.

This does not mean that PDC is monotone under adding arbitrary boxes: reachability holds at fixed total order, and it is the ancestor's PDC that implies the descendant's.

### Lemma 5.2: exact long-row node closure

Write lambda=(a,rho,1^t), with rho having no parts equal to one. The node closure of the long-row theorem contains lambda if and only if

\[
a+t\ge|\rho|+C(\rho)-1,
\tag{5.1}
\]

apart from the already trivial empty-tail/hook cases.

Sufficiency is (2.7). For necessity, suppose lambda is reached from a long-row seed alpha=(A,sigma,1^u), where sigma has nonunit parts. Reachability implies sigma contains rho. Write s=|sigma|-|rho|>=0. Total order gives A=a+t-s-u. The long-row criterion for alpha is

\[
A\ge|\sigma|+u+C(\sigma)-1.
\]

(The singleton tail does not change the maximum removable content when sigma is nonempty.) Thus

\[
a+t\ge|\rho|+2s+2u+C(\sigma)-1.
\]

Removing s boxes from sigma to obtain rho increases maximum removable content by at most s, so C(sigma)>=C(rho)-s. Substitution proves (5.1). QED.

### The explicit coverage set

Let S be the node closure of these seeds:

* Pate's explicit class: at most three parts greater than 2, or exactly four with second and third equal.
* The accepted family (m,4,3,3), m>=4.
* All supplied PDC cases through order 15, and the supplied exact (6,5,3,3) certificate at order 17. The other supplied order-16/17 certificates are already in the first-row family (m,4,3,3).
* Theorem 2.1 and Theorem 3.1.

For n>=18 the complement of S is exactly the following two regimes.

**Four large parts.** Write

\[
\lambda=(a,b,c,d,2^s,1^t),\qquad a\ge b>c\ge d\ge3.
\]

It is outside S if and only if all the following hold:

\[
t<b-c,
\tag{5.2}
\]

\[
a+t<2b+c+d+2s-2,
\tag{5.3}
\]

and it is not a shape with s=0,c=d=3 satisfying either b=4 or 5(a+t)>=8b.

**At least five large parts.** Write lambda=(a,rho,1^t) with rho having no singleton parts and with at least five parts of lambda greater than two. It is outside S if and only if

\[
a+t<|\rho|+C(\rho)-1.
\tag{5.4}
\]

### Proof of the classification

Pate's explicit class already covers all shapes with at most three large parts. For four large parts, a Pate ancestor with its second and third parts equal must add at least b-c boxes to the third row; this can be paid for exactly when t>=b-c. Conversely, that many singleton boxes can be incorporated into the third row to obtain the Pate ancestor (a,b,b,d,2^s,1^(t-b+c)). This proves the exact Pate node-closure test.

Neither node moves nor a Pate seed can create a fifth part greater than two. The (m,4,3,3) seeds and the new four-row family can have a four-large-part descendant only when s=0 and c=d=3. For the new family, allocating all t available singleton boxes to the first row is optimal: an ancestor second row B>=b has first row A=a+b+t-B, and 5A>=8B forces 5(a+t)>=13B-5b>=8b. Conversely, B=b attains this condition. The accepted b=4 family handles that entire slice.

Finally apply Lemma 5.2. In the four-large-part exceptional regime b>c, the largest removable content of rho=(b,c,d,2^s) is b-1, giving (5.3). In the five-or-more regime it gives (5.4). The supplied finite-order seeds cannot affect orders n>=18 because node moves preserve n. This exhausts the specified seed classes. QED.

The coarse distinction “four large parts with an unequal middle pair” versus “at least five large parts” is already present in the literature on Pate's classes, including Divya–Somasundaram (2022). The additions here are the exact closure conditions, the new uniform cuts, and the quantitative limitations below.

### Finite checks of the structural formulas

The files `frontier_counts.json` and `residual_shapes.json` give the exact enumeration for every 16<=n<=30. The verifier independently constructs node-moving reachability as a graph search and checks that it equals the analytic predicates for every partition, not merely for reported residuals. In total 27,945 partitions are checked.

| n | All partitions | Covered before the two new families | Covered after | Residual |
|---:|---:|---:|---:|---:|
|16|231|227|227|4|
|17|297|290|290|7|
|18|385|367|367|18|
|19|490|459|461|29|
|20|627|573|575|52|
|21|792|707|709|83|
|22|1002|869|882|120|
|23|1255|1056|1070|185|
|24|1575|1281|1296|279|
|25|1958|1538|1558|400|
|26|2436|1840|1872|564|
|27|3010|2186|2236|774|
|28|3718|2587|2652|1066|
|29|4565|3040|3124|1441|
|30|5604|3563|3685|1919|

These are exact counts for S, not classifications of full witness-cone feasibility. At order 30, 361 residuals have four large parts and 1,558 have at least five.

## 6. Why this does not yet become a finite global classification

### Theorem 6.1: density zero for the explicit family-and-node program

Let S_n be the covered set just defined, and let p(n) be the number of all partitions. Then

\[
\frac{|S_n|}{p(n)}\longrightarrow0.
\tag{6.1}
\]

More quantitatively,

\[
\frac{|S_n|}{p(n)}
\le\exp\left[-\pi\left(\sqrt{\frac23}-\frac23\right)\sqrt n+O(\log n)\right].
\tag{6.2}
\]

The same conclusion holds if, in addition, PDC is optimistically granted for every shape

\[
(a,k^r,2^s,1^t),\qquad a\ge k\ge3,
\tag{6.3}
\]

and all of their node-moving descendants are adjoined.

### Proof

All supplied fixed-order exceptions disappear asymptotically. All other seeds except the long-row class and (6.3), and all of their node descendants, have at most four parts greater than two. The number of such partitions of n is polynomial in n: their at most four large parts, the multiplicity of 2, and the multiplicity of 1 give a crude O(n^6) bound.

For a node descendant of a long-row seed, write lambda=(a,rho,1^t), q=|rho|, with each part of rho at least two. If ell is the length of rho, its bottom removable box has content at least 2-ell. Thus

\[
C(\rho)\ge2-\ell\ge2-q/2.
\]

The exact node-closure inequality (5.1) forces

\[
n-q=a+t\ge q+C(\rho)-1\ge q/2+1,
\]

so q<=2(n-1)/3. For each q, there are at most p(q) choices of rho and at most n+1 choices of a,t. Consequently

\[
|S_n|\le O(n^6)+(n+1)^2p(\lfloor2n/3\rfloor).
\tag{6.4}
\]

The Hardy–Ramanujan asymptotic p(n)=exp(pi sqrt(2n/3)+O(log n)) proves (6.1)–(6.2).

For the optimistic addition (6.3), the number of parameter choices at order n is polynomial. A node descendant's nonunit subdiagram below its first row and above its rows of length two lies inside a k-by-r rectangle. The number of all subdiagrams of that rectangle is binom(k+r,k). The first row and the number of two-rows contribute only polynomial factors.

Let x=max(k,r)/min(k,r)>=1. The elementary estimate binom(k+r,min(k,r)) <= [e(k+r)/min(k,r)]^min(k,r) gives

\[
\log\binom{k+r}{k}
\le\sqrt{kr}\,\frac{1+\log(1+x)}{\sqrt x}
\le(1+\log2)\sqrt{kr}\le(1+\log2)\sqrt n.
\]

The middle bound follows by differentiation: the displayed function is decreasing for x>=1, since 1+log(1+x)-2x/(1+x)>0 there. Because 1+log2<2pi/3, this contribution is smaller than the exponent already present in (6.4). The same density conclusion follows. QED.

This is a limitation of the stated family-and-node closure, not a Farkas separation from the complete partial-swap cone. In particular, it does not preclude a general identity within the existing broad positivity mechanism that handles the irregular shapes collectively.

### Unbounded structural complexity is concrete

For every r>=5, the staircase-with-short-rows-removed shape

\[
\Sigma_r=(r+2,r+1,\ldots,3),\qquad
|\Sigma_r|=r(r+5)/2,
\tag{6.5}
\]

lies outside the explicit coverage set. It has no singleton row, so it cannot be a nontrivial node descendant at the same order. It is not in a bounded-large-row Pate class, is not a four-row family, and fails the long-row criterion. Its number of distinct row lengths and removable corners is r; both are unbounded. Its Durfee size is also unbounded.

A finite union of templates with a uniformly bounded number of distinct row lengths cannot contain this sequence. Rectangles have one repeated row length and are not representative of this obstruction. This does not prove that a finite number of *general mechanisms* is impossible. It proves that bounding the number of diagram corners by inspection of low orders is not a valid global reduction.

## 7. What the results suggest, and what remains unproved

The current problem can now be divided more usefully than by order.

The first-row-heavy regime is uniformly solved for arbitrary tails, with an exact threshold for the one-witness argument. The repeated short-bottom regime (a,b,3,3) has a uniform two-witness solution over 5a>=8b and an explicit residual bounded-ratio band. Appended singleton rows are handled by exact node-closure conditions, not informal lifting between different orders.

The remaining central difficulty is diagrams with many large rows, no dominant first row even after singleton absorption, and potentially many distinct corners. This regime has asymptotic density one relative to the explicit theorem program. The analysis does not reduce that variable-length tail to finitely many fixed-parameter shape families.

For further local-filter work, Theorem 4.1 gives a precise computational replacement for full Young-path searches. At k=1, everything is scalar corner data; the singleton-block version is already saturated. For k=2, the genuinely unexhausted local information can be represented by positive matrices of order at most two on two-box branching multiplicity spaces. Coherent combinations in these spaces, and coupling the two nontrivial blocks, are structurally different from retaining a longer path in a one-swap singleton-block filter. Whether these coherent boundary filters give a useful uniform theorem for balanced rectangles or irregular staircases remains unproved here.

Induction/Littlewood–Richardson positivity closure is still valid as in the supplied proof, but it propagates mixture-to-mixture inequalities. No individual-descendant PDC lifting rule is assumed. Conjugating a Young diagram likewise does not automatically preserve a normalized-immanant upper bound on the complex PSD cone. Neither operation is inserted into the coverage set without an actual inequality.

## 8. Verification and reproducibility

Run `python verify.py` in this folder. Only the Python standard library is required.

The verifier regenerates the 20 symbolic Bernstein polynomials from the power-sum/Newton formulas, checks their identities and all infinite-region sign certificates, handles the complete b=7 exception, and proves the two special target/cancellation polynomial identities. It then independently compares 4,752 coefficient pairs from 154 parameter instances with the supplied finite-difference formula, checks all normalizations by integer dimensions, and checks 1,596 arbitrary-tail long-row examples and threshold tests. These finite examples are cross-checks; the infinite proofs are the symbolic certificate and Section 2's argument.

It also independently reconstructs the node-moving closure and checks the analytic classification and all 16..30 count records. The failed slope-3/2 ansatz is checked exactly, preventing it from being silently confused with the proved theorem.

The generic representation-theoretic boundary-compression proof and the asymptotic counting proof are mathematical arguments in this note; the program does not claim to formalize them.

## References and provenance

Established working inputs: the two research notes and exact certificate bundles supplied in this conversation, including the general partial-swap/Pieri theorem, the (m,4,3,3) family, and the rectangular order-15 proof.

External results used:

1. T. H. Pate, *Immanant Inequalities and Partition Node Diagrams*, Journal of the London Mathematical Society, s2-46 (1992), 65–80. DOI 10.1112/jlms/s2-46.1.65. The one-node-to-singleton comparison.
2. T. H. Pate, *Tensor inequalities, xi-functions and inequalities involving immanants*, Linear Algebra and its Applications 295 (1999), 31–59. DOI 10.1016/S0024-3795(99)00035-X. The explicit (p,q^w,r,2^s,1^t), 0<=w<=2, PDC classes. The abstract also reports sufficiently-wide rectangular-tail results, whose threshold was not supplied in the accessible material.
3. K. U. Divya and K. Somasundaram, *Permanent dominance conjecture for derived partitions*, Bulletin of the ICA 95 (2022), 84–92. The coarse four-large-row / five-or-more-large-row frontier is already recorded there; no general upward closure under adding boxes is supplied by that statement.
4. A. M. Vershik and A. Yu. Okounkov, *A New Approach to the Representation Theory of the Symmetric Groups. 2*, arXiv:math/0503040. Standard branching, content eigenvalues, and Young-basis facts.
5. G. H. Hardy and S. Ramanujan, *Asymptotic Formulae in Combinatory Analysis*, Proceedings of the London Mathematical Society s2-17 (1918), 75–115. DOI 10.1112/plms/s2-17.1.75. The partition-count asymptotic.

No claim of priority over the full Pate literature is made for the new explicit criterion or its particular consequences. The attachment-defined cone and the entire space of valid immanant inequalities remain different objects.


==> anc/global_structure/residual_shapes.json <==
{
  "16": [
    [
      5,
      5,
      3,
      3
    ],
    [
      4,
      4,
      3,
      3,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3
    ],
    [
      3,
      3,
      3,
      3,
      3,
      1
    ]
  ],
  "17": [
    [
      5,
      5,
      4,
      3
    ],
    [
      5,
      4,
      3,
      3,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3
    ],
    [
      4,
      4,
      3,
      3,
      3
    ],
    [
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ]
  ],
  "18": [
    [
      7,
      5,
      3,
      3
    ],
    [
      6,
      6,
      3,
      3
    ],
    [
      6,
      5,
      4,
      3
    ],
    [
      6,
      5,
      3,
      3,
      1
    ],
    [
      6,
      4,
      3,
      3,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3
    ],
    [
      5,
      5,
      4,
      4
    ],
    [
      5,
      5,
      3,
      3,
      2
    ],
    [
      5,
      4,
      3,
      3,
      3
    ],
    [
      5,
      3,
      3,
      3,
      3,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3
    ],
    [
      4,
      4,
      3,
      3,
      3,
      1
    ],
    [
      4,
      4,
      3,
      3,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ]
  ],
  "19": [
    [
      7,
      6,
      3,
      3
    ],
    [
      7,
      5,
      4,
      3
    ],
    [
      7,
      4,
      3,
      3,
      2
    ],
    [
      7,
      3,
      3,
      3,
      3
    ],
    [
      6,
      6,
      4,
      3
    ],
    [
      6,
      6,
      3,
      3,
      1
    ],
    [
      6,
      5,
      4,
      4
    ],
    [
      6,
      5,
      3,
      3,
      2
    ],
    [
      6,
      4,
      3,
      3,
      3
    ],
    [
      6,
      3,
      3,
      3,
      3,
      1
    ],
    [
      5,
      5,
      4,
      3,
      2
    ],
    [
      5,
      5,
      3,
      3,
      3
    ],
    [
      5,
      5,
      3,
      3,
      2,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3
    ],
    [
      5,
      4,
      3,
      3,
      3,
      1
    ],
    [
      5,
      4,
      3,
      3,
      2,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3
    ],
    [
      4,
      4,
      4,
      3,
      3,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2
    ],
    [
      4,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ]
  ],
  "20": [
    [
      8,
      6,
      3,
      3
    ],
    [
      8,
      5,
      4,
      3
    ],
    [
      8,
      4,
      3,
      3,
      2
    ],
    [
      8,
      3,
      3,
      3,
      3
    ],
    [
      7,
      7,
      3,
      3
    ],
    [
      7,
      6,
      4,
      3
    ],
    [
      7,
      6,
      3,
      3,
      1
    ],
    [
      7,
      5,
      4,
      4
    ],
    [
      7,
      5,
      3,
      3,
      2
    ],
    [
      7,
      4,
      3,
      3,
      3
    ],
    [
      7,
      3,
      3,
      3,
      3,
      1
    ],
    [
      6,
      6,
      5,
      3
    ],
    [
      6,
      6,
      4,
      4
    ],
    [
      6,
      6,
      4,
      3,
      1
    ],
    [
      6,
      6,
      3,
      3,
      2
    ],
    [
      6,
      6,
      3,
      3,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      2
    ],
    [
      6,
      5,
      3,
      3,
      3
    ],
    [
      6,
      5,
      3,
      3,
      2,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3
    ],
    [
      6,
      4,
      3,
      3,
      3,
      1
    ],
    [
      6,
      4,
      3,
      3,
      2,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      2
    ],
    [
      5,
      5,
      4,
      3,
      3
    ],
    [
      5,
      5,
      3,
      3,
      3,
      1
    ],
    [
      5,
      5,
      3,
      3,
      2,
      2
    ],
    [
      5,
      4,
      4,
      4,
      3
    ],
    [
      5,
      4,
      4,
      3,
      3,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2
    ],
    [
      5,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4
    ],
    [
      4,
      4,
      4,
      4,
      3,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2
    ],
    [
      4,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ]
  ],
  "21": [
    [
      9,
      6,
      3,
      3
    ],
    [
      9,
      5,
      4,
      3
    ],
    [
      9,
      4,
      3,
      3,
      2
    ],
    [
      9,
      3,
      3,
      3,
      3
    ],
    [
      8,
      7,
      3,
      3
    ],
    [
      8,
      6,
      4,
      3
    ],
    [
      8,
      6,
      3,
      3,
      1
    ],
    [
      8,
      5,
      4,
      4
    ],
    [
      8,
      5,
      3,
      3,
      2
    ],
    [
      8,
      4,
      3,
      3,
      3
    ],
    [
      8,
      3,
      3,
      3,
      3,
      1
    ],
    [
      7,
      7,
      4,
      3
    ],
    [
      7,
      7,
      3,
      3,
      1
    ],
    [
      7,
      6,
      5,
      3
    ],
    [
      7,
      6,
      4,
      4
    ],
    [
      7,
      6,
      4,
      3,
      1
    ],
    [
      7,
      6,
      3,
      3,
      2
    ],
    [
      7,
      6,
      3,
      3,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      2
    ],
    [
      7,
      5,
      3,
      3,
      3
    ],
    [
      7,
      5,
      3,
      3,
      2,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3
    ],
    [
      7,
      4,
      3,
      3,
      3,
      1
    ],
    [
      7,
      4,
      3,
      3,
      2,
      2
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2
    ],
    [
      7,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      6,
      5,
      4
    ],
    [
      6,
      6,
      4,
      4,
      1
    ],
    [
      6,
      6,
      4,
      3,
      2
    ],
    [
      6,
      6,
      3,
      3,
      3
    ],
    [
      6,
      6,
      3,
      3,
      2,
      1
    ],
    [
      6,
      5,
      4,
      4,
      2
    ],
    [
      6,
      5,
      4,
      3,
      3
    ],
    [
      6,
      5,
      3,
      3,
      3,
      1
    ],
    [
      6,
      5,
      3,
      3,
      2,
      2
    ],
    [
      6,
      4,
      4,
      4,
      3
    ],
    [
      6,
      4,
      4,
      3,
      3,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2
    ],
    [
      6,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3
    ],
    [
      5,
      5,
      4,
      4,
      3
    ],
    [
      5,
      5,
      4,
      3,
      3,
      1
    ],
    [
      5,
      5,
      4,
      3,
      2,
      2
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2
    ],
    [
      5,
      5,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4
    ],
    [
      5,
      4,
      4,
      4,
      3,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2
    ],
    [
      5,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2
    ],
    [
      4,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ]
  ],
  "22": [
    [
      10,
      5,
      4,
      3
    ],
    [
      10,
      4,
      3,
      3,
      2
    ],
    [
      9,
      7,
      3,
      3
    ],
    [
      9,
      6,
      4,
      3
    ],
    [
      9,
      5,
      4,
      4
    ],
    [
      9,
      5,
      3,
      3,
      2
    ],
    [
      9,
      4,
      3,
      3,
      3
    ],
    [
      8,
      8,
      3,
      3
    ],
    [
      8,
      7,
      4,
      3
    ],
    [
      8,
      7,
      3,
      3,
      1
    ],
    [
      8,
      6,
      5,
      3
    ],
    [
      8,
      6,
      4,
      4
    ],
    [
      8,
      6,
      4,
      3,
      1
    ],
    [
      8,
      6,
      3,
      3,
      2
    ],
    [
      8,
      5,
      4,
      3,
      2
    ],
    [
      8,
      5,
      3,
      3,
      3
    ],
    [
      8,
      5,
      3,
      3,
      2,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3
    ],
    [
      8,
      4,
      3,
      3,
      3,
      1
    ],
    [
      8,
      4,
      3,
      3,
      2,
      2
    ],
    [
      8,
      3,
      3,
      3,
      3,
      2
    ],
    [
      7,
      7,
      5,
      3
    ],
    [
      7,
      7,
      4,
      4
    ],
    [
      7,
      7,
      4,
      3,
      1
    ],
    [
      7,
      7,
      3,
      3,
      2
    ],
    [
      7,
      7,
      3,
      3,
      1,
      1
    ],
    [
      7,
      6,
      5,
      4
    ],
    [
      7,
      6,
      4,
      4,
      1
    ],
    [
      7,
      6,
      4,
      3,
      2
    ],
    [
      7,
      6,
      3,
      3,
      3
    ],
    [
      7,
      6,
      3,
      3,
      2,
      1
    ],
    [
      7,
      5,
      4,
      4,
      2
    ],
    [
      7,
      5,
      4,
      3,
      3
    ],
    [
      7,
      5,
      3,
      3,
      3,
      1
    ],
    [
      7,
      5,
      3,
      3,
      2,
      2
    ],
    [
      7,
      4,
      4,
      4,
      3
    ],
    [
      7,
      4,
      4,
      3,
      3,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2
    ],
    [
      7,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      6,
      5,
      5
    ],
    [
      6,
      6,
      5,
      3,
      2
    ],
    [
      6,
      6,
      4,
      4,
      2
    ],
    [
      6,
      6,
      4,
      3,
      3
    ],
    [
      6,
      6,
      4,
      3,
      2,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      1
    ],
    [
      6,
      6,
      3,
      3,
      2,
      2
    ],
    [
      6,
      6,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3
    ],
    [
      6,
      5,
      4,
      4,
      3
    ],
    [
      6,
      5,
      4,
      3,
      3,
      1
    ],
    [
      6,
      5,
      4,
      3,
      2,
      2
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2
    ],
    [
      6,
      5,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4
    ],
    [
      6,
      4,
      4,
      4,
      3,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2
    ],
    [
      6,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3
    ],
    [
      5,
      5,
      5,
      3,
      3,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4
    ],
    [
      5,
      5,
      4,
      4,
      3,
      1
    ],
    [
      5,
      5,
      4,
      4,
      2,
      2
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2
    ],
    [
      5,
      5,
      4,
      3,
      3,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      2,
      2,
      2
    ],
    [
      5,
      4,
      4,
      4,
      4,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2
    ],
    [
      5,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2
    ],
    [
      4,
      4,
      4,
      4,
      4,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ]
  ],
  "23": [
    [
      11,
      5,
      4,
      3
    ],
    [
      11,
      4,
      3,
      3,
      2
    ],
    [
      10,
      7,
      3,
      3
    ],
    [
      10,
      6,
      4,
      3
    ],
    [
      10,
      5,
      4,
      4
    ],
    [
      10,
      5,
      3,
      3,
      2
    ],
    [
      10,
      4,
      3,
      3,
      3
    ],
    [
      9,
      8,
      3,
      3
    ],
    [
      9,
      7,
      4,
      3
    ],
    [
      9,
      7,
      3,
      3,
      1
    ],
    [
      9,
      6,
      5,
      3
    ],
    [
      9,
      6,
      4,
      4
    ],
    [
      9,
      6,
      4,
      3,
      1
    ],
    [
      9,
      6,
      3,
      3,
      2
    ],
    [
      9,
      5,
      4,
      3,
      2
    ],
    [
      9,
      5,
      3,
      3,
      3
    ],
    [
      9,
      5,
      3,
      3,
      2,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3
    ],
    [
      9,
      4,
      3,
      3,
      3,
      1
    ],
    [
      9,
      4,
      3,
      3,
      2,
      2
    ],
    [
      9,
      3,
      3,
      3,
      3,
      2
    ],
    [
      8,
      8,
      4,
      3
    ],
    [
      8,
      8,
      3,
      3,
      1
    ],
    [
      8,
      7,
      5,
      3
    ],
    [
      8,
      7,
      4,
      4
    ],
    [
      8,
      7,
      4,
      3,
      1
    ],
    [
      8,
      7,
      3,
      3,
      2
    ],
    [
      8,
      7,
      3,
      3,
      1,
      1
    ],
    [
      8,
      6,
      5,
      4
    ],
    [
      8,
      6,
      4,
      4,
      1
    ],
    [
      8,
      6,
      4,
      3,
      2
    ],
    [
      8,
      6,
      3,
      3,
      3
    ],
    [
      8,
      6,
      3,
      3,
      2,
      1
    ],
    [
      8,
      5,
      4,
      4,
      2
    ],
    [
      8,
      5,
      4,
      3,
      3
    ],
    [
      8,
      5,
      3,
      3,
      3,
      1
    ],
    [
      8,
      5,
      3,
      3,
      2,
      2
    ],
    [
      8,
      4,
      4,
      4,
      3
    ],
    [
      8,
      4,
      4,
      3,
      3,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      2
    ],
    [
      8,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3
    ],
    [
      8,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      7,
      7,
      6,
      3
    ],
    [
      7,
      7,
      5,
      4
    ],
    [
      7,
      7,
      5,
      3,
      1
    ],
    [
      7,
      7,
      4,
      4,
      1
    ],
    [
      7,
      7,
      4,
      3,
      2
    ],
    [
      7,
      7,
      4,
      3,
      1,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3
    ],
    [
      7,
      7,
      3,
      3,
      2,
      1
    ],
    [
      7,
      7,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      6,
      5,
      5
    ],
    [
      7,
      6,
      5,
      3,
      2
    ],
    [
      7,
      6,
      4,
      4,
      2
    ],
    [
      7,
      6,
      4,
      3,
      3
    ],
    [
      7,
      6,
      4,
      3,
      2,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      1
    ],
    [
      7,
      6,
      3,
      3,
      2,
      2
    ],
    [
      7,
      6,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3
    ],
    [
      7,
      5,
      4,
      4,
      3
    ],
    [
      7,
      5,
      4,
      3,
      3,
      1
    ],
    [
      7,
      5,
      4,
      3,
      2,
      2
    ],
    [
      7,
      5,
      3,
      3,
      3,
      2
    ],
    [
      7,
      5,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4
    ],
    [
      7,
      4,
      4,
      4,
      3,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      2
    ],
    [
      7,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      6,
      5,
      4,
      2
    ],
    [
      6,
      6,
      5,
      3,
      3
    ],
    [
      6,
      6,
      4,
      4,
      3
    ],
    [
      6,
      6,
      4,
      4,
      2,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      1
    ],
    [
      6,
      6,
      4,
      3,
      2,
      2
    ],
    [
      6,
      6,
      3,
      3,
      3,
      2
    ],
    [
      6,
      6,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3
    ],
    [
      6,
      5,
      5,
      3,
      3,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4
    ],
    [
      6,
      5,
      4,
      4,
      3,
      1
    ],
    [
      6,
      5,
      4,
      4,
      2,
      2
    ],
    [
      6,
      5,
      4,
      3,
      3,
      2
    ],
    [
      6,
      5,
      4,
      3,
      3,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      4,
      4,
      4,
      4,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      2
    ],
    [
      6,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3
    ],
    [
      5,
      5,
      5,
      4,
      4
    ],
    [
      5,
      5,
      5,
      4,
      3,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      2
    ],
    [
      5,
      5,
      5,
      3,
      3,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      2
    ],
    [
      5,
      5,
      4,
      4,
      3,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      2,
      2,
      2
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      2
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      2
    ],
    [
      5,
      4,
      4,
      4,
      4,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      2
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      2
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      2
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      2
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ]
  ],
  "24": [
    [
      12,
      5,
      4,
      3
    ],
    [
      12,
      4,
      3,
      3,
      2
    ],
    [
      11,
      7,
      3,
      3
    ],
    [
      11,
      6,
      4,
      3
    ],
    [
      11,
      5,
      4,
      4
    ],
    [
      11,
      5,
      3,
      3,
      2
    ],
    [
      11,
      4,
      3,
      3,
      3
    ],
    [
      10,
      8,
      3,
      3
    ],
    [
      10,
      7,
      4,
      3
    ],
    [
      10,
      7,
      3,
      3,
      1
    ],
    [
      10,
      6,
      5,
      3
    ],
    [
      10,
      6,
      4,
      4
    ],
    [
      10,
      6,
      4,
      3,
      1
    ],
    [
      10,
      6,
      3,
      3,
      2
    ],
    [
      10,
      5,
      4,
      3,
      2
    ],
    [
      10,
      5,
      3,
      3,
      3
    ],
    [
      10,
      5,
      3,
      3,
      2,
      1
    ],
    [
      10,
      4,
      4,
      3,
      3
    ],
    [
      10,
      4,
      3,
      3,
      3,
      1
    ],
    [
      10,
      4,
      3,
      3,
      2,
      2
    ],
    [
      10,
      3,
      3,
      3,
      3,
      2
    ],
    [
      9,
      9,
      3,
      3
    ],
    [
      9,
      8,
      4,
      3
    ],
    [
      9,
      8,
      3,
      3,
      1
    ],
    [
      9,
      7,
      5,
      3
    ],
    [
      9,
      7,
      4,
      4
    ],
    [
      9,
      7,
      4,
      3,
      1
    ],
    [
      9,
      7,
      3,
      3,
      2
    ],
    [
      9,
      7,
      3,
      3,
      1,
      1
    ],
    [
      9,
      6,
      5,
      4
    ],
    [
      9,
      6,
      4,
      4,
      1
    ],
    [
      9,
      6,
      4,
      3,
      2
    ],
    [
      9,
      6,
      3,
      3,
      3
    ],
    [
      9,
      6,
      3,
      3,
      2,
      1
    ],
    [
      9,
      5,
      4,
      4,
      2
    ],
    [
      9,
      5,
      4,
      3,
      3
    ],
    [
      9,
      5,
      3,
      3,
      3,
      1
    ],
    [
      9,
      5,
      3,
      3,
      2,
      2
    ],
    [
      9,
      4,
      4,
      4,
      3
    ],
    [
      9,
      4,
      4,
      3,
      3,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      2
    ],
    [
      9,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      9,
      3,
      3,
      3,
      3,
      3
    ],
    [
      9,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      8,
      8,
      5,
      3
    ],
    [
      8,
      8,
      4,
      4
    ],
    [
      8,
      8,
      4,
      3,
      1
    ],
    [
      8,
      8,
      3,
      3,
      2
    ],
    [
      8,
      8,
      3,
      3,
      1,
      1
    ],
    [
      8,
      7,
      6,
      3
    ],
    [
      8,
      7,
      5,
      4
    ],
    [
      8,
      7,
      5,
      3,
      1
    ],
    [
      8,
      7,
      4,
      4,
      1
    ],
    [
      8,
      7,
      4,
      3,
      2
    ],
    [
      8,
      7,
      4,
      3,
      1,
      1
    ],
    [
      8,
      7,
      3,
      3,
      3
    ],
    [
      8,
      7,
      3,
      3,
      2,
      1
    ],
    [
      8,
      7,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      6,
      5,
      5
    ],
    [
      8,
      6,
      5,
      3,
      2
    ],
    [
      8,
      6,
      4,
      4,
      2
    ],
    [
      8,
      6,
      4,
      3,
      3
    ],
    [
      8,
      6,
      4,
      3,
      2,
      1
    ],
    [
      8,
      6,
      3,
      3,
      3,
      1
    ],
    [
      8,
      6,
      3,
      3,
      2,
      2
    ],
    [
      8,
      6,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      5,
      5,
      3,
      3
    ],
    [
      8,
      5,
      4,
      4,
      3
    ],
    [
      8,
      5,
      4,
      3,
      3,
      1
    ],
    [
      8,
      5,
      4,
      3,
      2,
      2
    ],
    [
      8,
      5,
      3,
      3,
      3,
      2
    ],
    [
      8,
      5,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      4,
      4,
      4,
      4
    ],
    [
      8,
      4,
      4,
      4,
      3,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      2
    ],
    [
      8,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3
    ],
    [
      8,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      8,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      7,
      6,
      4
    ],
    [
      7,
      7,
      5,
      5
    ],
    [
      7,
      7,
      5,
      4,
      1
    ],
    [
      7,
      7,
      5,
      3,
      2
    ],
    [
      7,
      7,
      4,
      4,
      2
    ],
    [
      7,
      7,
      4,
      4,
      1,
      1
    ],
    [
      7,
      7,
      4,
      3,
      3
    ],
    [
      7,
      7,
      4,
      3,
      2,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      1
    ],
    [
      7,
      7,
      3,
      3,
      2,
      2
    ],
    [
      7,
      7,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      6,
      5,
      4,
      2
    ],
    [
      7,
      6,
      5,
      3,
      3
    ],
    [
      7,
      6,
      4,
      4,
      3
    ],
    [
      7,
      6,
      4,
      4,
      2,
      1
    ],
    [
      7,
      6,
      4,
      3,
      3,
      1
    ],
    [
      7,
      6,
      4,
      3,
      2,
      2
    ],
    [
      7,
      6,
      3,
      3,
      3,
      2
    ],
    [
      7,
      6,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      5,
      5,
      4,
      3
    ],
    [
      7,
      5,
      5,
      3,
      3,
      1
    ],
    [
      7,
      5,
      4,
      4,
      4
    ],
    [
      7,
      5,
      4,
      4,
      3,
      1
    ],
    [
      7,
      5,
      4,
      4,
      2,
      2
    ],
    [
      7,
      5,
      4,
      3,
      3,
      2
    ],
    [
      7,
      5,
      4,
      3,
      3,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3
    ],
    [
      7,
      5,
      3,
      3,
      3,
      2,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      2,
      2,
      2
    ],
    [
      7,
      4,
      4,
      4,
      4,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      2
    ],
    [
      7,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3
    ],
    [
      7,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      6,
      6,
      3,
      3
    ],
    [
      6,
      6,
      5,
      5,
      2
    ],
    [
      6,
      6,
      5,
      4,
      3
    ],
    [
      6,
      6,
      5,
      3,
      3,
      1
    ],
    [
      6,
      6,
      5,
      3,
      2,
      2
    ],
    [
      6,
      6,
      4,
      4,
      4
    ],
    [
      6,
      6,
      4,
      4,
      3,
      1
    ],
    [
      6,
      6,
      4,
      4,
      2,
      2
    ],
    [
      6,
      6,
      4,
      3,
      3,
      2
    ],
    [
      6,
      6,
      4,
      3,
      3,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      2,
      2,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3
    ],
    [
      6,
      6,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      6,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      3
    ],
    [
      6,
      5,
      5,
      4,
      4
    ],
    [
      6,
      5,
      5,
      4,
      3,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      2
    ],
    [
      6,
      5,
      5,
      3,
      3,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      2
    ],
    [
      6,
      5,
      4,
      4,
      3,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3
    ],
    [
      6,
      5,
      4,
      3,
      3,
      2,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      2,
      2,
      2
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      2
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      2
    ],
    [
      6,
      4,
      4,
      4,
      4,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3
    ],
    [
      6,
      4,
      4,
      4,
      3,
      2,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      2
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      2
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      4
    ],
    [
      5,
      5,
      5,
      5,
      3,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      2
    ],
    [
      5,
      5,
      5,
      4,
      3,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3
    ],
    [
      5,
      5,
      5,
      3,
      3,
      2,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      2
    ],
    [
      5,
      5,
      4,
      4,
      4,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3
    ],
    [
      5,
      5,
      4,
      4,
      3,
      2,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      2,
      2,
      2
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      2
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      2
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3
    ],
    [
      5,
      4,
      4,
      4,
      4,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      2
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      2
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      2
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      2
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ]
  ],
  "25": [
    [
      13,
      5,
      4,
      3
    ],
    [
      13,
      4,
      3,
      3,
      2
    ],
    [
      12,
      6,
      4,
      3
    ],
    [
      12,
      5,
      4,
      4
    ],
    [
      12,
      5,
      3,
      3,
      2
    ],
    [
      12,
      4,
      3,
      3,
      3
    ],
    [
      11,
      8,
      3,
      3
    ],
    [
      11,
      7,
      4,
      3
    ],
    [
      11,
      6,
      5,
      3
    ],
    [
      11,
      6,
      4,
      4
    ],
    [
      11,
      6,
      4,
      3,
      1
    ],
    [
      11,
      6,
      3,
      3,
      2
    ],
    [
      11,
      5,
      4,
      3,
      2
    ],
    [
      11,
      5,
      3,
      3,
      3
    ],
    [
      11,
      5,
      3,
      3,
      2,
      1
    ],
    [
      11,
      4,
      4,
      3,
      3
    ],
    [
      11,
      4,
      3,
      3,
      3,
      1
    ],
    [
      11,
      4,
      3,
      3,
      2,
      2
    ],
    [
      11,
      3,
      3,
      3,
      3,
      2
    ],
    [
      10,
      9,
      3,
      3
    ],
    [
      10,
      8,
      4,
      3
    ],
    [
      10,
      8,
      3,
      3,
      1
    ],
    [
      10,
      7,
      5,
      3
    ],
    [
      10,
      7,
      4,
      4
    ],
    [
      10,
      7,
      4,
      3,
      1
    ],
    [
      10,
      7,
      3,
      3,
      2
    ],
    [
      10,
      6,
      5,
      4
    ],
    [
      10,
      6,
      4,
      4,
      1
    ],
    [
      10,
      6,
      4,
      3,
      2
    ],
    [
      10,
      6,
      3,
      3,
      3
    ],
    [
      10,
      6,
      3,
      3,
      2,
      1
    ],
    [
      10,
      5,
      4,
      4,
      2
    ],
    [
      10,
      5,
      4,
      3,
      3
    ],
    [
      10,
      5,
      3,
      3,
      3,
      1
    ],
    [
      10,
      5,
      3,
      3,
      2,
      2
    ],
    [
      10,
      4,
      4,
      4,
      3
    ],
    [
      10,
      4,
      4,
      3,
      3,
      1
    ],
    [
      10,
      4,
      3,
      3,
      3,
      2
    ],
    [
      10,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      10,
      3,
      3,
      3,
      3,
      3
    ],
    [
      10,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      9,
      9,
      4,
      3
    ],
    [
      9,
      9,
      3,
      3,
      1
    ],
    [
      9,
      8,
      5,
      3
    ],
    [
      9,
      8,
      4,
      4
    ],
    [
      9,
      8,
      4,
      3,
      1
    ],
    [
      9,
      8,
      3,
      3,
      2
    ],
    [
      9,
      8,
      3,
      3,
      1,
      1
    ],
    [
      9,
      7,
      6,
      3
    ],
    [
      9,
      7,
      5,
      4
    ],
    [
      9,
      7,
      5,
      3,
      1
    ],
    [
      9,
      7,
      4,
      4,
      1
    ],
    [
      9,
      7,
      4,
      3,
      2
    ],
    [
      9,
      7,
      4,
      3,
      1,
      1
    ],
    [
      9,
      7,
      3,
      3,
      3
    ],
    [
      9,
      7,
      3,
      3,
      2,
      1
    ],
    [
      9,
      6,
      5,
      5
    ],
    [
      9,
      6,
      5,
      3,
      2
    ],
    [
      9,
      6,
      4,
      4,
      2
    ],
    [
      9,
      6,
      4,
      3,
      3
    ],
    [
      9,
      6,
      4,
      3,
      2,
      1
    ],
    [
      9,
      6,
      3,
      3,
      3,
      1
    ],
    [
      9,
      6,
      3,
      3,
      2,
      2
    ],
    [
      9,
      6,
      3,
      3,
      2,
      1,
      1
    ],
    [
      9,
      5,
      5,
      3,
      3
    ],
    [
      9,
      5,
      4,
      4,
      3
    ],
    [
      9,
      5,
      4,
      3,
      3,
      1
    ],
    [
      9,
      5,
      4,
      3,
      2,
      2
    ],
    [
      9,
      5,
      3,
      3,
      3,
      2
    ],
    [
      9,
      5,
      3,
      3,
      3,
      1,
      1
    ],
    [
      9,
      5,
      3,
      3,
      2,
      2,
      1
    ],
    [
      9,
      4,
      4,
      4,
      4
    ],
    [
      9,
      4,
      4,
      4,
      3,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3,
      2
    ],
    [
      9,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      3
    ],
    [
      9,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      9,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      9,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      9,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      8,
      6,
      3
    ],
    [
      8,
      8,
      5,
      4
    ],
    [
      8,
      8,
      5,
      3,
      1
    ],
    [
      8,
      8,
      4,
      4,
      1
    ],
    [
      8,
      8,
      4,
      3,
      2
    ],
    [
      8,
      8,
      4,
      3,
      1,
      1
    ],
    [
      8,
      8,
      3,
      3,
      3
    ],
    [
      8,
      8,
      3,
      3,
      2,
      1
    ],
    [
      8,
      8,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      7,
      6,
      4
    ],
    [
      8,
      7,
      5,
      5
    ],
    [
      8,
      7,
      5,
      4,
      1
    ],
    [
      8,
      7,
      5,
      3,
      2
    ],
    [
      8,
      7,
      4,
      4,
      2
    ],
    [
      8,
      7,
      4,
      4,
      1,
      1
    ],
    [
      8,
      7,
      4,
      3,
      3
    ],
    [
      8,
      7,
      4,
      3,
      2,
      1
    ],
    [
      8,
      7,
      3,
      3,
      3,
      1
    ],
    [
      8,
      7,
      3,
      3,
      2,
      2
    ],
    [
      8,
      7,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      6,
      5,
      4,
      2
    ],
    [
      8,
      6,
      5,
      3,
      3
    ],
    [
      8,
      6,
      4,
      4,
      3
    ],
    [
      8,
      6,
      4,
      4,
      2,
      1
    ],
    [
      8,
      6,
      4,
      3,
      3,
      1
    ],
    [
      8,
      6,
      4,
      3,
      2,
      2
    ],
    [
      8,
      6,
      3,
      3,
      3,
      2
    ],
    [
      8,
      6,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      6,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      5,
      5,
      4,
      3
    ],
    [
      8,
      5,
      5,
      3,
      3,
      1
    ],
    [
      8,
      5,
      4,
      4,
      4
    ],
    [
      8,
      5,
      4,
      4,
      3,
      1
    ],
    [
      8,
      5,
      4,
      4,
      2,
      2
    ],
    [
      8,
      5,
      4,
      3,
      3,
      2
    ],
    [
      8,
      5,
      4,
      3,
      3,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      3
    ],
    [
      8,
      5,
      3,
      3,
      3,
      2,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      2,
      2,
      2
    ],
    [
      8,
      4,
      4,
      4,
      4,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      2
    ],
    [
      8,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      3
    ],
    [
      8,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      8,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      7,
      6,
      5
    ],
    [
      7,
      7,
      6,
      3,
      2
    ],
    [
      7,
      7,
      5,
      5,
      1
    ],
    [
      7,
      7,
      5,
      4,
      2
    ],
    [
      7,
      7,
      5,
      3,
      3
    ],
    [
      7,
      7,
      5,
      3,
      2,
      1
    ],
    [
      7,
      7,
      4,
      4,
      3
    ],
    [
      7,
      7,
      4,
      4,
      2,
      1
    ],
    [
      7,
      7,
      4,
      3,
      3,
      1
    ],
    [
      7,
      7,
      4,
      3,
      2,
      2
    ],
    [
      7,
      7,
      4,
      3,
      2,
      1,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      2
    ],
    [
      7,
      7,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      7,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      7,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      6,
      6,
      3,
      3
    ],
    [
      7,
      6,
      5,
      5,
      2
    ],
    [
      7,
      6,
      5,
      4,
      3
    ],
    [
      7,
      6,
      5,
      3,
      3,
      1
    ],
    [
      7,
      6,
      5,
      3,
      2,
      2
    ],
    [
      7,
      6,
      4,
      4,
      4
    ],
    [
      7,
      6,
      4,
      4,
      3,
      1
    ],
    [
      7,
      6,
      4,
      4,
      2,
      2
    ],
    [
      7,
      6,
      4,
      3,
      3,
      2
    ],
    [
      7,
      6,
      4,
      3,
      3,
      1,
      1
    ],
    [
      7,
      6,
      4,
      3,
      2,
      2,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      3
    ],
    [
      7,
      6,
      3,
      3,
      3,
      2,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      2,
      2,
      2
    ],
    [
      7,
      6,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      5,
      5,
      5,
      3
    ],
    [
      7,
      5,
      5,
      4,
      4
    ],
    [
      7,
      5,
      5,
      4,
      3,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      2
    ],
    [
      7,
      5,
      5,
      3,
      3,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      4,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      2
    ],
    [
      7,
      5,
      4,
      4,
      3,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      3
    ],
    [
      7,
      5,
      4,
      3,
      3,
      2,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      2,
      2,
      2
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      2,
      2
    ],
    [
      7,
      5,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      2
    ],
    [
      7,
      4,
      4,
      4,
      4,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      3
    ],
    [
      7,
      4,
      4,
      4,
      3,
      2,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      2,
      2
    ],
    [
      7,
      4,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      2
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      6,
      4,
      3
    ],
    [
      6,
      6,
      6,
      3,
      3,
      1
    ],
    [
      6,
      6,
      5,
      5,
      3
    ],
    [
      6,
      6,
      5,
      4,
      4
    ],
    [
      6,
      6,
      5,
      4,
      3,
      1
    ],
    [
      6,
      6,
      5,
      4,
      2,
      2
    ],
    [
      6,
      6,
      5,
      3,
      3,
      2
    ],
    [
      6,
      6,
      5,
      3,
      3,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      4,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      2
    ],
    [
      6,
      6,
      4,
      4,
      3,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      2,
      2,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      3
    ],
    [
      6,
      6,
      4,
      3,
      3,
      2,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      2,
      2,
      2
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      2,
      2
    ],
    [
      6,
      6,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      6,
      5,
      5,
      5,
      4
    ],
    [
      6,
      5,
      5,
      5,
      3,
      1
    ],
    [
      6,
      5,
      5,
      4,
      4,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      2
    ],
    [
      6,
      5,
      5,
      4,
      3,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      3
    ],
    [
      6,
      5,
      5,
      3,
      3,
      2,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      2
    ],
    [
      6,
      5,
      4,
      4,
      4,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      3
    ],
    [
      6,
      5,
      4,
      4,
      3,
      2,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      2,
      2,
      2
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      2,
      2
    ],
    [
      6,
      5,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      2
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      6,
      4,
      4,
      4,
      4,
      3
    ],
    [
      6,
      4,
      4,
      4,
      4,
      2,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      2,
      2
    ],
    [
      6,
      4,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      2
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      3
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      5
    ],
    [
      5,
      5,
      5,
      5,
      4,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      2
    ],
    [
      5,
      5,
      5,
      5,
      3,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      2
    ],
    [
      5,
      5,
      5,
      4,
      4,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      3
    ],
    [
      5,
      5,
      5,
      4,
      3,
      2,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      2,
      2
    ],
    [
      5,
      5,
      5,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      3
    ],
    [
      5,
      5,
      4,
      4,
      4,
      2,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      2,
      2
    ],
    [
      5,
      5,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      2
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      3
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      4
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      2,
      2
    ],
    [
      5,
      4,
      4,
      4,
      4,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      2
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      3
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      2
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      3
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      2
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ]
  ],
  "26": [
    [
      14,
      5,
      4,
      3
    ],
    [
      13,
      6,
      4,
      3
    ],
    [
      13,
      5,
      4,
      4
    ],
    [
      13,
      5,
      3,
      3,
      2
    ],
    [
      13,
      4,
      3,
      3,
      3
    ],
    [
      12,
      8,
      3,
      3
    ],
    [
      12,
      7,
      4,
      3
    ],
    [
      12,
      6,
      5,
      3
    ],
    [
      12,
      6,
      4,
      4
    ],
    [
      12,
      6,
      4,
      3,
      1
    ],
    [
      12,
      6,
      3,
      3,
      2
    ],
    [
      12,
      5,
      4,
      3,
      2
    ],
    [
      12,
      5,
      3,
      3,
      3
    ],
    [
      12,
      5,
      3,
      3,
      2,
      1
    ],
    [
      12,
      4,
      4,
      3,
      3
    ],
    [
      12,
      4,
      3,
      3,
      3,
      1
    ],
    [
      12,
      4,
      3,
      3,
      2,
      2
    ],
    [
      11,
      9,
      3,
      3
    ],
    [
      11,
      8,
      4,
      3
    ],
    [
      11,
      8,
      3,
      3,
      1
    ],
    [
      11,
      7,
      5,
      3
    ],
    [
      11,
      7,
      4,
      4
    ],
    [
      11,
      7,
      4,
      3,
      1
    ],
    [
      11,
      7,
      3,
      3,
      2
    ],
    [
      11,
      6,
      5,
      4
    ],
    [
      11,
      6,
      4,
      4,
      1
    ],
    [
      11,
      6,
      4,
      3,
      2
    ],
    [
      11,
      6,
      3,
      3,
      3
    ],
    [
      11,
      6,
      3,
      3,
      2,
      1
    ],
    [
      11,
      5,
      4,
      4,
      2
    ],
    [
      11,
      5,
      4,
      3,
      3
    ],
    [
      11,
      5,
      3,
      3,
      3,
      1
    ],
    [
      11,
      5,
      3,
      3,
      2,
      2
    ],
    [
      11,
      4,
      4,
      4,
      3
    ],
    [
      11,
      4,
      4,
      3,
      3,
      1
    ],
    [
      11,
      4,
      3,
      3,
      3,
      2
    ],
    [
      11,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      11,
      3,
      3,
      3,
      3,
      3
    ],
    [
      10,
      10,
      3,
      3
    ],
    [
      10,
      9,
      4,
      3
    ],
    [
      10,
      9,
      3,
      3,
      1
    ],
    [
      10,
      8,
      5,
      3
    ],
    [
      10,
      8,
      4,
      4
    ],
    [
      10,
      8,
      4,
      3,
      1
    ],
    [
      10,
      8,
      3,
      3,
      2
    ],
    [
      10,
      8,
      3,
      3,
      1,
      1
    ],
    [
      10,
      7,
      6,
      3
    ],
    [
      10,
      7,
      5,
      4
    ],
    [
      10,
      7,
      5,
      3,
      1
    ],
    [
      10,
      7,
      4,
      4,
      1
    ],
    [
      10,
      7,
      4,
      3,
      2
    ],
    [
      10,
      7,
      4,
      3,
      1,
      1
    ],
    [
      10,
      7,
      3,
      3,
      3
    ],
    [
      10,
      7,
      3,
      3,
      2,
      1
    ],
    [
      10,
      6,
      5,
      5
    ],
    [
      10,
      6,
      5,
      3,
      2
    ],
    [
      10,
      6,
      4,
      4,
      2
    ],
    [
      10,
      6,
      4,
      3,
      3
    ],
    [
      10,
      6,
      4,
      3,
      2,
      1
    ],
    [
      10,
      6,
      3,
      3,
      3,
      1
    ],
    [
      10,
      6,
      3,
      3,
      2,
      2
    ],
    [
      10,
      6,
      3,
      3,
      2,
      1,
      1
    ],
    [
      10,
      5,
      5,
      3,
      3
    ],
    [
      10,
      5,
      4,
      4,
      3
    ],
    [
      10,
      5,
      4,
      3,
      3,
      1
    ],
    [
      10,
      5,
      4,
      3,
      2,
      2
    ],
    [
      10,
      5,
      3,
      3,
      3,
      2
    ],
    [
      10,
      5,
      3,
      3,
      3,
      1,
      1
    ],
    [
      10,
      5,
      3,
      3,
      2,
      2,
      1
    ],
    [
      10,
      4,
      4,
      4,
      4
    ],
    [
      10,
      4,
      4,
      4,
      3,
      1
    ],
    [
      10,
      4,
      4,
      3,
      3,
      2
    ],
    [
      10,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      10,
      4,
      3,
      3,
      3,
      3
    ],
    [
      10,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      10,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      10,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      10,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      10,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      9,
      9,
      5,
      3
    ],
    [
      9,
      9,
      4,
      4
    ],
    [
      9,
      9,
      4,
      3,
      1
    ],
    [
      9,
      9,
      3,
      3,
      2
    ],
    [
      9,
      9,
      3,
      3,
      1,
      1
    ],
    [
      9,
      8,
      6,
      3
    ],
    [
      9,
      8,
      5,
      4
    ],
    [
      9,
      8,
      5,
      3,
      1
    ],
    [
      9,
      8,
      4,
      4,
      1
    ],
    [
      9,
      8,
      4,
      3,
      2
    ],
    [
      9,
      8,
      4,
      3,
      1,
      1
    ],
    [
      9,
      8,
      3,
      3,
      3
    ],
    [
      9,
      8,
      3,
      3,
      2,
      1
    ],
    [
      9,
      8,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      7,
      6,
      4
    ],
    [
      9,
      7,
      5,
      5
    ],
    [
      9,
      7,
      5,
      4,
      1
    ],
    [
      9,
      7,
      5,
      3,
      2
    ],
    [
      9,
      7,
      4,
      4,
      2
    ],
    [
      9,
      7,
      4,
      4,
      1,
      1
    ],
    [
      9,
      7,
      4,
      3,
      3
    ],
    [
      9,
      7,
      4,
      3,
      2,
      1
    ],
    [
      9,
      7,
      3,
      3,
      3,
      1
    ],
    [
      9,
      7,
      3,
      3,
      2,
      2
    ],
    [
      9,
      7,
      3,
      3,
      2,
      1,
      1
    ],
    [
      9,
      6,
      5,
      4,
      2
    ],
    [
      9,
      6,
      5,
      3,
      3
    ],
    [
      9,
      6,
      4,
      4,
      3
    ],
    [
      9,
      6,
      4,
      4,
      2,
      1
    ],
    [
      9,
      6,
      4,
      3,
      3,
      1
    ],
    [
      9,
      6,
      4,
      3,
      2,
      2
    ],
    [
      9,
      6,
      3,
      3,
      3,
      2
    ],
    [
      9,
      6,
      3,
      3,
      3,
      1,
      1
    ],
    [
      9,
      6,
      3,
      3,
      2,
      2,
      1
    ],
    [
      9,
      5,
      5,
      4,
      3
    ],
    [
      9,
      5,
      5,
      3,
      3,
      1
    ],
    [
      9,
      5,
      4,
      4,
      4
    ],
    [
      9,
      5,
      4,
      4,
      3,
      1
    ],
    [
      9,
      5,
      4,
      4,
      2,
      2
    ],
    [
      9,
      5,
      4,
      3,
      3,
      2
    ],
    [
      9,
      5,
      4,
      3,
      3,
      1,
      1
    ],
    [
      9,
      5,
      3,
      3,
      3,
      3
    ],
    [
      9,
      5,
      3,
      3,
      3,
      2,
      1
    ],
    [
      9,
      5,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      5,
      3,
      3,
      2,
      2,
      2
    ],
    [
      9,
      4,
      4,
      4,
      4,
      1
    ],
    [
      9,
      4,
      4,
      4,
      3,
      2
    ],
    [
      9,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3,
      3
    ],
    [
      9,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      9,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      9,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      9,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      9,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      8,
      7,
      3
    ],
    [
      8,
      8,
      6,
      4
    ],
    [
      8,
      8,
      6,
      3,
      1
    ],
    [
      8,
      8,
      5,
      5
    ],
    [
      8,
      8,
      5,
      4,
      1
    ],
    [
      8,
      8,
      5,
      3,
      2
    ],
    [
      8,
      8,
      5,
      3,
      1,
      1
    ],
    [
      8,
      8,
      4,
      4,
      2
    ],
    [
      8,
      8,
      4,
      4,
      1,
      1
    ],
    [
      8,
      8,
      4,
      3,
      3
    ],
    [
      8,
      8,
      4,
      3,
      2,
      1
    ],
    [
      8,
      8,
      4,
      3,
      1,
      1,
      1
    ],
    [
      8,
      8,
      3,
      3,
      3,
      1
    ],
    [
      8,
      8,
      3,
      3,
      2,
      2
    ],
    [
      8,
      8,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      8,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      7,
      6,
      5
    ],
    [
      8,
      7,
      6,
      3,
      2
    ],
    [
      8,
      7,
      5,
      5,
      1
    ],
    [
      8,
      7,
      5,
      4,
      2
    ],
    [
      8,
      7,
      5,
      3,
      3
    ],
    [
      8,
      7,
      5,
      3,
      2,
      1
    ],
    [
      8,
      7,
      4,
      4,
      3
    ],
    [
      8,
      7,
      4,
      4,
      2,
      1
    ],
    [
      8,
      7,
      4,
      3,
      3,
      1
    ],
    [
      8,
      7,
      4,
      3,
      2,
      2
    ],
    [
      8,
      7,
      4,
      3,
      2,
      1,
      1
    ],
    [
      8,
      7,
      3,
      3,
      3,
      2
    ],
    [
      8,
      7,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      7,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      7,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      6,
      6,
      3,
      3
    ],
    [
      8,
      6,
      5,
      5,
      2
    ],
    [
      8,
      6,
      5,
      4,
      3
    ],
    [
      8,
      6,
      5,
      3,
      3,
      1
    ],
    [
      8,
      6,
      5,
      3,
      2,
      2
    ],
    [
      8,
      6,
      4,
      4,
      4
    ],
    [
      8,
      6,
      4,
      4,
      3,
      1
    ],
    [
      8,
      6,
      4,
      4,
      2,
      2
    ],
    [
      8,
      6,
      4,
      3,
      3,
      2
    ],
    [
      8,
      6,
      4,
      3,
      3,
      1,
      1
    ],
    [
      8,
      6,
      4,
      3,
      2,
      2,
      1
    ],
    [
      8,
      6,
      3,
      3,
      3,
      3
    ],
    [
      8,
      6,
      3,
      3,
      3,
      2,
      1
    ],
    [
      8,
      6,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      6,
      3,
      3,
      2,
      2,
      2
    ],
    [
      8,
      6,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      8,
      5,
      5,
      5,
      3
    ],
    [
      8,
      5,
      5,
      4,
      4
    ],
    [
      8,
      5,
      5,
      4,
      3,
      1
    ],
    [
      8,
      5,
      5,
      3,
      3,
      2
    ],
    [
      8,
      5,
      5,
      3,
      3,
      1,
      1
    ],
    [
      8,
      5,
      4,
      4,
      4,
      1
    ],
    [
      8,
      5,
      4,
      4,
      3,
      2
    ],
    [
      8,
      5,
      4,
      4,
      3,
      1,
      1
    ],
    [
      8,
      5,
      4,
      3,
      3,
      3
    ],
    [
      8,
      5,
      4,
      3,
      3,
      2,
      1
    ],
    [
      8,
      5,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      3,
      2,
      2,
      2
    ],
    [
      8,
      5,
      3,
      3,
      3,
      3,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      2,
      2
    ],
    [
      8,
      5,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      8,
      4,
      4,
      4,
      4,
      2
    ],
    [
      8,
      4,
      4,
      4,
      4,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      3
    ],
    [
      8,
      4,
      4,
      4,
      3,
      2,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      3,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      2,
      2
    ],
    [
      8,
      4,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      2
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      8,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      7,
      6,
      6
    ],
    [
      7,
      7,
      6,
      4,
      2
    ],
    [
      7,
      7,
      6,
      3,
      3
    ],
    [
      7,
      7,
      5,
      5,
      2
    ],
    [
      7,
      7,
      5,
      4,
      3
    ],
    [
      7,
      7,
      5,
      4,
      2,
      1
    ],
    [
      7,
      7,
      5,
      3,
      3,
      1
    ],
    [
      7,
      7,
      5,
      3,
      2,
      2
    ],
    [
      7,
      7,
      4,
      4,
      4
    ],
    [
      7,
      7,
      4,
      4,
      3,
      1
    ],
    [
      7,
      7,
      4,
      4,
      2,
      2
    ],
    [
      7,
      7,
      4,
      4,
      2,
      1,
      1
    ],
    [
      7,
      7,
      4,
      3,
      3,
      2
    ],
    [
      7,
      7,
      4,
      3,
      3,
      1,
      1
    ],
    [
      7,
      7,
      4,
      3,
      2,
      2,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      3
    ],
    [
      7,
      7,
      3,
      3,
      3,
      2,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      7,
      3,
      3,
      2,
      2,
      2
    ],
    [
      7,
      7,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      6,
      6,
      4,
      3
    ],
    [
      7,
      6,
      6,
      3,
      3,
      1
    ],
    [
      7,
      6,
      5,
      5,
      3
    ],
    [
      7,
      6,
      5,
      4,
      4
    ],
    [
      7,
      6,
      5,
      4,
      3,
      1
    ],
    [
      7,
      6,
      5,
      4,
      2,
      2
    ],
    [
      7,
      6,
      5,
      3,
      3,
      2
    ],
    [
      7,
      6,
      5,
      3,
      3,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      4,
      1
    ],
    [
      7,
      6,
      4,
      4,
      3,
      2
    ],
    [
      7,
      6,
      4,
      4,
      3,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      2,
      2,
      1
    ],
    [
      7,
      6,
      4,
      3,
      3,
      3
    ],
    [
      7,
      6,
      4,
      3,
      3,
      2,
      1
    ],
    [
      7,
      6,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      3,
      2,
      2,
      2
    ],
    [
      7,
      6,
      3,
      3,
      3,
      3,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      2,
      2
    ],
    [
      7,
      6,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      7,
      5,
      5,
      5,
      4
    ],
    [
      7,
      5,
      5,
      5,
      3,
      1
    ],
    [
      7,
      5,
      5,
      4,
      4,
      1
    ],
    [
      7,
      5,
      5,
      4,
      3,
      2
    ],
    [
      7,
      5,
      5,
      4,
      3,
      1,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      3
    ],
    [
      7,
      5,
      5,
      3,
      3,
      2,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      4,
      2
    ],
    [
      7,
      5,
      4,
      4,
      4,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      3
    ],
    [
      7,
      5,
      4,
      4,
      3,
      2,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      2,
      2,
      2
    ],
    [
      7,
      5,
      4,
      3,
      3,
      3,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      2,
      2
    ],
    [
      7,
      5,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      2
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      7,
      4,
      4,
      4,
      4,
      3
    ],
    [
      7,
      4,
      4,
      4,
      4,
      2,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      3,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      2,
      2
    ],
    [
      7,
      4,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      2
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      3
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      6,
      6,
      5,
      3
    ],
    [
      6,
      6,
      6,
      4,
      4
    ],
    [
      6,
      6,
      6,
      4,
      3,
      1
    ],
    [
      6,
      6,
      6,
      3,
      3,
      2
    ],
    [
      6,
      6,
      6,
      3,
      3,
      1,
      1
    ],
    [
      6,
      6,
      5,
      5,
      4
    ],
    [
      6,
      6,
      5,
      5,
      3,
      1
    ],
    [
      6,
      6,
      5,
      5,
      2,
      2
    ],
    [
      6,
      6,
      5,
      4,
      4,
      1
    ],
    [
      6,
      6,
      5,
      4,
      3,
      2
    ],
    [
      6,
      6,
      5,
      4,
      3,
      1,
      1
    ],
    [
      6,
      6,
      5,
      3,
      3,
      3
    ],
    [
      6,
      6,
      5,
      3,
      3,
      2,
      1
    ],
    [
      6,
      6,
      5,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      3,
      2,
      2,
      2
    ],
    [
      6,
      6,
      4,
      4,
      4,
      2
    ],
    [
      6,
      6,
      4,
      4,
      4,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      3
    ],
    [
      6,
      6,
      4,
      4,
      3,
      2,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      2,
      2,
      2
    ],
    [
      6,
      6,
      4,
      3,
      3,
      3,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      2,
      2
    ],
    [
      6,
      6,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      2
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      6,
      6,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      5
    ],
    [
      6,
      5,
      5,
      5,
      4,
      1
    ],
    [
      6,
      5,
      5,
      5,
      3,
      2
    ],
    [
      6,
      5,
      5,
      5,
      3,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      4,
      2
    ],
    [
      6,
      5,
      5,
      4,
      4,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      3
    ],
    [
      6,
      5,
      5,
      4,
      3,
      2,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      3,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      2,
      2
    ],
    [
      6,
      5,
      5,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      3
    ],
    [
      6,
      5,
      4,
      4,
      4,
      2,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      3,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      2,
      2
    ],
    [
      6,
      5,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      2
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      3
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      4
    ],
    [
      6,
      4,
      4,
      4,
      4,
      3,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      2,
      2
    ],
    [
      6,
      4,
      4,
      4,
      4,
      2,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      2
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      2,
      2,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      3
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      5,
      1
    ],
    [
      5,
      5,
      5,
      5,
      4,
      2
    ],
    [
      5,
      5,
      5,
      5,
      4,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      3
    ],
    [
      5,
      5,
      5,
      5,
      3,
      2,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      3
    ],
    [
      5,
      5,
      5,
      4,
      4,
      2,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      3,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      2,
      2
    ],
    [
      5,
      5,
      5,
      4,
      3,
      2,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      2
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      2,
      2,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      4
    ],
    [
      5,
      5,
      4,
      4,
      4,
      3,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      2,
      2
    ],
    [
      5,
      5,
      4,
      4,
      4,
      2,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      2
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      2,
      2,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      2,
      2,
      2,
      2
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      3
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      4,
      4,
      4,
      4,
      4,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      2
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      3
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      2,
      2
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      2
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      3
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      2,
      2
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      3,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      2,
      2
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      2
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ]
  ],
  "27": [
    [
      14,
      6,
      4,
      3
    ],
    [
      14,
      5,
      4,
      4
    ],
    [
      14,
      5,
      3,
      3,
      2
    ],
    [
      14,
      4,
      3,
      3,
      3
    ],
    [
      13,
      7,
      4,
      3
    ],
    [
      13,
      6,
      5,
      3
    ],
    [
      13,
      6,
      4,
      4
    ],
    [
      13,
      6,
      4,
      3,
      1
    ],
    [
      13,
      6,
      3,
      3,
      2
    ],
    [
      13,
      5,
      4,
      3,
      2
    ],
    [
      13,
      5,
      3,
      3,
      3
    ],
    [
      13,
      5,
      3,
      3,
      2,
      1
    ],
    [
      13,
      4,
      4,
      3,
      3
    ],
    [
      13,
      4,
      3,
      3,
      3,
      1
    ],
    [
      13,
      4,
      3,
      3,
      2,
      2
    ],
    [
      12,
      9,
      3,
      3
    ],
    [
      12,
      8,
      4,
      3
    ],
    [
      12,
      7,
      5,
      3
    ],
    [
      12,
      7,
      4,
      4
    ],
    [
      12,
      7,
      4,
      3,
      1
    ],
    [
      12,
      7,
      3,
      3,
      2
    ],
    [
      12,
      6,
      5,
      4
    ],
    [
      12,
      6,
      4,
      4,
      1
    ],
    [
      12,
      6,
      4,
      3,
      2
    ],
    [
      12,
      6,
      3,
      3,
      3
    ],
    [
      12,
      6,
      3,
      3,
      2,
      1
    ],
    [
      12,
      5,
      4,
      4,
      2
    ],
    [
      12,
      5,
      4,
      3,
      3
    ],
    [
      12,
      5,
      3,
      3,
      3,
      1
    ],
    [
      12,
      5,
      3,
      3,
      2,
      2
    ],
    [
      12,
      4,
      4,
      4,
      3
    ],
    [
      12,
      4,
      4,
      3,
      3,
      1
    ],
    [
      12,
      4,
      3,
      3,
      3,
      2
    ],
    [
      12,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      11,
      10,
      3,
      3
    ],
    [
      11,
      9,
      4,
      3
    ],
    [
      11,
      9,
      3,
      3,
      1
    ],
    [
      11,
      8,
      5,
      3
    ],
    [
      11,
      8,
      4,
      4
    ],
    [
      11,
      8,
      4,
      3,
      1
    ],
    [
      11,
      8,
      3,
      3,
      2
    ],
    [
      11,
      7,
      6,
      3
    ],
    [
      11,
      7,
      5,
      4
    ],
    [
      11,
      7,
      5,
      3,
      1
    ],
    [
      11,
      7,
      4,
      4,
      1
    ],
    [
      11,
      7,
      4,
      3,
      2
    ],
    [
      11,
      7,
      4,
      3,
      1,
      1
    ],
    [
      11,
      7,
      3,
      3,
      3
    ],
    [
      11,
      7,
      3,
      3,
      2,
      1
    ],
    [
      11,
      6,
      5,
      5
    ],
    [
      11,
      6,
      5,
      3,
      2
    ],
    [
      11,
      6,
      4,
      4,
      2
    ],
    [
      11,
      6,
      4,
      3,
      3
    ],
    [
      11,
      6,
      4,
      3,
      2,
      1
    ],
    [
      11,
      6,
      3,
      3,
      3,
      1
    ],
    [
      11,
      6,
      3,
      3,
      2,
      2
    ],
    [
      11,
      6,
      3,
      3,
      2,
      1,
      1
    ],
    [
      11,
      5,
      5,
      3,
      3
    ],
    [
      11,
      5,
      4,
      4,
      3
    ],
    [
      11,
      5,
      4,
      3,
      3,
      1
    ],
    [
      11,
      5,
      4,
      3,
      2,
      2
    ],
    [
      11,
      5,
      3,
      3,
      3,
      2
    ],
    [
      11,
      5,
      3,
      3,
      3,
      1,
      1
    ],
    [
      11,
      5,
      3,
      3,
      2,
      2,
      1
    ],
    [
      11,
      4,
      4,
      4,
      4
    ],
    [
      11,
      4,
      4,
      4,
      3,
      1
    ],
    [
      11,
      4,
      4,
      3,
      3,
      2
    ],
    [
      11,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      11,
      4,
      3,
      3,
      3,
      3
    ],
    [
      11,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      11,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      11,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      11,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      10,
      10,
      4,
      3
    ],
    [
      10,
      10,
      3,
      3,
      1
    ],
    [
      10,
      9,
      5,
      3
    ],
    [
      10,
      9,
      4,
      4
    ],
    [
      10,
      9,
      4,
      3,
      1
    ],
    [
      10,
      9,
      3,
      3,
      2
    ],
    [
      10,
      9,
      3,
      3,
      1,
      1
    ],
    [
      10,
      8,
      6,
      3
    ],
    [
      10,
      8,
      5,
      4
    ],
    [
      10,
      8,
      5,
      3,
      1
    ],
    [
      10,
      8,
      4,
      4,
      1
    ],
    [
      10,
      8,
      4,
      3,
      2
    ],
    [
      10,
      8,
      4,
      3,
      1,
      1
    ],
    [
      10,
      8,
      3,
      3,
      3
    ],
    [
      10,
      8,
      3,
      3,
      2,
      1
    ],
    [
      10,
      7,
      6,
      4
    ],
    [
      10,
      7,
      5,
      5
    ],
    [
      10,
      7,
      5,
      4,
      1
    ],
    [
      10,
      7,
      5,
      3,
      2
    ],
    [
      10,
      7,
      4,
      4,
      2
    ],
    [
      10,
      7,
      4,
      4,
      1,
      1
    ],
    [
      10,
      7,
      4,
      3,
      3
    ],
    [
      10,
      7,
      4,
      3,
      2,
      1
    ],
    [
      10,
      7,
      3,
      3,
      3,
      1
    ],
    [
      10,
      7,
      3,
      3,
      2,
      2
    ],
    [
      10,
      7,
      3,
      3,
      2,
      1,
      1
    ],
    [
      10,
      6,
      5,
      4,
      2
    ],
    [
      10,
      6,
      5,
      3,
      3
    ],
    [
      10,
      6,
      4,
      4,
      3
    ],
    [
      10,
      6,
      4,
      4,
      2,
      1
    ],
    [
      10,
      6,
      4,
      3,
      3,
      1
    ],
    [
      10,
      6,
      4,
      3,
      2,
      2
    ],
    [
      10,
      6,
      3,
      3,
      3,
      2
    ],
    [
      10,
      6,
      3,
      3,
      3,
      1,
      1
    ],
    [
      10,
      6,
      3,
      3,
      2,
      2,
      1
    ],
    [
      10,
      5,
      5,
      4,
      3
    ],
    [
      10,
      5,
      5,
      3,
      3,
      1
    ],
    [
      10,
      5,
      4,
      4,
      4
    ],
    [
      10,
      5,
      4,
      4,
      3,
      1
    ],
    [
      10,
      5,
      4,
      4,
      2,
      2
    ],
    [
      10,
      5,
      4,
      3,
      3,
      2
    ],
    [
      10,
      5,
      4,
      3,
      3,
      1,
      1
    ],
    [
      10,
      5,
      3,
      3,
      3,
      3
    ],
    [
      10,
      5,
      3,
      3,
      3,
      2,
      1
    ],
    [
      10,
      5,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      10,
      5,
      3,
      3,
      2,
      2,
      2
    ],
    [
      10,
      4,
      4,
      4,
      4,
      1
    ],
    [
      10,
      4,
      4,
      4,
      3,
      2
    ],
    [
      10,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      10,
      4,
      4,
      3,
      3,
      3
    ],
    [
      10,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      10,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      10,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      10,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      10,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      10,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      10,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      10,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      9,
      9,
      6,
      3
    ],
    [
      9,
      9,
      5,
      4
    ],
    [
      9,
      9,
      5,
      3,
      1
    ],
    [
      9,
      9,
      4,
      4,
      1
    ],
    [
      9,
      9,
      4,
      3,
      2
    ],
    [
      9,
      9,
      4,
      3,
      1,
      1
    ],
    [
      9,
      9,
      3,
      3,
      3
    ],
    [
      9,
      9,
      3,
      3,
      2,
      1
    ],
    [
      9,
      9,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      8,
      7,
      3
    ],
    [
      9,
      8,
      6,
      4
    ],
    [
      9,
      8,
      6,
      3,
      1
    ],
    [
      9,
      8,
      5,
      5
    ],
    [
      9,
      8,
      5,
      4,
      1
    ],
    [
      9,
      8,
      5,
      3,
      2
    ],
    [
      9,
      8,
      5,
      3,
      1,
      1
    ],
    [
      9,
      8,
      4,
      4,
      2
    ],
    [
      9,
      8,
      4,
      4,
      1,
      1
    ],
    [
      9,
      8,
      4,
      3,
      3
    ],
    [
      9,
      8,
      4,
      3,
      2,
      1
    ],
    [
      9,
      8,
      4,
      3,
      1,
      1,
      1
    ],
    [
      9,
      8,
      3,
      3,
      3,
      1
    ],
    [
      9,
      8,
      3,
      3,
      2,
      2
    ],
    [
      9,
      8,
      3,
      3,
      2,
      1,
      1
    ],
    [
      9,
      7,
      6,
      5
    ],
    [
      9,
      7,
      6,
      3,
      2
    ],
    [
      9,
      7,
      5,
      5,
      1
    ],
    [
      9,
      7,
      5,
      4,
      2
    ],
    [
      9,
      7,
      5,
      3,
      3
    ],
    [
      9,
      7,
      5,
      3,
      2,
      1
    ],
    [
      9,
      7,
      4,
      4,
      3
    ],
    [
      9,
      7,
      4,
      4,
      2,
      1
    ],
    [
      9,
      7,
      4,
      3,
      3,
      1
    ],
    [
      9,
      7,
      4,
      3,
      2,
      2
    ],
    [
      9,
      7,
      4,
      3,
      2,
      1,
      1
    ],
    [
      9,
      7,
      3,
      3,
      3,
      2
    ],
    [
      9,
      7,
      3,
      3,
      3,
      1,
      1
    ],
    [
      9,
      7,
      3,
      3,
      2,
      2,
      1
    ],
    [
      9,
      7,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      9,
      6,
      6,
      3,
      3
    ],
    [
      9,
      6,
      5,
      5,
      2
    ],
    [
      9,
      6,
      5,
      4,
      3
    ],
    [
      9,
      6,
      5,
      3,
      3,
      1
    ],
    [
      9,
      6,
      5,
      3,
      2,
      2
    ],
    [
      9,
      6,
      4,
      4,
      4
    ],
    [
      9,
      6,
      4,
      4,
      3,
      1
    ],
    [
      9,
      6,
      4,
      4,
      2,
      2
    ],
    [
      9,
      6,
      4,
      3,
      3,
      2
    ],
    [
      9,
      6,
      4,
      3,
      3,
      1,
      1
    ],
    [
      9,
      6,
      4,
      3,
      2,
      2,
      1
    ],
    [
      9,
      6,
      3,
      3,
      3,
      3
    ],
    [
      9,
      6,
      3,
      3,
      3,
      2,
      1
    ],
    [
      9,
      6,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      6,
      3,
      3,
      2,
      2,
      2
    ],
    [
      9,
      6,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      9,
      5,
      5,
      5,
      3
    ],
    [
      9,
      5,
      5,
      4,
      4
    ],
    [
      9,
      5,
      5,
      4,
      3,
      1
    ],
    [
      9,
      5,
      5,
      3,
      3,
      2
    ],
    [
      9,
      5,
      5,
      3,
      3,
      1,
      1
    ],
    [
      9,
      5,
      4,
      4,
      4,
      1
    ],
    [
      9,
      5,
      4,
      4,
      3,
      2
    ],
    [
      9,
      5,
      4,
      4,
      3,
      1,
      1
    ],
    [
      9,
      5,
      4,
      3,
      3,
      3
    ],
    [
      9,
      5,
      4,
      3,
      3,
      2,
      1
    ],
    [
      9,
      5,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      5,
      4,
      3,
      2,
      2,
      2
    ],
    [
      9,
      5,
      3,
      3,
      3,
      3,
      1
    ],
    [
      9,
      5,
      3,
      3,
      3,
      2,
      2
    ],
    [
      9,
      5,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      9,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      9,
      5,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      9,
      4,
      4,
      4,
      4,
      2
    ],
    [
      9,
      4,
      4,
      4,
      4,
      1,
      1
    ],
    [
      9,
      4,
      4,
      4,
      3,
      3
    ],
    [
      9,
      4,
      4,
      4,
      3,
      2,
      1
    ],
    [
      9,
      4,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3,
      3,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3,
      2,
      2
    ],
    [
      9,
      4,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      3,
      2
    ],
    [
      9,
      4,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      9,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      9,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      9,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      9,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      8,
      8,
      7,
      4
    ],
    [
      8,
      8,
      6,
      5
    ],
    [
      8,
      8,
      6,
      4,
      1
    ],
    [
      8,
      8,
      6,
      3,
      2
    ],
    [
      8,
      8,
      5,
      5,
      1
    ],
    [
      8,
      8,
      5,
      4,
      2
    ],
    [
      8,
      8,
      5,
      4,
      1,
      1
    ],
    [
      8,
      8,
      5,
      3,
      3
    ],
    [
      8,
      8,
      5,
      3,
      2,
      1
    ],
    [
      8,
      8,
      4,
      4,
      3
    ],
    [
      8,
      8,
      4,
      4,
      2,
      1
    ],
    [
      8,
      8,
      4,
      4,
      1,
      1,
      1
    ],
    [
      8,
      8,
      4,
      3,
      3,
      1
    ],
    [
      8,
      8,
      4,
      3,
      2,
      2
    ],
    [
      8,
      8,
      4,
      3,
      2,
      1,
      1
    ],
    [
      8,
      8,
      3,
      3,
      3,
      2
    ],
    [
      8,
      8,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      8,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      8,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      7,
      6,
      6
    ],
    [
      8,
      7,
      6,
      4,
      2
    ],
    [
      8,
      7,
      6,
      3,
      3
    ],
    [
      8,
      7,
      5,
      5,
      2
    ],
    [
      8,
      7,
      5,
      4,
      3
    ],
    [
      8,
      7,
      5,
      4,
      2,
      1
    ],
    [
      8,
      7,
      5,
      3,
      3,
      1
    ],
    [
      8,
      7,
      5,
      3,
      2,
      2
    ],
    [
      8,
      7,
      4,
      4,
      4
    ],
    [
      8,
      7,
      4,
      4,
      3,
      1
    ],
    [
      8,
      7,
      4,
      4,
      2,
      2
    ],
    [
      8,
      7,
      4,
      4,
      2,
      1,
      1
    ],
    [
      8,
      7,
      4,
      3,
      3,
      2
    ],
    [
      8,
      7,
      4,
      3,
      3,
      1,
      1
    ],
    [
      8,
      7,
      4,
      3,
      2,
      2,
      1
    ],
    [
      8,
      7,
      3,
      3,
      3,
      3
    ],
    [
      8,
      7,
      3,
      3,
      3,
      2,
      1
    ],
    [
      8,
      7,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      7,
      3,
      3,
      2,
      2,
      2
    ],
    [
      8,
      7,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      8,
      6,
      6,
      4,
      3
    ],
    [
      8,
      6,
      6,
      3,
      3,
      1
    ],
    [
      8,
      6,
      5,
      5,
      3
    ],
    [
      8,
      6,
      5,
      4,
      4
    ],
    [
      8,
      6,
      5,
      4,
      3,
      1
    ],
    [
      8,
      6,
      5,
      4,
      2,
      2
    ],
    [
      8,
      6,
      5,
      3,
      3,
      2
    ],
    [
      8,
      6,
      5,
      3,
      3,
      1,
      1
    ],
    [
      8,
      6,
      4,
      4,
      4,
      1
    ],
    [
      8,
      6,
      4,
      4,
      3,
      2
    ],
    [
      8,
      6,
      4,
      4,
      3,
      1,
      1
    ],
    [
      8,
      6,
      4,
      4,
      2,
      2,
      1
    ],
    [
      8,
      6,
      4,
      3,
      3,
      3
    ],
    [
      8,
      6,
      4,
      3,
      3,
      2,
      1
    ],
    [
      8,
      6,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      6,
      4,
      3,
      2,
      2,
      2
    ],
    [
      8,
      6,
      3,
      3,
      3,
      3,
      1
    ],
    [
      8,
      6,
      3,
      3,
      3,
      2,
      2
    ],
    [
      8,
      6,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      6,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      8,
      5,
      5,
      5,
      4
    ],
    [
      8,
      5,
      5,
      5,
      3,
      1
    ],
    [
      8,
      5,
      5,
      4,
      4,
      1
    ],
    [
      8,
      5,
      5,
      4,
      3,
      2
    ],
    [
      8,
      5,
      5,
      4,
      3,
      1,
      1
    ],
    [
      8,
      5,
      5,
      3,
      3,
      3
    ],
    [
      8,
      5,
      5,
      3,
      3,
      2,
      1
    ],
    [
      8,
      5,
      5,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      4,
      4,
      2
    ],
    [
      8,
      5,
      4,
      4,
      4,
      1,
      1
    ],
    [
      8,
      5,
      4,
      4,
      3,
      3
    ],
    [
      8,
      5,
      4,
      4,
      3,
      2,
      1
    ],
    [
      8,
      5,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      4,
      2,
      2,
      2
    ],
    [
      8,
      5,
      4,
      3,
      3,
      3,
      1
    ],
    [
      8,
      5,
      4,
      3,
      3,
      2,
      2
    ],
    [
      8,
      5,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      3,
      2
    ],
    [
      8,
      5,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      8,
      4,
      4,
      4,
      4,
      3
    ],
    [
      8,
      4,
      4,
      4,
      4,
      2,
      1
    ],
    [
      8,
      4,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      3,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      2,
      2
    ],
    [
      8,
      4,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      3,
      2
    ],
    [
      8,
      4,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      3
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      8,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      7,
      7,
      3,
      3
    ],
    [
      7,
      7,
      6,
      5,
      2
    ],
    [
      7,
      7,
      6,
      4,
      3
    ],
    [
      7,
      7,
      6,
      3,
      3,
      1
    ],
    [
      7,
      7,
      6,
      3,
      2,
      2
    ],
    [
      7,
      7,
      5,
      5,
      3
    ],
    [
      7,
      7,
      5,
      5,
      2,
      1
    ],
    [
      7,
      7,
      5,
      4,
      4
    ],
    [
      7,
      7,
      5,
      4,
      3,
      1
    ],
    [
      7,
      7,
      5,
      4,
      2,
      2
    ],
    [
      7,
      7,
      5,
      3,
      3,
      2
    ],
    [
      7,
      7,
      5,
      3,
      3,
      1,
      1
    ],
    [
      7,
      7,
      5,
      3,
      2,
      2,
      1
    ],
    [
      7,
      7,
      4,
      4,
      4,
      1
    ],
    [
      7,
      7,
      4,
      4,
      3,
      2
    ],
    [
      7,
      7,
      4,
      4,
      3,
      1,
      1
    ],
    [
      7,
      7,
      4,
      4,
      2,
      2,
      1
    ],
    [
      7,
      7,
      4,
      3,
      3,
      3
    ],
    [
      7,
      7,
      4,
      3,
      3,
      2,
      1
    ],
    [
      7,
      7,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      7,
      4,
      3,
      2,
      2,
      2
    ],
    [
      7,
      7,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      3,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      2,
      2
    ],
    [
      7,
      7,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      7,
      7,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      6,
      6,
      5,
      3
    ],
    [
      7,
      6,
      6,
      4,
      4
    ],
    [
      7,
      6,
      6,
      4,
      3,
      1
    ],
    [
      7,
      6,
      6,
      3,
      3,
      2
    ],
    [
      7,
      6,
      6,
      3,
      3,
      1,
      1
    ],
    [
      7,
      6,
      5,
      5,
      4
    ],
    [
      7,
      6,
      5,
      5,
      3,
      1
    ],
    [
      7,
      6,
      5,
      5,
      2,
      2
    ],
    [
      7,
      6,
      5,
      4,
      4,
      1
    ],
    [
      7,
      6,
      5,
      4,
      3,
      2
    ],
    [
      7,
      6,
      5,
      4,
      3,
      1,
      1
    ],
    [
      7,
      6,
      5,
      3,
      3,
      3
    ],
    [
      7,
      6,
      5,
      3,
      3,
      2,
      1
    ],
    [
      7,
      6,
      5,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      6,
      5,
      3,
      2,
      2,
      2
    ],
    [
      7,
      6,
      4,
      4,
      4,
      2
    ],
    [
      7,
      6,
      4,
      4,
      4,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      3,
      3
    ],
    [
      7,
      6,
      4,
      4,
      3,
      2,
      1
    ],
    [
      7,
      6,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      2,
      2,
      2
    ],
    [
      7,
      6,
      4,
      3,
      3,
      3,
      1
    ],
    [
      7,
      6,
      4,
      3,
      3,
      2,
      2
    ],
    [
      7,
      6,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      6,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      3,
      2
    ],
    [
      7,
      6,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      7,
      6,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      5,
      5,
      5,
      5
    ],
    [
      7,
      5,
      5,
      5,
      4,
      1
    ],
    [
      7,
      5,
      5,
      5,
      3,
      2
    ],
    [
      7,
      5,
      5,
      5,
      3,
      1,
      1
    ],
    [
      7,
      5,
      5,
      4,
      4,
      2
    ],
    [
      7,
      5,
      5,
      4,
      4,
      1,
      1
    ],
    [
      7,
      5,
      5,
      4,
      3,
      3
    ],
    [
      7,
      5,
      5,
      4,
      3,
      2,
      1
    ],
    [
      7,
      5,
      5,
      4,
      3,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      3,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      2,
      2
    ],
    [
      7,
      5,
      5,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      4,
      3
    ],
    [
      7,
      5,
      4,
      4,
      4,
      2,
      1
    ],
    [
      7,
      5,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      3,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      2,
      2
    ],
    [
      7,
      5,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      3,
      2
    ],
    [
      7,
      5,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      3
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      7,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      4
    ],
    [
      7,
      4,
      4,
      4,
      4,
      3,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      2,
      2
    ],
    [
      7,
      4,
      4,
      4,
      4,
      2,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      3,
      2
    ],
    [
      7,
      4,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      2,
      2,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      3
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      7,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      6,
      6,
      3
    ],
    [
      6,
      6,
      6,
      5,
      4
    ],
    [
      6,
      6,
      6,
      5,
      3,
      1
    ],
    [
      6,
      6,
      6,
      4,
      4,
      1
    ],
    [
      6,
      6,
      6,
      4,
      3,
      2
    ],
    [
      6,
      6,
      6,
      4,
      3,
      1,
      1
    ],
    [
      6,
      6,
      6,
      3,
      3,
      3
    ],
    [
      6,
      6,
      6,
      3,
      3,
      2,
      1
    ],
    [
      6,
      6,
      6,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      5,
      5
    ],
    [
      6,
      6,
      5,
      5,
      4,
      1
    ],
    [
      6,
      6,
      5,
      5,
      3,
      2
    ],
    [
      6,
      6,
      5,
      5,
      3,
      1,
      1
    ],
    [
      6,
      6,
      5,
      4,
      4,
      2
    ],
    [
      6,
      6,
      5,
      4,
      4,
      1,
      1
    ],
    [
      6,
      6,
      5,
      4,
      3,
      3
    ],
    [
      6,
      6,
      5,
      4,
      3,
      2,
      1
    ],
    [
      6,
      6,
      5,
      4,
      3,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      4,
      2,
      2,
      2
    ],
    [
      6,
      6,
      5,
      3,
      3,
      3,
      1
    ],
    [
      6,
      6,
      5,
      3,
      3,
      2,
      2
    ],
    [
      6,
      6,
      5,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      6,
      5,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      4,
      3
    ],
    [
      6,
      6,
      4,
      4,
      4,
      2,
      1
    ],
    [
      6,
      6,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      3,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      2,
      2
    ],
    [
      6,
      6,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      2,
      2,
      2,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      3,
      2
    ],
    [
      6,
      6,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      3
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      6,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      5,
      5,
      5,
      5,
      1
    ],
    [
      6,
      5,
      5,
      5,
      4,
      2
    ],
    [
      6,
      5,
      5,
      5,
      4,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      3,
      3
    ],
    [
      6,
      5,
      5,
      5,
      3,
      2,
      1
    ],
    [
      6,
      5,
      5,
      5,
      3,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      4,
      3
    ],
    [
      6,
      5,
      5,
      4,
      4,
      2,
      1
    ],
    [
      6,
      5,
      5,
      4,
      4,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      3,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      2,
      2
    ],
    [
      6,
      5,
      5,
      4,
      3,
      2,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      3,
      2
    ],
    [
      6,
      5,
      5,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      4
    ],
    [
      6,
      5,
      4,
      4,
      4,
      3,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      2,
      2
    ],
    [
      6,
      5,
      4,
      4,
      4,
      2,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      3,
      2
    ],
    [
      6,
      5,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      2,
      2,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      2,
      2,
      2,
      2
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      3
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      5,
      4,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      6,
      4,
      4,
      4,
      4,
      4,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      3,
      2
    ],
    [
      6,
      4,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      2,
      2,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      3
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      2,
      2,
      2
    ],
    [
      6,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      5,
      2
    ],
    [
      5,
      5,
      5,
      5,
      5,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      4,
      3
    ],
    [
      5,
      5,
      5,
      5,
      4,
      2,
      1
    ],
    [
      5,
      5,
      5,
      5,
      4,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      3,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      2,
      2
    ],
    [
      5,
      5,
      5,
      5,
      3,
      2,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      4
    ],
    [
      5,
      5,
      5,
      4,
      4,
      3,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      2,
      2
    ],
    [
      5,
      5,
      5,
      4,
      4,
      2,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      3,
      2
    ],
    [
      5,
      5,
      5,
      4,
      3,
      3,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      2,
      2,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      3
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      2,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      2,
      2,
      2
    ],
    [
      5,
      5,
      5,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      4,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      3,
      2
    ],
    [
      5,
      5,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      2,
      2,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      3
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      2,
      2,
      2
    ],
    [
      5,
      5,
      4,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      4,
      2
    ],
    [
      5,
      4,
      4,
      4,
      4,
      4,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      3
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      2,
      2,
      2
    ],
    [
      5,
      4,
      4,
      4,
      4,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      3,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      2,
      2
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      3,
      2
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      3
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      3,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      2,
      2
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      3,
      2
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      3
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ]
  ],
  "28": [
    [
      15,
      6,
      4,
      3
    ],
    [
      15,
      5,
      4,
      4
    ],
    [
      15,
      5,
      3,
      3,
      2
    ],
    [
      14,
      7,
      4,
      3
    ],
    [
      14,
      6,
      5,
      3
    ],
    [
      14,
      6,
      4,
      4
    ],
    [
      14,
      6,
      4,
      3,
      1
    ],
    [
      14,
      6,
      3,
      3,
      2
    ],
    [
      14,
      5,
      4,
      3,
      2
    ],
    [
      14,
      5,
      3,
      3,
      3
    ],
    [
      14,
      5,
      3,
      3,
      2,
      1
    ],
    [
      14,
      4,
      4,
      3,
      3
    ],
    [
      14,
      4,
      3,
      3,
      2,
      2
    ],
    [
      13,
      9,
      3,
      3
    ],
    [
      13,
      8,
      4,
      3
    ],
    [
      13,
      7,
      5,
      3
    ],
    [
      13,
      7,
      4,
      4
    ],
    [
      13,
      7,
      4,
      3,
      1
    ],
    [
      13,
      7,
      3,
      3,
      2
    ],
    [
      13,
      6,
      5,
      4
    ],
    [
      13,
      6,
      4,
      4,
      1
    ],
    [
      13,
      6,
      4,
      3,
      2
    ],
    [
      13,
      6,
      3,
      3,
      3
    ],
    [
      13,
      6,
      3,
      3,
      2,
      1
    ],
    [
      13,
      5,
      4,
      4,
      2
    ],
    [
      13,
      5,
      4,
      3,
      3
    ],
    [
      13,
      5,
      3,
      3,
      3,
      1
    ],
    [
      13,
      5,
      3,
      3,
      2,
      2
    ],
    [
      13,
      4,
      4,
      4,
      3
    ],
    [
      13,
      4,
      4,
      3,
      3,
      1
    ],
    [
      13,
      4,
      3,
      3,
      3,
      2
    ],
    [
      12,
      10,
      3,
      3
    ],
    [
      12,
      9,
      4,
      3
    ],
    [
      12,
      9,
      3,
      3,
      1
    ],
    [
      12,
      8,
      5,
      3
    ],
    [
      12,
      8,
      4,
      4
    ],
    [
      12,
      8,
      4,
      3,
      1
    ],
    [
      12,
      8,
      3,
      3,
      2
    ],
    [
      12,
      7,
      6,
      3
    ],
    [
      12,
      7,
      5,
      4
    ],
    [
      12,
      7,
      5,
      3,
      1
    ],
    [
      12,
      7,
      4,
      4,
      1
    ],
    [
      12,
      7,
      4,
      3,
      2
    ],
    [
      12,
      7,
      4,
      3,
      1,
      1
    ],
    [
      12,
      7,
      3,
      3,
      3
    ],
    [
      12,
      7,
      3,
      3,
      2,
      1
    ],
    [
      12,
      6,
      5,
      5
    ],
    [
      12,
      6,
      5,
      3,
      2
    ],
    [
      12,
      6,
      4,
      4,
      2
    ],
    [
      12,
      6,
      4,
      3,
      3
    ],
    [
      12,
      6,
      4,
      3,
      2,
      1
    ],
    [
      12,
      6,
      3,
      3,
      3,
      1
    ],
    [
      12,
      6,
      3,
      3,
      2,
      2
    ],
    [
      12,
      6,
      3,
      3,
      2,
      1,
      1
    ],
    [
      12,
      5,
      5,
      3,
      3
    ],
    [
      12,
      5,
      4,
      4,
      3
    ],
    [
      12,
      5,
      4,
      3,
      3,
      1
    ],
    [
      12,
      5,
      4,
      3,
      2,
      2
    ],
    [
      12,
      5,
      3,
      3,
      3,
      2
    ],
    [
      12,
      5,
      3,
      3,
      3,
      1,
      1
    ],
    [
      12,
      5,
      3,
      3,
      2,
      2,
      1
    ],
    [
      12,
      4,
      4,
      4,
      4
    ],
    [
      12,
      4,
      4,
      4,
      3,
      1
    ],
    [
      12,
      4,
      4,
      3,
      3,
      2
    ],
    [
      12,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      12,
      4,
      3,
      3,
      3,
      3
    ],
    [
      12,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      12,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      12,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      11,
      11,
      3,
      3
    ],
    [
      11,
      10,
      4,
      3
    ],
    [
      11,
      10,
      3,
      3,
      1
    ],
    [
      11,
      9,
      5,
      3
    ],
    [
      11,
      9,
      4,
      4
    ],
    [
      11,
      9,
      4,
      3,
      1
    ],
    [
      11,
      9,
      3,
      3,
      2
    ],
    [
      11,
      9,
      3,
      3,
      1,
      1
    ],
    [
      11,
      8,
      6,
      3
    ],
    [
      11,
      8,
      5,
      4
    ],
    [
      11,
      8,
      5,
      3,
      1
    ],
    [
      11,
      8,
      4,
      4,
      1
    ],
    [
      11,
      8,
      4,
      3,
      2
    ],
    [
      11,
      8,
      4,
      3,
      1,
      1
    ],
    [
      11,
      8,
      3,
      3,
      3
    ],
    [
      11,
      8,
      3,
      3,
      2,
      1
    ],
    [
      11,
      7,
      6,
      4
    ],
    [
      11,
      7,
      5,
      5
    ],
    [
      11,
      7,
      5,
      4,
      1
    ],
    [
      11,
      7,
      5,
      3,
      2
    ],
    [
      11,
      7,
      4,
      4,
      2
    ],
    [
      11,
      7,
      4,
      4,
      1,
      1
    ],
    [
      11,
      7,
      4,
      3,
      3
    ],
    [
      11,
      7,
      4,
      3,
      2,
      1
    ],
    [
      11,
      7,
      3,
      3,
      3,
      1
    ],
    [
      11,
      7,
      3,
      3,
      2,
      2
    ],
    [
      11,
      7,
      3,
      3,
      2,
      1,
      1
    ],
    [
      11,
      6,
      5,
      4,
      2
    ],
    [
      11,
      6,
      5,
      3,
      3
    ],
    [
      11,
      6,
      4,
      4,
      3
    ],
    [
      11,
      6,
      4,
      4,
      2,
      1
    ],
    [
      11,
      6,
      4,
      3,
      3,
      1
    ],
    [
      11,
      6,
      4,
      3,
      2,
      2
    ],
    [
      11,
      6,
      3,
      3,
      3,
      2
    ],
    [
      11,
      6,
      3,
      3,
      3,
      1,
      1
    ],
    [
      11,
      6,
      3,
      3,
      2,
      2,
      1
    ],
    [
      11,
      5,
      5,
      4,
      3
    ],
    [
      11,
      5,
      5,
      3,
      3,
      1
    ],
    [
      11,
      5,
      4,
      4,
      4
    ],
    [
      11,
      5,
      4,
      4,
      3,
      1
    ],
    [
      11,
      5,
      4,
      4,
      2,
      2
    ],
    [
      11,
      5,
      4,
      3,
      3,
      2
    ],
    [
      11,
      5,
      4,
      3,
      3,
      1,
      1
    ],
    [
      11,
      5,
      3,
      3,
      3,
      3
    ],
    [
      11,
      5,
      3,
      3,
      3,
      2,
      1
    ],
    [
      11,
      5,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      11,
      5,
      3,
      3,
      2,
      2,
      2
    ],
    [
      11,
      4,
      4,
      4,
      4,
      1
    ],
    [
      11,
      4,
      4,
      4,
      3,
      2
    ],
    [
      11,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      11,
      4,
      4,
      3,
      3,
      3
    ],
    [
      11,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      11,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      11,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      11,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      11,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      11,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      11,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      10,
      10,
      5,
      3
    ],
    [
      10,
      10,
      4,
      4
    ],
    [
      10,
      10,
      4,
      3,
      1
    ],
    [
      10,
      10,
      3,
      3,
      2
    ],
    [
      10,
      10,
      3,
      3,
      1,
      1
    ],
    [
      10,
      9,
      6,
      3
    ],
    [
      10,
      9,
      5,
      4
    ],
    [
      10,
      9,
      5,
      3,
      1
    ],
    [
      10,
      9,
      4,
      4,
      1
    ],
    [
      10,
      9,
      4,
      3,
      2
    ],
    [
      10,
      9,
      4,
      3,
      1,
      1
    ],
    [
      10,
      9,
      3,
      3,
      3
    ],
    [
      10,
      9,
      3,
      3,
      2,
      1
    ],
    [
      10,
      9,
      3,
      3,
      1,
      1,
      1
    ],
    [
      10,
      8,
      7,
      3
    ],
    [
      10,
      8,
      6,
      4
    ],
    [
      10,
      8,
      6,
      3,
      1
    ],
    [
      10,
      8,
      5,
      5
    ],
    [
      10,
      8,
      5,
      4,
      1
    ],
    [
      10,
      8,
      5,
      3,
      2
    ],
    [
      10,
      8,
      5,
      3,
      1,
      1
    ],
    [
      10,
      8,
      4,
      4,
      2
    ],
    [
      10,
      8,
      4,
      4,
      1,
      1
    ],
    [
      10,
      8,
      4,
      3,
      3
    ],
    [
      10,
      8,
      4,
      3,
      2,
      1
    ],
    [
      10,
      8,
      4,
      3,
      1,
      1,
      1
    ],
    [
      10,
      8,
      3,
      3,
      3,
      1
    ],
    [
      10,
      8,
      3,
      3,
      2,
      2
    ],
    [
      10,
      8,
      3,
      3,
      2,
      1,
      1
    ],
    [
      10,
      7,
      6,
      5
    ],
    [
      10,
      7,
      6,
      3,
      2
    ],
    [
      10,
      7,
      5,
      5,
      1
    ],
    [
      10,
      7,
      5,
      4,
      2
    ],
    [
      10,
      7,
      5,
      3,
      3
    ],
    [
      10,
      7,
      5,
      3,
      2,
      1
    ],
    [
      10,
      7,
      4,
      4,
      3
    ],
    [
      10,
      7,
      4,
      4,
      2,
      1
    ],
    [
      10,
      7,
      4,
      3,
      3,
      1
    ],
    [
      10,
      7,
      4,
      3,
      2,
      2
    ],
    [
      10,
      7,
      4,
      3,
      2,
      1,
      1
    ],
    [
      10,
      7,
      3,
      3,
      3,
      2
    ],
    [
      10,
      7,
      3,
      3,
      3,
      1,
      1
    ],
    [
      10,
      7,
      3,
      3,
      2,
      2,
      1
    ],
    [
      10,
      7,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      10,
      6,
      6,
      3,
      3
    ],
    [
      10,
      6,
      5,
      5,
      2
    ],
    [
      10,
      6,
      5,
      4,
      3
    ],
    [
      10,
      6,
      5,
      3,
      3,
      1
    ],
    [
      10,
      6,
      5,
      3,
      2,
      2
    ],
    [
      10,
      6,
      4,
      4,
      4
    ],
    [
      10,
      6,
      4,
      4,
      3,
      1
    ],
    [
      10,
      6,
      4,
      4,
      2,
      2
    ],
    [
      10,
      6,
      4,
      3,
      3,
      2
    ],
    [
      10,
      6,
      4,
      3,
      3,
      1,
      1
    ],
    [
      10,
      6,
      4,
      3,
      2,
      2,
      1
    ],
    [
      10,
      6,
      3,
      3,
      3,
      3
    ],
    [
      10,
      6,
      3,
      3,
      3,
      2,
      1
    ],
    [
      10,
      6,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      10,
      6,
      3,
      3,
      2,
      2,
      2
    ],
    [
      10,
      6,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      10,
      5,
      5,
      5,
      3
    ],
    [
      10,
      5,
      5,
      4,
      4
    ],
    [
      10,
      5,
      5,
      4,
      3,
      1
    ],
    [
      10,
      5,
      5,
      3,
      3,
      2
    ],
    [
      10,
      5,
      5,
      3,
      3,
      1,
      1
    ],
    [
      10,
      5,
      4,
      4,
      4,
      1
    ],
    [
      10,
      5,
      4,
      4,
      3,
      2
    ],
    [
      10,
      5,
      4,
      4,
      3,
      1,
      1
    ],
    [
      10,
      5,
      4,
      3,
      3,
      3
    ],
    [
      10,
      5,
      4,
      3,
      3,
      2,
      1
    ],
    [
      10,
      5,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      10,
      5,
      4,
      3,
      2,
      2,
      2
    ],
    [
      10,
      5,
      3,
      3,
      3,
      3,
      1
    ],
    [
      10,
      5,
      3,
      3,
      3,
      2,
      2
    ],
    [
      10,
      5,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      10,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      10,
      5,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      10,
      4,
      4,
      4,
      4,
      2
    ],
    [
      10,
      4,
      4,
      4,
      4,
      1,
      1
    ],
    [
      10,
      4,
      4,
      4,
      3,
      3
    ],
    [
      10,
      4,
      4,
      4,
      3,
      2,
      1
    ],
    [
      10,
      4,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      10,
      4,
      4,
      3,
      3,
      3,
      1
    ],
    [
      10,
      4,
      4,
      3,
      3,
      2,
      2
    ],
    [
      10,
      4,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      10,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      10,
      4,
      3,
      3,
      3,
      3,
      2
    ],
    [
      10,
      4,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      10,
      4,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      10,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      10,
      4,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      10,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      10,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      10,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      10,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      9,
      9,
      7,
      3
    ],
    [
      9,
      9,
      6,
      4
    ],
    [
      9,
      9,
      6,
      3,
      1
    ],
    [
      9,
      9,
      5,
      5
    ],
    [
      9,
      9,
      5,
      4,
      1
    ],
    [
      9,
      9,
      5,
      3,
      2
    ],
    [
      9,
      9,
      5,
      3,
      1,
      1
    ],
    [
      9,
      9,
      4,
      4,
      2
    ],
    [
      9,
      9,
      4,
      4,
      1,
      1
    ],
    [
      9,
      9,
      4,
      3,
      3
    ],
    [
      9,
      9,
      4,
      3,
      2,
      1
    ],
    [
      9,
      9,
      4,
      3,
      1,
      1,
      1
    ],
    [
      9,
      9,
      3,
      3,
      3,
      1
    ],
    [
      9,
      9,
      3,
      3,
      2,
      2
    ],
    [
      9,
      9,
      3,
      3,
      2,
      1,
      1
    ],
    [
      9,
      9,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      9,
      8,
      7,
      4
    ],
    [
      9,
      8,
      6,
      5
    ],
    [
      9,
      8,
      6,
      4,
      1
    ],
    [
      9,
      8,
      6,
      3,
      2
    ],
    [
      9,
      8,
      5,
      5,
      1
    ],
    [
      9,
      8,
      5,
      4,
      2
    ],
    [
      9,
      8,
      5,
      4,
      1,
      1
    ],
    [
      9,
      8,
      5,
      3,
      3
    ],
    [
      9,
      8,
      5,
      3,
      2,
      1
    ],
    [
      9,
      8,
      4,
      4,
      3
    ],
    [
      9,
      8,
      4,
      4,
      2,
      1
    ],
    [
      9,
      8,
      4,
      4,
      1,
      1,
      1
    ],
    [
      9,
      8,
      4,
      3,
      3,
      1
    ],
    [
      9,
      8,
      4,
      3,
      2,
      2
    ],
    [
      9,
      8,
      4,
      3,
      2,
      1,
      1
    ],
    [
      9,
      8,
      3,
      3,
      3,
      2
    ],
    [
      9,
      8,
      3,
      3,
      3,
      1,
      1
    ],
    [
      9,
      8,
      3,
      3,
      2,
      2,
      1
    ],
    [
      9,
      8,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      9,
      7,
      6,
      6
    ],
    [
      9,
      7,
      6,
      4,
      2
    ],
    [
      9,
      7,
      6,
      3,
      3
    ],
    [
      9,
      7,
      5,
      5,
      2
    ],
    [
      9,
      7,
      5,
      4,
      3
    ],
    [
      9,
      7,
      5,
      4,
      2,
      1
    ],
    [
      9,
      7,
      5,
      3,
      3,
      1
    ],
    [
      9,
      7,
      5,
      3,
      2,
      2
    ],
    [
      9,
      7,
      4,
      4,
      4
    ],
    [
      9,
      7,
      4,
      4,
      3,
      1
    ],
    [
      9,
      7,
      4,
      4,
      2,
      2
    ],
    [
      9,
      7,
      4,
      4,
      2,
      1,
      1
    ],
    [
      9,
      7,
      4,
      3,
      3,
      2
    ],
    [
      9,
      7,
      4,
      3,
      3,
      1,
      1
    ],
    [
      9,
      7,
      4,
      3,
      2,
      2,
      1
    ],
    [
      9,
      7,
      3,
      3,
      3,
      3
    ],
    [
      9,
      7,
      3,
      3,
      3,
      2,
      1
    ],
    [
      9,
      7,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      7,
      3,
      3,
      2,
      2,
      2
    ],
    [
      9,
      7,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      9,
      6,
      6,
      4,
      3
    ],
    [
      9,
      6,
      6,
      3,
      3,
      1
    ],
    [
      9,
      6,
      5,
      5,
      3
    ],
    [
      9,
      6,
      5,
      4,
      4
    ],
    [
      9,
      6,
      5,
      4,
      3,
      1
    ],
    [
      9,
      6,
      5,
      4,
      2,
      2
    ],
    [
      9,
      6,
      5,
      3,
      3,
      2
    ],
    [
      9,
      6,
      5,
      3,
      3,
      1,
      1
    ],
    [
      9,
      6,
      4,
      4,
      4,
      1
    ],
    [
      9,
      6,
      4,
      4,
      3,
      2
    ],
    [
      9,
      6,
      4,
      4,
      3,
      1,
      1
    ],
    [
      9,
      6,
      4,
      4,
      2,
      2,
      1
    ],
    [
      9,
      6,
      4,
      3,
      3,
      3
    ],
    [
      9,
      6,
      4,
      3,
      3,
      2,
      1
    ],
    [
      9,
      6,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      6,
      4,
      3,
      2,
      2,
      2
    ],
    [
      9,
      6,
      3,
      3,
      3,
      3,
      1
    ],
    [
      9,
      6,
      3,
      3,
      3,
      2,
      2
    ],
    [
      9,
      6,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      9,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      9,
      6,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      9,
      5,
      5,
      5,
      4
    ],
    [
      9,
      5,
      5,
      5,
      3,
      1
    ],
    [
      9,
      5,
      5,
      4,
      4,
      1
    ],
    [
      9,
      5,
      5,
      4,
      3,
      2
    ],
    [
      9,
      5,
      5,
      4,
      3,
      1,
      1
    ],
    [
      9,
      5,
      5,
      3,
      3,
      3
    ],
    [
      9,
      5,
      5,
      3,
      3,
      2,
      1
    ],
    [
      9,
      5,
      5,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      5,
      4,
      4,
      4,
      2
    ],
    [
      9,
      5,
      4,
      4,
      4,
      1,
      1
    ],
    [
      9,
      5,
      4,
      4,
      3,
      3
    ],
    [
      9,
      5,
      4,
      4,
      3,
      2,
      1
    ],
    [
      9,
      5,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      9,
      5,
      4,
      4,
      2,
      2,
      2
    ],
    [
      9,
      5,
      4,
      3,
      3,
      3,
      1
    ],
    [
      9,
      5,
      4,
      3,
      3,
      2,
      2
    ],
    [
      9,
      5,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      9,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      9,
      5,
      3,
      3,
      3,
      3,
      2
    ],
    [
      9,
      5,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      9,
      5,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      9,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      9,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      5,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      9,
      4,
      4,
      4,
      4,
      3
    ],
    [
      9,
      4,
      4,
      4,
      4,
      2,
      1
    ],
    [
      9,
      4,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      9,
      4,
      4,
      4,
      3,
      3,
      1
    ],
    [
      9,
      4,
      4,
      4,
      3,
      2,
      2
    ],
    [
      9,
      4,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      9,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3,
      3,
      2
    ],
    [
      9,
      4,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      3,
      3
    ],
    [
      9,
      4,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      9,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      9,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      9,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      9,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      9,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      9,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      8,
      8,
      7,
      5
    ],
    [
      8,
      8,
      7,
      3,
      2
    ],
    [
      8,
      8,
      6,
      6
    ],
    [
      8,
      8,
      6,
      5,
      1
    ],
    [
      8,
      8,
      6,
      4,
      2
    ],
    [
      8,
      8,
      6,
      3,
      3
    ],
    [
      8,
      8,
      6,
      3,
      2,
      1
    ],
    [
      8,
      8,
      5,
      5,
      2
    ],
    [
      8,
      8,
      5,
      5,
      1,
      1
    ],
    [
      8,
      8,
      5,
      4,
      3
    ],
    [
      8,
      8,
      5,
      4,
      2,
      1
    ],
    [
      8,
      8,
      5,
      3,
      3,
      1
    ],
    [
      8,
      8,
      5,
      3,
      2,
      2
    ],
    [
      8,
      8,
      5,
      3,
      2,
      1,
      1
    ],
    [
      8,
      8,
      4,
      4,
      4
    ],
    [
      8,
      8,
      4,
      4,
      3,
      1
    ],
    [
      8,
      8,
      4,
      4,
      2,
      2
    ],
    [
      8,
      8,
      4,
      4,
      2,
      1,
      1
    ],
    [
      8,
      8,
      4,
      3,
      3,
      2
    ],
    [
      8,
      8,
      4,
      3,
      3,
      1,
      1
    ],
    [
      8,
      8,
      4,
      3,
      2,
      2,
      1
    ],
    [
      8,
      8,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      8,
      3,
      3,
      3,
      3
    ],
    [
      8,
      8,
      3,
      3,
      3,
      2,
      1
    ],
    [
      8,
      8,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      8,
      3,
      3,
      2,
      2,
      2
    ],
    [
      8,
      8,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      8,
      8,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      8,
      7,
      7,
      3,
      3
    ],
    [
      8,
      7,
      6,
      5,
      2
    ],
    [
      8,
      7,
      6,
      4,
      3
    ],
    [
      8,
      7,
      6,
      3,
      3,
      1
    ],
    [
      8,
      7,
      6,
      3,
      2,
      2
    ],
    [
      8,
      7,
      5,
      5,
      3
    ],
    [
      8,
      7,
      5,
      5,
      2,
      1
    ],
    [
      8,
      7,
      5,
      4,
      4
    ],
    [
      8,
      7,
      5,
      4,
      3,
      1
    ],
    [
      8,
      7,
      5,
      4,
      2,
      2
    ],
    [
      8,
      7,
      5,
      3,
      3,
      2
    ],
    [
      8,
      7,
      5,
      3,
      3,
      1,
      1
    ],
    [
      8,
      7,
      5,
      3,
      2,
      2,
      1
    ],
    [
      8,
      7,
      4,
      4,
      4,
      1
    ],
    [
      8,
      7,
      4,
      4,
      3,
      2
    ],
    [
      8,
      7,
      4,
      4,
      3,
      1,
      1
    ],
    [
      8,
      7,
      4,
      4,
      2,
      2,
      1
    ],
    [
      8,
      7,
      4,
      3,
      3,
      3
    ],
    [
      8,
      7,
      4,
      3,
      3,
      2,
      1
    ],
    [
      8,
      7,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      7,
      4,
      3,
      2,
      2,
      2
    ],
    [
      8,
      7,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      8,
      7,
      3,
      3,
      3,
      3,
      1
    ],
    [
      8,
      7,
      3,
      3,
      3,
      2,
      2
    ],
    [
      8,
      7,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      7,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      7,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      8,
      7,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      8,
      6,
      6,
      5,
      3
    ],
    [
      8,
      6,
      6,
      4,
      4
    ],
    [
      8,
      6,
      6,
      4,
      3,
      1
    ],
    [
      8,
      6,
      6,
      3,
      3,
      2
    ],
    [
      8,
      6,
      6,
      3,
      3,
      1,
      1
    ],
    [
      8,
      6,
      5,
      5,
      4
    ],
    [
      8,
      6,
      5,
      5,
      3,
      1
    ],
    [
      8,
      6,
      5,
      5,
      2,
      2
    ],
    [
      8,
      6,
      5,
      4,
      4,
      1
    ],
    [
      8,
      6,
      5,
      4,
      3,
      2
    ],
    [
      8,
      6,
      5,
      4,
      3,
      1,
      1
    ],
    [
      8,
      6,
      5,
      3,
      3,
      3
    ],
    [
      8,
      6,
      5,
      3,
      3,
      2,
      1
    ],
    [
      8,
      6,
      5,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      6,
      5,
      3,
      2,
      2,
      2
    ],
    [
      8,
      6,
      4,
      4,
      4,
      2
    ],
    [
      8,
      6,
      4,
      4,
      4,
      1,
      1
    ],
    [
      8,
      6,
      4,
      4,
      3,
      3
    ],
    [
      8,
      6,
      4,
      4,
      3,
      2,
      1
    ],
    [
      8,
      6,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      8,
      6,
      4,
      4,
      2,
      2,
      2
    ],
    [
      8,
      6,
      4,
      3,
      3,
      3,
      1
    ],
    [
      8,
      6,
      4,
      3,
      3,
      2,
      2
    ],
    [
      8,
      6,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      6,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      6,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      8,
      6,
      3,
      3,
      3,
      3,
      2
    ],
    [
      8,
      6,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      6,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      6,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      6,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      8,
      6,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      8,
      5,
      5,
      5,
      5
    ],
    [
      8,
      5,
      5,
      5,
      4,
      1
    ],
    [
      8,
      5,
      5,
      5,
      3,
      2
    ],
    [
      8,
      5,
      5,
      5,
      3,
      1,
      1
    ],
    [
      8,
      5,
      5,
      4,
      4,
      2
    ],
    [
      8,
      5,
      5,
      4,
      4,
      1,
      1
    ],
    [
      8,
      5,
      5,
      4,
      3,
      3
    ],
    [
      8,
      5,
      5,
      4,
      3,
      2,
      1
    ],
    [
      8,
      5,
      5,
      4,
      3,
      1,
      1,
      1
    ],
    [
      8,
      5,
      5,
      3,
      3,
      3,
      1
    ],
    [
      8,
      5,
      5,
      3,
      3,
      2,
      2
    ],
    [
      8,
      5,
      5,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      4,
      4,
      3
    ],
    [
      8,
      5,
      4,
      4,
      4,
      2,
      1
    ],
    [
      8,
      5,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      4,
      3,
      3,
      1
    ],
    [
      8,
      5,
      4,
      4,
      3,
      2,
      2
    ],
    [
      8,
      5,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      8,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      3,
      3,
      3,
      2
    ],
    [
      8,
      5,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      5,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      8,
      5,
      3,
      3,
      3,
      3,
      3
    ],
    [
      8,
      5,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      8,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      8,
      4,
      4,
      4,
      4,
      4
    ],
    [
      8,
      4,
      4,
      4,
      4,
      3,
      1
    ],
    [
      8,
      4,
      4,
      4,
      4,
      2,
      2
    ],
    [
      8,
      4,
      4,
      4,
      4,
      2,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      3,
      2
    ],
    [
      8,
      4,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      2,
      2,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      3,
      3
    ],
    [
      8,
      4,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      8,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      8,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      7,
      4,
      3
    ],
    [
      7,
      7,
      7,
      3,
      3,
      1
    ],
    [
      7,
      7,
      6,
      6,
      2
    ],
    [
      7,
      7,
      6,
      5,
      3
    ],
    [
      7,
      7,
      6,
      4,
      4
    ],
    [
      7,
      7,
      6,
      4,
      3,
      1
    ],
    [
      7,
      7,
      6,
      4,
      2,
      2
    ],
    [
      7,
      7,
      6,
      3,
      3,
      2
    ],
    [
      7,
      7,
      6,
      3,
      3,
      1,
      1
    ],
    [
      7,
      7,
      5,
      5,
      4
    ],
    [
      7,
      7,
      5,
      5,
      3,
      1
    ],
    [
      7,
      7,
      5,
      5,
      2,
      2
    ],
    [
      7,
      7,
      5,
      4,
      4,
      1
    ],
    [
      7,
      7,
      5,
      4,
      3,
      2
    ],
    [
      7,
      7,
      5,
      4,
      3,
      1,
      1
    ],
    [
      7,
      7,
      5,
      4,
      2,
      2,
      1
    ],
    [
      7,
      7,
      5,
      3,
      3,
      3
    ],
    [
      7,
      7,
      5,
      3,
      3,
      2,
      1
    ],
    [
      7,
      7,
      5,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      7,
      5,
      3,
      2,
      2,
      2
    ],
    [
      7,
      7,
      4,
      4,
      4,
      2
    ],
    [
      7,
      7,
      4,
      4,
      4,
      1,
      1
    ],
    [
      7,
      7,
      4,
      4,
      3,
      3
    ],
    [
      7,
      7,
      4,
      4,
      3,
      2,
      1
    ],
    [
      7,
      7,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      7,
      7,
      4,
      4,
      2,
      2,
      2
    ],
    [
      7,
      7,
      4,
      4,
      2,
      2,
      1,
      1
    ],
    [
      7,
      7,
      4,
      3,
      3,
      3,
      1
    ],
    [
      7,
      7,
      4,
      3,
      3,
      2,
      2
    ],
    [
      7,
      7,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      7,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      3,
      2
    ],
    [
      7,
      7,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      7,
      7,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      6,
      6,
      6,
      3
    ],
    [
      7,
      6,
      6,
      5,
      4
    ],
    [
      7,
      6,
      6,
      5,
      3,
      1
    ],
    [
      7,
      6,
      6,
      4,
      4,
      1
    ],
    [
      7,
      6,
      6,
      4,
      3,
      2
    ],
    [
      7,
      6,
      6,
      4,
      3,
      1,
      1
    ],
    [
      7,
      6,
      6,
      3,
      3,
      3
    ],
    [
      7,
      6,
      6,
      3,
      3,
      2,
      1
    ],
    [
      7,
      6,
      6,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      6,
      5,
      5,
      5
    ],
    [
      7,
      6,
      5,
      5,
      4,
      1
    ],
    [
      7,
      6,
      5,
      5,
      3,
      2
    ],
    [
      7,
      6,
      5,
      5,
      3,
      1,
      1
    ],
    [
      7,
      6,
      5,
      4,
      4,
      2
    ],
    [
      7,
      6,
      5,
      4,
      4,
      1,
      1
    ],
    [
      7,
      6,
      5,
      4,
      3,
      3
    ],
    [
      7,
      6,
      5,
      4,
      3,
      2,
      1
    ],
    [
      7,
      6,
      5,
      4,
      3,
      1,
      1,
      1
    ],
    [
      7,
      6,
      5,
      4,
      2,
      2,
      2
    ],
    [
      7,
      6,
      5,
      3,
      3,
      3,
      1
    ],
    [
      7,
      6,
      5,
      3,
      3,
      2,
      2
    ],
    [
      7,
      6,
      5,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      6,
      5,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      4,
      3
    ],
    [
      7,
      6,
      4,
      4,
      4,
      2,
      1
    ],
    [
      7,
      6,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      3,
      3,
      1
    ],
    [
      7,
      6,
      4,
      4,
      3,
      2,
      2
    ],
    [
      7,
      6,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      2,
      2,
      2,
      1
    ],
    [
      7,
      6,
      4,
      3,
      3,
      3,
      2
    ],
    [
      7,
      6,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      6,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      6,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      7,
      6,
      3,
      3,
      3,
      3,
      3
    ],
    [
      7,
      6,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      7,
      6,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      7,
      5,
      5,
      5,
      5,
      1
    ],
    [
      7,
      5,
      5,
      5,
      4,
      2
    ],
    [
      7,
      5,
      5,
      5,
      4,
      1,
      1
    ],
    [
      7,
      5,
      5,
      5,
      3,
      3
    ],
    [
      7,
      5,
      5,
      5,
      3,
      2,
      1
    ],
    [
      7,
      5,
      5,
      5,
      3,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      4,
      4,
      3
    ],
    [
      7,
      5,
      5,
      4,
      4,
      2,
      1
    ],
    [
      7,
      5,
      5,
      4,
      4,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      4,
      3,
      3,
      1
    ],
    [
      7,
      5,
      5,
      4,
      3,
      2,
      2
    ],
    [
      7,
      5,
      5,
      4,
      3,
      2,
      1,
      1
    ],
    [
      7,
      5,
      5,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      3,
      2
    ],
    [
      7,
      5,
      5,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      4,
      4
    ],
    [
      7,
      5,
      4,
      4,
      4,
      3,
      1
    ],
    [
      7,
      5,
      4,
      4,
      4,
      2,
      2
    ],
    [
      7,
      5,
      4,
      4,
      4,
      2,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      3,
      2
    ],
    [
      7,
      5,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      2,
      2,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      2,
      2,
      2,
      2
    ],
    [
      7,
      5,
      4,
      3,
      3,
      3,
      3
    ],
    [
      7,
      5,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      7,
      5,
      4,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      7,
      4,
      4,
      4,
      4,
      4,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      3,
      2
    ],
    [
      7,
      4,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      2,
      2,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      3,
      3
    ],
    [
      7,
      4,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      2,
      2,
      2
    ],
    [
      7,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      6,
      6,
      4
    ],
    [
      6,
      6,
      6,
      6,
      3,
      1
    ],
    [
      6,
      6,
      6,
      5,
      5
    ],
    [
      6,
      6,
      6,
      5,
      4,
      1
    ],
    [
      6,
      6,
      6,
      5,
      3,
      2
    ],
    [
      6,
      6,
      6,
      5,
      3,
      1,
      1
    ],
    [
      6,
      6,
      6,
      4,
      4,
      2
    ],
    [
      6,
      6,
      6,
      4,
      4,
      1,
      1
    ],
    [
      6,
      6,
      6,
      4,
      3,
      3
    ],
    [
      6,
      6,
      6,
      4,
      3,
      2,
      1
    ],
    [
      6,
      6,
      6,
      4,
      3,
      1,
      1,
      1
    ],
    [
      6,
      6,
      6,
      3,
      3,
      3,
      1
    ],
    [
      6,
      6,
      6,
      3,
      3,
      2,
      2
    ],
    [
      6,
      6,
      6,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      6,
      6,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      5,
      5,
      1
    ],
    [
      6,
      6,
      5,
      5,
      4,
      2
    ],
    [
      6,
      6,
      5,
      5,
      4,
      1,
      1
    ],
    [
      6,
      6,
      5,
      5,
      3,
      3
    ],
    [
      6,
      6,
      5,
      5,
      3,
      2,
      1
    ],
    [
      6,
      6,
      5,
      5,
      3,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      5,
      2,
      2,
      2
    ],
    [
      6,
      6,
      5,
      4,
      4,
      3
    ],
    [
      6,
      6,
      5,
      4,
      4,
      2,
      1
    ],
    [
      6,
      6,
      5,
      4,
      4,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      4,
      3,
      3,
      1
    ],
    [
      6,
      6,
      5,
      4,
      3,
      2,
      2
    ],
    [
      6,
      6,
      5,
      4,
      3,
      2,
      1,
      1
    ],
    [
      6,
      6,
      5,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      3,
      3,
      3,
      2
    ],
    [
      6,
      6,
      5,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      6,
      5,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      6,
      5,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      3,
      2,
      2,
      2,
      2
    ],
    [
      6,
      6,
      4,
      4,
      4,
      4
    ],
    [
      6,
      6,
      4,
      4,
      4,
      3,
      1
    ],
    [
      6,
      6,
      4,
      4,
      4,
      2,
      2
    ],
    [
      6,
      6,
      4,
      4,
      4,
      2,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      3,
      2
    ],
    [
      6,
      6,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      2,
      2,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      2,
      2,
      2,
      2
    ],
    [
      6,
      6,
      4,
      3,
      3,
      3,
      3
    ],
    [
      6,
      6,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      6,
      4,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      6,
      6,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      5,
      2
    ],
    [
      6,
      5,
      5,
      5,
      5,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      4,
      3
    ],
    [
      6,
      5,
      5,
      5,
      4,
      2,
      1
    ],
    [
      6,
      5,
      5,
      5,
      4,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      3,
      3,
      1
    ],
    [
      6,
      5,
      5,
      5,
      3,
      2,
      2
    ],
    [
      6,
      5,
      5,
      5,
      3,
      2,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      4,
      4
    ],
    [
      6,
      5,
      5,
      4,
      4,
      3,
      1
    ],
    [
      6,
      5,
      5,
      4,
      4,
      2,
      2
    ],
    [
      6,
      5,
      5,
      4,
      4,
      2,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      3,
      2
    ],
    [
      6,
      5,
      5,
      4,
      3,
      3,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      2,
      2,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      3,
      3
    ],
    [
      6,
      5,
      5,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      5,
      5,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      4,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      3,
      2
    ],
    [
      6,
      5,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      2,
      2,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      3,
      3
    ],
    [
      6,
      5,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      2,
      2,
      2
    ],
    [
      6,
      5,
      4,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      4,
      2
    ],
    [
      6,
      4,
      4,
      4,
      4,
      4,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      3,
      3
    ],
    [
      6,
      4,
      4,
      4,
      4,
      3,
      2,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      2,
      2,
      2
    ],
    [
      6,
      4,
      4,
      4,
      4,
      2,
      2,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      3,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      2,
      2
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      3,
      2
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      5,
      3
    ],
    [
      5,
      5,
      5,
      5,
      5,
      2,
      1
    ],
    [
      5,
      5,
      5,
      5,
      5,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      4,
      4
    ],
    [
      5,
      5,
      5,
      5,
      4,
      3,
      1
    ],
    [
      5,
      5,
      5,
      5,
      4,
      2,
      2
    ],
    [
      5,
      5,
      5,
      5,
      4,
      2,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      4,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      3,
      2
    ],
    [
      5,
      5,
      5,
      5,
      3,
      3,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      2,
      2,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      4,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      3,
      2
    ],
    [
      5,
      5,
      5,
      4,
      4,
      3,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      2,
      2,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      3,
      3
    ],
    [
      5,
      5,
      5,
      4,
      3,
      3,
      2,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      2,
      2,
      2
    ],
    [
      5,
      5,
      5,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      3,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      2,
      2
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      4,
      2
    ],
    [
      5,
      5,
      4,
      4,
      4,
      4,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      3,
      3
    ],
    [
      5,
      5,
      4,
      4,
      4,
      3,
      2,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      2,
      2,
      2
    ],
    [
      5,
      5,
      4,
      4,
      4,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      3,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      2,
      2
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      3,
      2
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      4,
      4,
      4,
      4,
      4,
      3
    ],
    [
      5,
      4,
      4,
      4,
      4,
      4,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      3,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      2,
      2
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      2,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      3,
      2
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      3,
      3
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      4
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      3,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      2,
      2
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      3,
      2
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      2,
      2,
      2
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      3,
      3
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ]
  ],
  "29": [
    [
      16,
      6,
      4,
      3
    ],
    [
      15,
      7,
      4,
      3
    ],
    [
      15,
      6,
      5,
      3
    ],
    [
      15,
      6,
      4,
      4
    ],
    [
      15,
      6,
      4,
      3,
      1
    ],
    [
      15,
      6,
      3,
      3,
      2
    ],
    [
      15,
      5,
      4,
      3,
      2
    ],
    [
      15,
      5,
      3,
      3,
      3
    ],
    [
      15,
      4,
      3,
      3,
      2,
      2
    ],
    [
      14,
      9,
      3,
      3
    ],
    [
      14,
      8,
      4,
      3
    ],
    [
      14,
      7,
      5,
      3
    ],
    [
      14,
      7,
      4,
      4
    ],
    [
      14,
      7,
      4,
      3,
      1
    ],
    [
      14,
      7,
      3,
      3,
      2
    ],
    [
      14,
      6,
      5,
      4
    ],
    [
      14,
      6,
      4,
      4,
      1
    ],
    [
      14,
      6,
      4,
      3,
      2
    ],
    [
      14,
      6,
      3,
      3,
      3
    ],
    [
      14,
      6,
      3,
      3,
      2,
      1
    ],
    [
      14,
      5,
      4,
      4,
      2
    ],
    [
      14,
      5,
      4,
      3,
      3
    ],
    [
      14,
      5,
      3,
      3,
      3,
      1
    ],
    [
      14,
      5,
      3,
      3,
      2,
      2
    ],
    [
      14,
      4,
      4,
      4,
      3
    ],
    [
      14,
      4,
      3,
      3,
      3,
      2
    ],
    [
      13,
      10,
      3,
      3
    ],
    [
      13,
      9,
      4,
      3
    ],
    [
      13,
      9,
      3,
      3,
      1
    ],
    [
      13,
      8,
      5,
      3
    ],
    [
      13,
      8,
      4,
      4
    ],
    [
      13,
      8,
      4,
      3,
      1
    ],
    [
      13,
      8,
      3,
      3,
      2
    ],
    [
      13,
      7,
      6,
      3
    ],
    [
      13,
      7,
      5,
      4
    ],
    [
      13,
      7,
      5,
      3,
      1
    ],
    [
      13,
      7,
      4,
      4,
      1
    ],
    [
      13,
      7,
      4,
      3,
      2
    ],
    [
      13,
      7,
      4,
      3,
      1,
      1
    ],
    [
      13,
      7,
      3,
      3,
      3
    ],
    [
      13,
      7,
      3,
      3,
      2,
      1
    ],
    [
      13,
      6,
      5,
      5
    ],
    [
      13,
      6,
      5,
      3,
      2
    ],
    [
      13,
      6,
      4,
      4,
      2
    ],
    [
      13,
      6,
      4,
      3,
      3
    ],
    [
      13,
      6,
      4,
      3,
      2,
      1
    ],
    [
      13,
      6,
      3,
      3,
      3,
      1
    ],
    [
      13,
      6,
      3,
      3,
      2,
      2
    ],
    [
      13,
      6,
      3,
      3,
      2,
      1,
      1
    ],
    [
      13,
      5,
      5,
      3,
      3
    ],
    [
      13,
      5,
      4,
      4,
      3
    ],
    [
      13,
      5,
      4,
      3,
      3,
      1
    ],
    [
      13,
      5,
      4,
      3,
      2,
      2
    ],
    [
      13,
      5,
      3,
      3,
      3,
      2
    ],
    [
      13,
      5,
      3,
      3,
      3,
      1,
      1
    ],
    [
      13,
      5,
      3,
      3,
      2,
      2,
      1
    ],
    [
      13,
      4,
      4,
      4,
      4
    ],
    [
      13,
      4,
      4,
      4,
      3,
      1
    ],
    [
      13,
      4,
      4,
      3,
      3,
      2
    ],
    [
      13,
      4,
      3,
      3,
      3,
      3
    ],
    [
      13,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      13,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      13,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      12,
      11,
      3,
      3
    ],
    [
      12,
      10,
      4,
      3
    ],
    [
      12,
      10,
      3,
      3,
      1
    ],
    [
      12,
      9,
      5,
      3
    ],
    [
      12,
      9,
      4,
      4
    ],
    [
      12,
      9,
      4,
      3,
      1
    ],
    [
      12,
      9,
      3,
      3,
      2
    ],
    [
      12,
      9,
      3,
      3,
      1,
      1
    ],
    [
      12,
      8,
      6,
      3
    ],
    [
      12,
      8,
      5,
      4
    ],
    [
      12,
      8,
      5,
      3,
      1
    ],
    [
      12,
      8,
      4,
      4,
      1
    ],
    [
      12,
      8,
      4,
      3,
      2
    ],
    [
      12,
      8,
      4,
      3,
      1,
      1
    ],
    [
      12,
      8,
      3,
      3,
      3
    ],
    [
      12,
      8,
      3,
      3,
      2,
      1
    ],
    [
      12,
      7,
      6,
      4
    ],
    [
      12,
      7,
      5,
      5
    ],
    [
      12,
      7,
      5,
      4,
      1
    ],
    [
      12,
      7,
      5,
      3,
      2
    ],
    [
      12,
      7,
      4,
      4,
      2
    ],
    [
      12,
      7,
      4,
      4,
      1,
      1
    ],
    [
      12,
      7,
      4,
      3,
      3
    ],
    [
      12,
      7,
      4,
      3,
      2,
      1
    ],
    [
      12,
      7,
      3,
      3,
      3,
      1
    ],
    [
      12,
      7,
      3,
      3,
      2,
      2
    ],
    [
      12,
      7,
      3,
      3,
      2,
      1,
      1
    ],
    [
      12,
      6,
      5,
      4,
      2
    ],
    [
      12,
      6,
      5,
      3,
      3
    ],
    [
      12,
      6,
      4,
      4,
      3
    ],
    [
      12,
      6,
      4,
      4,
      2,
      1
    ],
    [
      12,
      6,
      4,
      3,
      3,
      1
    ],
    [
      12,
      6,
      4,
      3,
      2,
      2
    ],
    [
      12,
      6,
      3,
      3,
      3,
      2
    ],
    [
      12,
      6,
      3,
      3,
      3,
      1,
      1
    ],
    [
      12,
      6,
      3,
      3,
      2,
      2,
      1
    ],
    [
      12,
      5,
      5,
      4,
      3
    ],
    [
      12,
      5,
      5,
      3,
      3,
      1
    ],
    [
      12,
      5,
      4,
      4,
      4
    ],
    [
      12,
      5,
      4,
      4,
      3,
      1
    ],
    [
      12,
      5,
      4,
      4,
      2,
      2
    ],
    [
      12,
      5,
      4,
      3,
      3,
      2
    ],
    [
      12,
      5,
      4,
      3,
      3,
      1,
      1
    ],
    [
      12,
      5,
      3,
      3,
      3,
      3
    ],
    [
      12,
      5,
      3,
      3,
      3,
      2,
      1
    ],
    [
      12,
      5,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      12,
      5,
      3,
      3,
      2,
      2,
      2
    ],
    [
      12,
      4,
      4,
      4,
      4,
      1
    ],
    [
      12,
      4,
      4,
      4,
      3,
      2
    ],
    [
      12,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      12,
      4,
      4,
      3,
      3,
      3
    ],
    [
      12,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      12,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      12,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      12,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      12,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      12,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      11,
      11,
      4,
      3
    ],
    [
      11,
      11,
      3,
      3,
      1
    ],
    [
      11,
      10,
      5,
      3
    ],
    [
      11,
      10,
      4,
      4
    ],
    [
      11,
      10,
      4,
      3,
      1
    ],
    [
      11,
      10,
      3,
      3,
      2
    ],
    [
      11,
      10,
      3,
      3,
      1,
      1
    ],
    [
      11,
      9,
      6,
      3
    ],
    [
      11,
      9,
      5,
      4
    ],
    [
      11,
      9,
      5,
      3,
      1
    ],
    [
      11,
      9,
      4,
      4,
      1
    ],
    [
      11,
      9,
      4,
      3,
      2
    ],
    [
      11,
      9,
      4,
      3,
      1,
      1
    ],
    [
      11,
      9,
      3,
      3,
      3
    ],
    [
      11,
      9,
      3,
      3,
      2,
      1
    ],
    [
      11,
      9,
      3,
      3,
      1,
      1,
      1
    ],
    [
      11,
      8,
      7,
      3
    ],
    [
      11,
      8,
      6,
      4
    ],
    [
      11,
      8,
      6,
      3,
      1
    ],
    [
      11,
      8,
      5,
      5
    ],
    [
      11,
      8,
      5,
      4,
      1
    ],
    [
      11,
      8,
      5,
      3,
      2
    ],
    [
      11,
      8,
      5,
      3,
      1,
      1
    ],
    [
      11,
      8,
      4,
      4,
      2
    ],
    [
      11,
      8,
      4,
      4,
      1,
      1
    ],
    [
      11,
      8,
      4,
      3,
      3
    ],
    [
      11,
      8,
      4,
      3,
      2,
      1
    ],
    [
      11,
      8,
      4,
      3,
      1,
      1,
      1
    ],
    [
      11,
      8,
      3,
      3,
      3,
      1
    ],
    [
      11,
      8,
      3,
      3,
      2,
      2
    ],
    [
      11,
      8,
      3,
      3,
      2,
      1,
      1
    ],
    [
      11,
      7,
      6,
      5
    ],
    [
      11,
      7,
      6,
      3,
      2
    ],
    [
      11,
      7,
      5,
      5,
      1
    ],
    [
      11,
      7,
      5,
      4,
      2
    ],
    [
      11,
      7,
      5,
      3,
      3
    ],
    [
      11,
      7,
      5,
      3,
      2,
      1
    ],
    [
      11,
      7,
      4,
      4,
      3
    ],
    [
      11,
      7,
      4,
      4,
      2,
      1
    ],
    [
      11,
      7,
      4,
      3,
      3,
      1
    ],
    [
      11,
      7,
      4,
      3,
      2,
      2
    ],
    [
      11,
      7,
      4,
      3,
      2,
      1,
      1
    ],
    [
      11,
      7,
      3,
      3,
      3,
      2
    ],
    [
      11,
      7,
      3,
      3,
      3,
      1,
      1
    ],
    [
      11,
      7,
      3,
      3,
      2,
      2,
      1
    ],
    [
      11,
      7,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      11,
      6,
      6,
      3,
      3
    ],
    [
      11,
      6,
      5,
      5,
      2
    ],
    [
      11,
      6,
      5,
      4,
      3
    ],
    [
      11,
      6,
      5,
      3,
      3,
      1
    ],
    [
      11,
      6,
      5,
      3,
      2,
      2
    ],
    [
      11,
      6,
      4,
      4,
      4
    ],
    [
      11,
      6,
      4,
      4,
      3,
      1
    ],
    [
      11,
      6,
      4,
      4,
      2,
      2
    ],
    [
      11,
      6,
      4,
      3,
      3,
      2
    ],
    [
      11,
      6,
      4,
      3,
      3,
      1,
      1
    ],
    [
      11,
      6,
      4,
      3,
      2,
      2,
      1
    ],
    [
      11,
      6,
      3,
      3,
      3,
      3
    ],
    [
      11,
      6,
      3,
      3,
      3,
      2,
      1
    ],
    [
      11,
      6,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      11,
      6,
      3,
      3,
      2,
      2,
      2
    ],
    [
      11,
      6,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      11,
      5,
      5,
      5,
      3
    ],
    [
      11,
      5,
      5,
      4,
      4
    ],
    [
      11,
      5,
      5,
      4,
      3,
      1
    ],
    [
      11,
      5,
      5,
      3,
      3,
      2
    ],
    [
      11,
      5,
      5,
      3,
      3,
      1,
      1
    ],
    [
      11,
      5,
      4,
      4,
      4,
      1
    ],
    [
      11,
      5,
      4,
      4,
      3,
      2
    ],
    [
      11,
      5,
      4,
      4,
      3,
      1,
      1
    ],
    [
      11,
      5,
      4,
      3,
      3,
      3
    ],
    [
      11,
      5,
      4,
      3,
      3,
      2,
      1
    ],
    [
      11,
      5,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      11,
      5,
      4,
      3,
      2,
      2,
      2
    ],
    [
      11,
      5,
      3,
      3,
      3,
      3,
      1
    ],
    [
      11,
      5,
      3,
      3,
      3,
      2,
      2
    ],
    [
      11,
      5,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      11,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      11,
      5,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      11,
      4,
      4,
      4,
      4,
      2
    ],
    [
      11,
      4,
      4,
      4,
      4,
      1,
      1
    ],
    [
      11,
      4,
      4,
      4,
      3,
      3
    ],
    [
      11,
      4,
      4,
      4,
      3,
      2,
      1
    ],
    [
      11,
      4,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      11,
      4,
      4,
      3,
      3,
      3,
      1
    ],
    [
      11,
      4,
      4,
      3,
      3,
      2,
      2
    ],
    [
      11,
      4,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      11,
      4,
      3,
      3,
      3,
      3,
      2
    ],
    [
      11,
      4,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      11,
      4,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      11,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      11,
      4,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      11,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      11,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      11,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      11,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      10,
      10,
      6,
      3
    ],
    [
      10,
      10,
      5,
      4
    ],
    [
      10,
      10,
      5,
      3,
      1
    ],
    [
      10,
      10,
      4,
      4,
      1
    ],
    [
      10,
      10,
      4,
      3,
      2
    ],
    [
      10,
      10,
      4,
      3,
      1,
      1
    ],
    [
      10,
      10,
      3,
      3,
      3
    ],
    [
      10,
      10,
      3,
      3,
      2,
      1
    ],
    [
      10,
      10,
      3,
      3,
      1,
      1,
      1
    ],
    [
      10,
      9,
      7,
      3
    ],
    [
      10,
      9,
      6,
      4
    ],
    [
      10,
      9,
      6,
      3,
      1
    ],
    [
      10,
      9,
      5,
      5
    ],
    [
      10,
      9,
      5,
      4,
      1
    ],
    [
      10,
      9,
      5,
      3,
      2
    ],
    [
      10,
      9,
      5,
      3,
      1,
      1
    ],
    [
      10,
      9,
      4,
      4,
      2
    ],
    [
      10,
      9,
      4,
      4,
      1,
      1
    ],
    [
      10,
      9,
      4,
      3,
      3
    ],
    [
      10,
      9,
      4,
      3,
      2,
      1
    ],
    [
      10,
      9,
      4,
      3,
      1,
      1,
      1
    ],
    [
      10,
      9,
      3,
      3,
      3,
      1
    ],
    [
      10,
      9,
      3,
      3,
      2,
      2
    ],
    [
      10,
      9,
      3,
      3,
      2,
      1,
      1
    ],
    [
      10,
      9,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      10,
      8,
      7,
      4
    ],
    [
      10,
      8,
      6,
      5
    ],
    [
      10,
      8,
      6,
      4,
      1
    ],
    [
      10,
      8,
      6,
      3,
      2
    ],
    [
      10,
      8,
      5,
      5,
      1
    ],
    [
      10,
      8,
      5,
      4,
      2
    ],
    [
      10,
      8,
      5,
      4,
      1,
      1
    ],
    [
      10,
      8,
      5,
      3,
      3
    ],
    [
      10,
      8,
      5,
      3,
      2,
      1
    ],
    [
      10,
      8,
      4,
      4,
      3
    ],
    [
      10,
      8,
      4,
      4,
      2,
      1
    ],
    [
      10,
      8,
      4,
      4,
      1,
      1,
      1
    ],
    [
      10,
      8,
      4,
      3,
      3,
      1
    ],
    [
      10,
      8,
      4,
      3,
      2,
      2
    ],
    [
      10,
      8,
      4,
      3,
      2,
      1,
      1
    ],
    [
      10,
      8,
      3,
      3,
      3,
      2
    ],
    [
      10,
      8,
      3,
      3,
      3,
      1,
      1
    ],
    [
      10,
      8,
      3,
      3,
      2,
      2,
      1
    ],
    [
      10,
      8,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      10,
      7,
      6,
      6
    ],
    [
      10,
      7,
      6,
      4,
      2
    ],
    [
      10,
      7,
      6,
      3,
      3
    ],
    [
      10,
      7,
      5,
      5,
      2
    ],
    [
      10,
      7,
      5,
      4,
      3
    ],
    [
      10,
      7,
      5,
      4,
      2,
      1
    ],
    [
      10,
      7,
      5,
      3,
      3,
      1
    ],
    [
      10,
      7,
      5,
      3,
      2,
      2
    ],
    [
      10,
      7,
      4,
      4,
      4
    ],
    [
      10,
      7,
      4,
      4,
      3,
      1
    ],
    [
      10,
      7,
      4,
      4,
      2,
      2
    ],
    [
      10,
      7,
      4,
      4,
      2,
      1,
      1
    ],
    [
      10,
      7,
      4,
      3,
      3,
      2
    ],
    [
      10,
      7,
      4,
      3,
      3,
      1,
      1
    ],
    [
      10,
      7,
      4,
      3,
      2,
      2,
      1
    ],
    [
      10,
      7,
      3,
      3,
      3,
      3
    ],
    [
      10,
      7,
      3,
      3,
      3,
      2,
      1
    ],
    [
      10,
      7,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      10,
      7,
      3,
      3,
      2,
      2,
      2
    ],
    [
      10,
      7,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      10,
      6,
      6,
      4,
      3
    ],
    [
      10,
      6,
      6,
      3,
      3,
      1
    ],
    [
      10,
      6,
      5,
      5,
      3
    ],
    [
      10,
      6,
      5,
      4,
      4
    ],
    [
      10,
      6,
      5,
      4,
      3,
      1
    ],
    [
      10,
      6,
      5,
      4,
      2,
      2
    ],
    [
      10,
      6,
      5,
      3,
      3,
      2
    ],
    [
      10,
      6,
      5,
      3,
      3,
      1,
      1
    ],
    [
      10,
      6,
      4,
      4,
      4,
      1
    ],
    [
      10,
      6,
      4,
      4,
      3,
      2
    ],
    [
      10,
      6,
      4,
      4,
      3,
      1,
      1
    ],
    [
      10,
      6,
      4,
      4,
      2,
      2,
      1
    ],
    [
      10,
      6,
      4,
      3,
      3,
      3
    ],
    [
      10,
      6,
      4,
      3,
      3,
      2,
      1
    ],
    [
      10,
      6,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      10,
      6,
      4,
      3,
      2,
      2,
      2
    ],
    [
      10,
      6,
      3,
      3,
      3,
      3,
      1
    ],
    [
      10,
      6,
      3,
      3,
      3,
      2,
      2
    ],
    [
      10,
      6,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      10,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      10,
      6,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      10,
      5,
      5,
      5,
      4
    ],
    [
      10,
      5,
      5,
      5,
      3,
      1
    ],
    [
      10,
      5,
      5,
      4,
      4,
      1
    ],
    [
      10,
      5,
      5,
      4,
      3,
      2
    ],
    [
      10,
      5,
      5,
      4,
      3,
      1,
      1
    ],
    [
      10,
      5,
      5,
      3,
      3,
      3
    ],
    [
      10,
      5,
      5,
      3,
      3,
      2,
      1
    ],
    [
      10,
      5,
      5,
      3,
      3,
      1,
      1,
      1
    ],
    [
      10,
      5,
      4,
      4,
      4,
      2
    ],
    [
      10,
      5,
      4,
      4,
      4,
      1,
      1
    ],
    [
      10,
      5,
      4,
      4,
      3,
      3
    ],
    [
      10,
      5,
      4,
      4,
      3,
      2,
      1
    ],
    [
      10,
      5,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      10,
      5,
      4,
      4,
      2,
      2,
      2
    ],
    [
      10,
      5,
      4,
      3,
      3,
      3,
      1
    ],
    [
      10,
      5,
      4,
      3,
      3,
      2,
      2
    ],
    [
      10,
      5,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      10,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      10,
      5,
      3,
      3,
      3,
      3,
      2
    ],
    [
      10,
      5,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      10,
      5,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      10,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      10,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      10,
      5,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      10,
      4,
      4,
      4,
      4,
      3
    ],
    [
      10,
      4,
      4,
      4,
      4,
      2,
      1
    ],
    [
      10,
      4,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      10,
      4,
      4,
      4,
      3,
      3,
      1
    ],
    [
      10,
      4,
      4,
      4,
      3,
      2,
      2
    ],
    [
      10,
      4,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      10,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      10,
      4,
      4,
      3,
      3,
      3,
      2
    ],
    [
      10,
      4,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      10,
      4,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      10,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      10,
      4,
      3,
      3,
      3,
      3,
      3
    ],
    [
      10,
      4,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      10,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      10,
      4,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      10,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      10,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      10,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      10,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      10,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      10,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      10,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      9,
      9,
      8,
      3
    ],
    [
      9,
      9,
      7,
      4
    ],
    [
      9,
      9,
      7,
      3,
      1
    ],
    [
      9,
      9,
      6,
      5
    ],
    [
      9,
      9,
      6,
      4,
      1
    ],
    [
      9,
      9,
      6,
      3,
      2
    ],
    [
      9,
      9,
      6,
      3,
      1,
      1
    ],
    [
      9,
      9,
      5,
      5,
      1
    ],
    [
      9,
      9,
      5,
      4,
      2
    ],
    [
      9,
      9,
      5,
      4,
      1,
      1
    ],
    [
      9,
      9,
      5,
      3,
      3
    ],
    [
      9,
      9,
      5,
      3,
      2,
      1
    ],
    [
      9,
      9,
      5,
      3,
      1,
      1,
      1
    ],
    [
      9,
      9,
      4,
      4,
      3
    ],
    [
      9,
      9,
      4,
      4,
      2,
      1
    ],
    [
      9,
      9,
      4,
      4,
      1,
      1,
      1
    ],
    [
      9,
      9,
      4,
      3,
      3,
      1
    ],
    [
      9,
      9,
      4,
      3,
      2,
      2
    ],
    [
      9,
      9,
      4,
      3,
      2,
      1,
      1
    ],
    [
      9,
      9,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      9,
      9,
      3,
      3,
      3,
      2
    ],
    [
      9,
      9,
      3,
      3,
      3,
      1,
      1
    ],
    [
      9,
      9,
      3,
      3,
      2,
      2,
      1
    ],
    [
      9,
      9,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      9,
      9,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      8,
      7,
      5
    ],
    [
      9,
      8,
      7,
      3,
      2
    ],
    [
      9,
      8,
      6,
      6
    ],
    [
      9,
      8,
      6,
      5,
      1
    ],
    [
      9,
      8,
      6,
      4,
      2
    ],
    [
      9,
      8,
      6,
      3,
      3
    ],
    [
      9,
      8,
      6,
      3,
      2,
      1
    ],
    [
      9,
      8,
      5,
      5,
      2
    ],
    [
      9,
      8,
      5,
      5,
      1,
      1
    ],
    [
      9,
      8,
      5,
      4,
      3
    ],
    [
      9,
      8,
      5,
      4,
      2,
      1
    ],
    [
      9,
      8,
      5,
      3,
      3,
      1
    ],
    [
      9,
      8,
      5,
      3,
      2,
      2
    ],
    [
      9,
      8,
      5,
      3,
      2,
      1,
      1
    ],
    [
      9,
      8,
      4,
      4,
      4
    ],
    [
      9,
      8,
      4,
      4,
      3,
      1
    ],
    [
      9,
      8,
      4,
      4,
      2,
      2
    ],
    [
      9,
      8,
      4,
      4,
      2,
      1,
      1
    ],
    [
      9,
      8,
      4,
      3,
      3,
      2
    ],
    [
      9,
      8,
      4,
      3,
      3,
      1,
      1
    ],
    [
      9,
      8,
      4,
      3,
      2,
      2,
      1
    ],
    [
      9,
      8,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      9,
      8,
      3,
      3,
      3,
      3
    ],
    [
      9,
      8,
      3,
      3,
      3,
      2,
      1
    ],
    [
      9,
      8,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      8,
      3,
      3,
      2,
      2,
      2
    ],
    [
      9,
      8,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      9,
      8,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      9,
      7,
      7,
      3,
      3
    ],
    [
      9,
      7,
      6,
      5,
      2
    ],
    [
      9,
      7,
      6,
      4,
      3
    ],
    [
      9,
      7,
      6,
      3,
      3,
      1
    ],
    [
      9,
      7,
      6,
      3,
      2,
      2
    ],
    [
      9,
      7,
      5,
      5,
      3
    ],
    [
      9,
      7,
      5,
      5,
      2,
      1
    ],
    [
      9,
      7,
      5,
      4,
      4
    ],
    [
      9,
      7,
      5,
      4,
      3,
      1
    ],
    [
      9,
      7,
      5,
      4,
      2,
      2
    ],
    [
      9,
      7,
      5,
      3,
      3,
      2
    ],
    [
      9,
      7,
      5,
      3,
      3,
      1,
      1
    ],
    [
      9,
      7,
      5,
      3,
      2,
      2,
      1
    ],
    [
      9,
      7,
      4,
      4,
      4,
      1
    ],
    [
      9,
      7,
      4,
      4,
      3,
      2
    ],
    [
      9,
      7,
      4,
      4,
      3,
      1,
      1
    ],
    [
      9,
      7,
      4,
      4,
      2,
      2,
      1
    ],
    [
      9,
      7,
      4,
      3,
      3,
      3
    ],
    [
      9,
      7,
      4,
      3,
      3,
      2,
      1
    ],
    [
      9,
      7,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      7,
      4,
      3,
      2,
      2,
      2
    ],
    [
      9,
      7,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      9,
      7,
      3,
      3,
      3,
      3,
      1
    ],
    [
      9,
      7,
      3,
      3,
      3,
      2,
      2
    ],
    [
      9,
      7,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      9,
      7,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      9,
      7,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      9,
      7,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      9,
      6,
      6,
      5,
      3
    ],
    [
      9,
      6,
      6,
      4,
      4
    ],
    [
      9,
      6,
      6,
      4,
      3,
      1
    ],
    [
      9,
      6,
      6,
      3,
      3,
      2
    ],
    [
      9,
      6,
      6,
      3,
      3,
      1,
      1
    ],
    [
      9,
      6,
      5,
      5,
      4
    ],
    [
      9,
      6,
      5,
      5,
      3,
      1
    ],
    [
      9,
      6,
      5,
      5,
      2,
      2
    ],
    [
      9,
      6,
      5,
      4,
      4,
      1
    ],
    [
      9,
      6,
      5,
      4,
      3,
      2
    ],
    [
      9,
      6,
      5,
      4,
      3,
      1,
      1
    ],
    [
      9,
      6,
      5,
      3,
      3,
      3
    ],
    [
      9,
      6,
      5,
      3,
      3,
      2,
      1
    ],
    [
      9,
      6,
      5,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      6,
      5,
      3,
      2,
      2,
      2
    ],
    [
      9,
      6,
      4,
      4,
      4,
      2
    ],
    [
      9,
      6,
      4,
      4,
      4,
      1,
      1
    ],
    [
      9,
      6,
      4,
      4,
      3,
      3
    ],
    [
      9,
      6,
      4,
      4,
      3,
      2,
      1
    ],
    [
      9,
      6,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      9,
      6,
      4,
      4,
      2,
      2,
      2
    ],
    [
      9,
      6,
      4,
      3,
      3,
      3,
      1
    ],
    [
      9,
      6,
      4,
      3,
      3,
      2,
      2
    ],
    [
      9,
      6,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      9,
      6,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      9,
      6,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      9,
      6,
      3,
      3,
      3,
      3,
      2
    ],
    [
      9,
      6,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      9,
      6,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      9,
      6,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      9,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      6,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      9,
      6,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      9,
      5,
      5,
      5,
      5
    ],
    [
      9,
      5,
      5,
      5,
      4,
      1
    ],
    [
      9,
      5,
      5,
      5,
      3,
      2
    ],
    [
      9,
      5,
      5,
      5,
      3,
      1,
      1
    ],
    [
      9,
      5,
      5,
      4,
      4,
      2
    ],
    [
      9,
      5,
      5,
      4,
      4,
      1,
      1
    ],
    [
      9,
      5,
      5,
      4,
      3,
      3
    ],
    [
      9,
      5,
      5,
      4,
      3,
      2,
      1
    ],
    [
      9,
      5,
      5,
      4,
      3,
      1,
      1,
      1
    ],
    [
      9,
      5,
      5,
      3,
      3,
      3,
      1
    ],
    [
      9,
      5,
      5,
      3,
      3,
      2,
      2
    ],
    [
      9,
      5,
      5,
      3,
      3,
      2,
      1,
      1
    ],
    [
      9,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      9,
      5,
      4,
      4,
      4,
      3
    ],
    [
      9,
      5,
      4,
      4,
      4,
      2,
      1
    ],
    [
      9,
      5,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      9,
      5,
      4,
      4,
      3,
      3,
      1
    ],
    [
      9,
      5,
      4,
      4,
      3,
      2,
      2
    ],
    [
      9,
      5,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      9,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      9,
      5,
      4,
      3,
      3,
      3,
      2
    ],
    [
      9,
      5,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      9,
      5,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      9,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      9,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      5,
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      9,
      5,
      3,
      3,
      3,
      3,
      3
    ],
    [
      9,
      5,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      9,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      5,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      9,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      9,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      9,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      9,
      4,
      4,
      4,
      4,
      4
    ],
    [
      9,
      4,
      4,
      4,
      4,
      3,
      1
    ],
    [
      9,
      4,
      4,
      4,
      4,
      2,
      2
    ],
    [
      9,
      4,
      4,
      4,
      4,
      2,
      1,
      1
    ],
    [
      9,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      9,
      4,
      4,
      4,
      3,
      3,
      2
    ],
    [
      9,
      4,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      9,
      4,
      4,
      4,
      3,
      2,
      2,
      1
    ],
    [
      9,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      9,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3,
      3,
      3
    ],
    [
      9,
      4,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      9,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      9,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      9,
      3,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      9,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      9,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      9,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      9,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      9,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      9,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      8,
      8,
      7,
      6
    ],
    [
      8,
      8,
      7,
      4,
      2
    ],
    [
      8,
      8,
      7,
      3,
      3
    ],
    [
      8,
      8,
      6,
      6,
      1
    ],
    [
      8,
      8,
      6,
      5,
      2
    ],
    [
      8,
      8,
      6,
      4,
      3
    ],
    [
      8,
      8,
      6,
      4,
      2,
      1
    ],
    [
      8,
      8,
      6,
      3,
      3,
      1
    ],
    [
      8,
      8,
      6,
      3,
      2,
      2
    ],
    [
      8,
      8,
      5,
      5,
      3
    ],
    [
      8,
      8,
      5,
      5,
      2,
      1
    ],
    [
      8,
      8,
      5,
      4,
      4
    ],
    [
      8,
      8,
      5,
      4,
      3,
      1
    ],
    [
      8,
      8,
      5,
      4,
      2,
      2
    ],
    [
      8,
      8,
      5,
      4,
      2,
      1,
      1
    ],
    [
      8,
      8,
      5,
      3,
      3,
      2
    ],
    [
      8,
      8,
      5,
      3,
      3,
      1,
      1
    ],
    [
      8,
      8,
      5,
      3,
      2,
      2,
      1
    ],
    [
      8,
      8,
      4,
      4,
      4,
      1
    ],
    [
      8,
      8,
      4,
      4,
      3,
      2
    ],
    [
      8,
      8,
      4,
      4,
      3,
      1,
      1
    ],
    [
      8,
      8,
      4,
      4,
      2,
      2,
      1
    ],
    [
      8,
      8,
      4,
      4,
      2,
      1,
      1,
      1
    ],
    [
      8,
      8,
      4,
      3,
      3,
      3
    ],
    [
      8,
      8,
      4,
      3,
      3,
      2,
      1
    ],
    [
      8,
      8,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      8,
      4,
      3,
      2,
      2,
      2
    ],
    [
      8,
      8,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      8,
      8,
      3,
      3,
      3,
      3,
      1
    ],
    [
      8,
      8,
      3,
      3,
      3,
      2,
      2
    ],
    [
      8,
      8,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      8,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      8,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      8,
      8,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      8,
      7,
      7,
      4,
      3
    ],
    [
      8,
      7,
      7,
      3,
      3,
      1
    ],
    [
      8,
      7,
      6,
      6,
      2
    ],
    [
      8,
      7,
      6,
      5,
      3
    ],
    [
      8,
      7,
      6,
      4,
      4
    ],
    [
      8,
      7,
      6,
      4,
      3,
      1
    ],
    [
      8,
      7,
      6,
      4,
      2,
      2
    ],
    [
      8,
      7,
      6,
      3,
      3,
      2
    ],
    [
      8,
      7,
      6,
      3,
      3,
      1,
      1
    ],
    [
      8,
      7,
      5,
      5,
      4
    ],
    [
      8,
      7,
      5,
      5,
      3,
      1
    ],
    [
      8,
      7,
      5,
      5,
      2,
      2
    ],
    [
      8,
      7,
      5,
      4,
      4,
      1
    ],
    [
      8,
      7,
      5,
      4,
      3,
      2
    ],
    [
      8,
      7,
      5,
      4,
      3,
      1,
      1
    ],
    [
      8,
      7,
      5,
      4,
      2,
      2,
      1
    ],
    [
      8,
      7,
      5,
      3,
      3,
      3
    ],
    [
      8,
      7,
      5,
      3,
      3,
      2,
      1
    ],
    [
      8,
      7,
      5,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      7,
      5,
      3,
      2,
      2,
      2
    ],
    [
      8,
      7,
      4,
      4,
      4,
      2
    ],
    [
      8,
      7,
      4,
      4,
      4,
      1,
      1
    ],
    [
      8,
      7,
      4,
      4,
      3,
      3
    ],
    [
      8,
      7,
      4,
      4,
      3,
      2,
      1
    ],
    [
      8,
      7,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      8,
      7,
      4,
      4,
      2,
      2,
      2
    ],
    [
      8,
      7,
      4,
      4,
      2,
      2,
      1,
      1
    ],
    [
      8,
      7,
      4,
      3,
      3,
      3,
      1
    ],
    [
      8,
      7,
      4,
      3,
      3,
      2,
      2
    ],
    [
      8,
      7,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      7,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      7,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      8,
      7,
      3,
      3,
      3,
      3,
      2
    ],
    [
      8,
      7,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      7,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      7,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      7,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      7,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      8,
      7,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      8,
      6,
      6,
      6,
      3
    ],
    [
      8,
      6,
      6,
      5,
      4
    ],
    [
      8,
      6,
      6,
      5,
      3,
      1
    ],
    [
      8,
      6,
      6,
      4,
      4,
      1
    ],
    [
      8,
      6,
      6,
      4,
      3,
      2
    ],
    [
      8,
      6,
      6,
      4,
      3,
      1,
      1
    ],
    [
      8,
      6,
      6,
      3,
      3,
      3
    ],
    [
      8,
      6,
      6,
      3,
      3,
      2,
      1
    ],
    [
      8,
      6,
      6,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      6,
      5,
      5,
      5
    ],
    [
      8,
      6,
      5,
      5,
      4,
      1
    ],
    [
      8,
      6,
      5,
      5,
      3,
      2
    ],
    [
      8,
      6,
      5,
      5,
      3,
      1,
      1
    ],
    [
      8,
      6,
      5,
      4,
      4,
      2
    ],
    [
      8,
      6,
      5,
      4,
      4,
      1,
      1
    ],
    [
      8,
      6,
      5,
      4,
      3,
      3
    ],
    [
      8,
      6,
      5,
      4,
      3,
      2,
      1
    ],
    [
      8,
      6,
      5,
      4,
      3,
      1,
      1,
      1
    ],
    [
      8,
      6,
      5,
      4,
      2,
      2,
      2
    ],
    [
      8,
      6,
      5,
      3,
      3,
      3,
      1
    ],
    [
      8,
      6,
      5,
      3,
      3,
      2,
      2
    ],
    [
      8,
      6,
      5,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      6,
      5,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      6,
      4,
      4,
      4,
      3
    ],
    [
      8,
      6,
      4,
      4,
      4,
      2,
      1
    ],
    [
      8,
      6,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      8,
      6,
      4,
      4,
      3,
      3,
      1
    ],
    [
      8,
      6,
      4,
      4,
      3,
      2,
      2
    ],
    [
      8,
      6,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      8,
      6,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      6,
      4,
      4,
      2,
      2,
      2,
      1
    ],
    [
      8,
      6,
      4,
      3,
      3,
      3,
      2
    ],
    [
      8,
      6,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      6,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      6,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      6,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      6,
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      8,
      6,
      3,
      3,
      3,
      3,
      3
    ],
    [
      8,
      6,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      8,
      6,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      6,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      8,
      6,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      8,
      6,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      8,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      6,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      8,
      5,
      5,
      5,
      5,
      1
    ],
    [
      8,
      5,
      5,
      5,
      4,
      2
    ],
    [
      8,
      5,
      5,
      5,
      4,
      1,
      1
    ],
    [
      8,
      5,
      5,
      5,
      3,
      3
    ],
    [
      8,
      5,
      5,
      5,
      3,
      2,
      1
    ],
    [
      8,
      5,
      5,
      5,
      3,
      1,
      1,
      1
    ],
    [
      8,
      5,
      5,
      4,
      4,
      3
    ],
    [
      8,
      5,
      5,
      4,
      4,
      2,
      1
    ],
    [
      8,
      5,
      5,
      4,
      4,
      1,
      1,
      1
    ],
    [
      8,
      5,
      5,
      4,
      3,
      3,
      1
    ],
    [
      8,
      5,
      5,
      4,
      3,
      2,
      2
    ],
    [
      8,
      5,
      5,
      4,
      3,
      2,
      1,
      1
    ],
    [
      8,
      5,
      5,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      5,
      3,
      3,
      3,
      2
    ],
    [
      8,
      5,
      5,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      5,
      5,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      5,
      5,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      4,
      4,
      4
    ],
    [
      8,
      5,
      4,
      4,
      4,
      3,
      1
    ],
    [
      8,
      5,
      4,
      4,
      4,
      2,
      2
    ],
    [
      8,
      5,
      4,
      4,
      4,
      2,
      1,
      1
    ],
    [
      8,
      5,
      4,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      4,
      3,
      3,
      2
    ],
    [
      8,
      5,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      8,
      5,
      4,
      4,
      3,
      2,
      2,
      1
    ],
    [
      8,
      5,
      4,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      4,
      2,
      2,
      2,
      2
    ],
    [
      8,
      5,
      4,
      3,
      3,
      3,
      3
    ],
    [
      8,
      5,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      8,
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      8,
      5,
      4,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      8,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      8,
      5,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      8,
      4,
      4,
      4,
      4,
      4,
      1
    ],
    [
      8,
      4,
      4,
      4,
      4,
      3,
      2
    ],
    [
      8,
      4,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      4,
      2,
      2,
      1
    ],
    [
      8,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      3,
      3
    ],
    [
      8,
      4,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      2,
      2,
      2
    ],
    [
      8,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      8,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      8,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      7,
      5,
      3
    ],
    [
      7,
      7,
      7,
      4,
      4
    ],
    [
      7,
      7,
      7,
      4,
      3,
      1
    ],
    [
      7,
      7,
      7,
      3,
      3,
      2
    ],
    [
      7,
      7,
      7,
      3,
      3,
      1,
      1
    ],
    [
      7,
      7,
      6,
      6,
      3
    ],
    [
      7,
      7,
      6,
      5,
      4
    ],
    [
      7,
      7,
      6,
      5,
      3,
      1
    ],
    [
      7,
      7,
      6,
      5,
      2,
      2
    ],
    [
      7,
      7,
      6,
      4,
      4,
      1
    ],
    [
      7,
      7,
      6,
      4,
      3,
      2
    ],
    [
      7,
      7,
      6,
      4,
      3,
      1,
      1
    ],
    [
      7,
      7,
      6,
      3,
      3,
      3
    ],
    [
      7,
      7,
      6,
      3,
      3,
      2,
      1
    ],
    [
      7,
      7,
      6,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      7,
      6,
      3,
      2,
      2,
      2
    ],
    [
      7,
      7,
      5,
      5,
      5
    ],
    [
      7,
      7,
      5,
      5,
      4,
      1
    ],
    [
      7,
      7,
      5,
      5,
      3,
      2
    ],
    [
      7,
      7,
      5,
      5,
      3,
      1,
      1
    ],
    [
      7,
      7,
      5,
      5,
      2,
      2,
      1
    ],
    [
      7,
      7,
      5,
      4,
      4,
      2
    ],
    [
      7,
      7,
      5,
      4,
      4,
      1,
      1
    ],
    [
      7,
      7,
      5,
      4,
      3,
      3
    ],
    [
      7,
      7,
      5,
      4,
      3,
      2,
      1
    ],
    [
      7,
      7,
      5,
      4,
      3,
      1,
      1,
      1
    ],
    [
      7,
      7,
      5,
      4,
      2,
      2,
      2
    ],
    [
      7,
      7,
      5,
      3,
      3,
      3,
      1
    ],
    [
      7,
      7,
      5,
      3,
      3,
      2,
      2
    ],
    [
      7,
      7,
      5,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      7,
      5,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      5,
      3,
      2,
      2,
      2,
      1
    ],
    [
      7,
      7,
      4,
      4,
      4,
      3
    ],
    [
      7,
      7,
      4,
      4,
      4,
      2,
      1
    ],
    [
      7,
      7,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      7,
      7,
      4,
      4,
      3,
      3,
      1
    ],
    [
      7,
      7,
      4,
      4,
      3,
      2,
      2
    ],
    [
      7,
      7,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      7,
      7,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      4,
      4,
      2,
      2,
      2,
      1
    ],
    [
      7,
      7,
      4,
      3,
      3,
      3,
      2
    ],
    [
      7,
      7,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      7,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      7,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      7,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      7,
      7,
      4,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      3,
      3
    ],
    [
      7,
      7,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      7,
      7,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      7,
      7,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      6,
      6,
      6,
      4
    ],
    [
      7,
      6,
      6,
      6,
      3,
      1
    ],
    [
      7,
      6,
      6,
      5,
      5
    ],
    [
      7,
      6,
      6,
      5,
      4,
      1
    ],
    [
      7,
      6,
      6,
      5,
      3,
      2
    ],
    [
      7,
      6,
      6,
      5,
      3,
      1,
      1
    ],
    [
      7,
      6,
      6,
      4,
      4,
      2
    ],
    [
      7,
      6,
      6,
      4,
      4,
      1,
      1
    ],
    [
      7,
      6,
      6,
      4,
      3,
      3
    ],
    [
      7,
      6,
      6,
      4,
      3,
      2,
      1
    ],
    [
      7,
      6,
      6,
      4,
      3,
      1,
      1,
      1
    ],
    [
      7,
      6,
      6,
      3,
      3,
      3,
      1
    ],
    [
      7,
      6,
      6,
      3,
      3,
      2,
      2
    ],
    [
      7,
      6,
      6,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      6,
      6,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      5,
      5,
      5,
      1
    ],
    [
      7,
      6,
      5,
      5,
      4,
      2
    ],
    [
      7,
      6,
      5,
      5,
      4,
      1,
      1
    ],
    [
      7,
      6,
      5,
      5,
      3,
      3
    ],
    [
      7,
      6,
      5,
      5,
      3,
      2,
      1
    ],
    [
      7,
      6,
      5,
      5,
      3,
      1,
      1,
      1
    ],
    [
      7,
      6,
      5,
      5,
      2,
      2,
      2
    ],
    [
      7,
      6,
      5,
      4,
      4,
      3
    ],
    [
      7,
      6,
      5,
      4,
      4,
      2,
      1
    ],
    [
      7,
      6,
      5,
      4,
      4,
      1,
      1,
      1
    ],
    [
      7,
      6,
      5,
      4,
      3,
      3,
      1
    ],
    [
      7,
      6,
      5,
      4,
      3,
      2,
      2
    ],
    [
      7,
      6,
      5,
      4,
      3,
      2,
      1,
      1
    ],
    [
      7,
      6,
      5,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      5,
      3,
      3,
      3,
      2
    ],
    [
      7,
      6,
      5,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      6,
      5,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      6,
      5,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      6,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      5,
      3,
      2,
      2,
      2,
      2
    ],
    [
      7,
      6,
      4,
      4,
      4,
      4
    ],
    [
      7,
      6,
      4,
      4,
      4,
      3,
      1
    ],
    [
      7,
      6,
      4,
      4,
      4,
      2,
      2
    ],
    [
      7,
      6,
      4,
      4,
      4,
      2,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      3,
      3,
      2
    ],
    [
      7,
      6,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      3,
      2,
      2,
      1
    ],
    [
      7,
      6,
      4,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      2,
      2,
      2,
      2
    ],
    [
      7,
      6,
      4,
      3,
      3,
      3,
      3
    ],
    [
      7,
      6,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      7,
      6,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      7,
      6,
      4,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      6,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      7,
      6,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      7,
      6,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      5,
      5,
      5,
      5,
      2
    ],
    [
      7,
      5,
      5,
      5,
      5,
      1,
      1
    ],
    [
      7,
      5,
      5,
      5,
      4,
      3
    ],
    [
      7,
      5,
      5,
      5,
      4,
      2,
      1
    ],
    [
      7,
      5,
      5,
      5,
      4,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      5,
      3,
      3,
      1
    ],
    [
      7,
      5,
      5,
      5,
      3,
      2,
      2
    ],
    [
      7,
      5,
      5,
      5,
      3,
      2,
      1,
      1
    ],
    [
      7,
      5,
      5,
      5,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      4,
      4,
      4
    ],
    [
      7,
      5,
      5,
      4,
      4,
      3,
      1
    ],
    [
      7,
      5,
      5,
      4,
      4,
      2,
      2
    ],
    [
      7,
      5,
      5,
      4,
      4,
      2,
      1,
      1
    ],
    [
      7,
      5,
      5,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      4,
      3,
      3,
      2
    ],
    [
      7,
      5,
      5,
      4,
      3,
      3,
      1,
      1
    ],
    [
      7,
      5,
      5,
      4,
      3,
      2,
      2,
      1
    ],
    [
      7,
      5,
      5,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      3,
      3
    ],
    [
      7,
      5,
      5,
      3,
      3,
      3,
      2,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      2,
      2,
      2
    ],
    [
      7,
      5,
      5,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      4,
      4,
      1
    ],
    [
      7,
      5,
      4,
      4,
      4,
      3,
      2
    ],
    [
      7,
      5,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      4,
      2,
      2,
      1
    ],
    [
      7,
      5,
      4,
      4,
      4,
      2,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      3,
      3
    ],
    [
      7,
      5,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      2,
      2,
      2
    ],
    [
      7,
      5,
      4,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      7,
      5,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      7,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      4,
      2
    ],
    [
      7,
      4,
      4,
      4,
      4,
      4,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      3,
      3
    ],
    [
      7,
      4,
      4,
      4,
      4,
      3,
      2,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      2,
      2,
      2
    ],
    [
      7,
      4,
      4,
      4,
      4,
      2,
      2,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      3,
      3,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      3,
      2,
      2
    ],
    [
      7,
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      3,
      2
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      7,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      6,
      6,
      5
    ],
    [
      6,
      6,
      6,
      6,
      4,
      1
    ],
    [
      6,
      6,
      6,
      6,
      3,
      2
    ],
    [
      6,
      6,
      6,
      6,
      3,
      1,
      1
    ],
    [
      6,
      6,
      6,
      5,
      5,
      1
    ],
    [
      6,
      6,
      6,
      5,
      4,
      2
    ],
    [
      6,
      6,
      6,
      5,
      4,
      1,
      1
    ],
    [
      6,
      6,
      6,
      5,
      3,
      3
    ],
    [
      6,
      6,
      6,
      5,
      3,
      2,
      1
    ],
    [
      6,
      6,
      6,
      5,
      3,
      1,
      1,
      1
    ],
    [
      6,
      6,
      6,
      4,
      4,
      3
    ],
    [
      6,
      6,
      6,
      4,
      4,
      2,
      1
    ],
    [
      6,
      6,
      6,
      4,
      4,
      1,
      1,
      1
    ],
    [
      6,
      6,
      6,
      4,
      3,
      3,
      1
    ],
    [
      6,
      6,
      6,
      4,
      3,
      2,
      2
    ],
    [
      6,
      6,
      6,
      4,
      3,
      2,
      1,
      1
    ],
    [
      6,
      6,
      6,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      6,
      3,
      3,
      3,
      2
    ],
    [
      6,
      6,
      6,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      6,
      6,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      6,
      6,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      6,
      6,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      5,
      5,
      2
    ],
    [
      6,
      6,
      5,
      5,
      5,
      1,
      1
    ],
    [
      6,
      6,
      5,
      5,
      4,
      3
    ],
    [
      6,
      6,
      5,
      5,
      4,
      2,
      1
    ],
    [
      6,
      6,
      5,
      5,
      4,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      5,
      3,
      3,
      1
    ],
    [
      6,
      6,
      5,
      5,
      3,
      2,
      2
    ],
    [
      6,
      6,
      5,
      5,
      3,
      2,
      1,
      1
    ],
    [
      6,
      6,
      5,
      5,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      4,
      4,
      4
    ],
    [
      6,
      6,
      5,
      4,
      4,
      3,
      1
    ],
    [
      6,
      6,
      5,
      4,
      4,
      2,
      2
    ],
    [
      6,
      6,
      5,
      4,
      4,
      2,
      1,
      1
    ],
    [
      6,
      6,
      5,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      4,
      3,
      3,
      2
    ],
    [
      6,
      6,
      5,
      4,
      3,
      3,
      1,
      1
    ],
    [
      6,
      6,
      5,
      4,
      3,
      2,
      2,
      1
    ],
    [
      6,
      6,
      5,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      4,
      2,
      2,
      2,
      2
    ],
    [
      6,
      6,
      5,
      3,
      3,
      3,
      3
    ],
    [
      6,
      6,
      5,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      6,
      5,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      6,
      5,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      6,
      5,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      4,
      4,
      1
    ],
    [
      6,
      6,
      4,
      4,
      4,
      3,
      2
    ],
    [
      6,
      6,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      4,
      2,
      2,
      1
    ],
    [
      6,
      6,
      4,
      4,
      4,
      2,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      3,
      3
    ],
    [
      6,
      6,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      2,
      2,
      2
    ],
    [
      6,
      6,
      4,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      6,
      6,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      6,
      6,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      5,
      5,
      5,
      5,
      3
    ],
    [
      6,
      5,
      5,
      5,
      5,
      2,
      1
    ],
    [
      6,
      5,
      5,
      5,
      5,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      4,
      4
    ],
    [
      6,
      5,
      5,
      5,
      4,
      3,
      1
    ],
    [
      6,
      5,
      5,
      5,
      4,
      2,
      2
    ],
    [
      6,
      5,
      5,
      5,
      4,
      2,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      4,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      3,
      3,
      2
    ],
    [
      6,
      5,
      5,
      5,
      3,
      3,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      3,
      2,
      2,
      1
    ],
    [
      6,
      5,
      5,
      5,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      4,
      4,
      1
    ],
    [
      6,
      5,
      5,
      4,
      4,
      3,
      2
    ],
    [
      6,
      5,
      5,
      4,
      4,
      3,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      4,
      2,
      2,
      1
    ],
    [
      6,
      5,
      5,
      4,
      4,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      3,
      3
    ],
    [
      6,
      5,
      5,
      4,
      3,
      3,
      2,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      2,
      2,
      2
    ],
    [
      6,
      5,
      5,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      3,
      3,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      3,
      2,
      2
    ],
    [
      6,
      5,
      5,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      4,
      2
    ],
    [
      6,
      5,
      4,
      4,
      4,
      4,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      3,
      3
    ],
    [
      6,
      5,
      4,
      4,
      4,
      3,
      2,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      2,
      2,
      2
    ],
    [
      6,
      5,
      4,
      4,
      4,
      2,
      2,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      3,
      3,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      3,
      2,
      2
    ],
    [
      6,
      5,
      4,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      2,
      2,
      2,
      2,
      2
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      3,
      2
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      6,
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      6,
      4,
      4,
      4,
      4,
      4,
      3
    ],
    [
      6,
      4,
      4,
      4,
      4,
      4,
      2,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      3,
      3,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      3,
      2,
      2
    ],
    [
      6,
      4,
      4,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      2,
      2,
      2,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      3,
      2
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      6,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      3,
      3
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      5,
      4
    ],
    [
      5,
      5,
      5,
      5,
      5,
      3,
      1
    ],
    [
      5,
      5,
      5,
      5,
      5,
      2,
      2
    ],
    [
      5,
      5,
      5,
      5,
      5,
      2,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      5,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      4,
      4,
      1
    ],
    [
      5,
      5,
      5,
      5,
      4,
      3,
      2
    ],
    [
      5,
      5,
      5,
      5,
      4,
      3,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      4,
      2,
      2,
      1
    ],
    [
      5,
      5,
      5,
      5,
      4,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      3,
      3
    ],
    [
      5,
      5,
      5,
      5,
      3,
      3,
      2,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      2,
      2,
      2
    ],
    [
      5,
      5,
      5,
      5,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      4,
      2
    ],
    [
      5,
      5,
      5,
      4,
      4,
      4,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      3,
      3
    ],
    [
      5,
      5,
      5,
      4,
      4,
      3,
      2,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      2,
      2,
      2
    ],
    [
      5,
      5,
      5,
      4,
      4,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      3,
      3,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      3,
      2,
      2
    ],
    [
      5,
      5,
      5,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      3,
      2
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      5,
      5,
      5,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      4,
      3
    ],
    [
      5,
      5,
      4,
      4,
      4,
      4,
      2,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      3,
      3,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      3,
      2,
      2
    ],
    [
      5,
      5,
      4,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      2,
      2,
      2,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      3,
      2
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      5,
      5,
      4,
      4,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      3,
      3
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      4,
      4
    ],
    [
      5,
      4,
      4,
      4,
      4,
      4,
      3,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      4,
      2,
      2
    ],
    [
      5,
      4,
      4,
      4,
      4,
      4,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      3,
      2
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      2,
      2,
      2,
      2
    ],
    [
      5,
      4,
      4,
      4,
      4,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      3,
      3
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      4,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      3,
      2
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      3,
      3
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      2
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ]
  ],
  "30": [
    [
      16,
      7,
      4,
      3
    ],
    [
      16,
      6,
      5,
      3
    ],
    [
      16,
      6,
      4,
      4
    ],
    [
      16,
      6,
      3,
      3,
      2
    ],
    [
      16,
      5,
      4,
      3,
      2
    ],
    [
      16,
      5,
      3,
      3,
      3
    ],
    [
      15,
      8,
      4,
      3
    ],
    [
      15,
      7,
      5,
      3
    ],
    [
      15,
      7,
      4,
      4
    ],
    [
      15,
      7,
      4,
      3,
      1
    ],
    [
      15,
      7,
      3,
      3,
      2
    ],
    [
      15,
      6,
      5,
      4
    ],
    [
      15,
      6,
      4,
      4,
      1
    ],
    [
      15,
      6,
      4,
      3,
      2
    ],
    [
      15,
      6,
      3,
      3,
      3
    ],
    [
      15,
      6,
      3,
      3,
      2,
      1
    ],
    [
      15,
      5,
      4,
      4,
      2
    ],
    [
      15,
      5,
      4,
      3,
      3
    ],
    [
      15,
      5,
      3,
      3,
      3,
      1
    ],
    [
      15,
      5,
      3,
      3,
      2,
      2
    ],
    [
      15,
      4,
      3,
      3,
      3,
      2
    ],
    [
      14,
      10,
      3,
      3
    ],
    [
      14,
      9,
      4,
      3
    ],
    [
      14,
      8,
      5,
      3
    ],
    [
      14,
      8,
      4,
      4
    ],
    [
      14,
      8,
      4,
      3,
      1
    ],
    [
      14,
      8,
      3,
      3,
      2
    ],
    [
      14,
      7,
      6,
      3
    ],
    [
      14,
      7,
      5,
      4
    ],
    [
      14,
      7,
      5,
      3,
      1
    ],
    [
      14,
      7,
      4,
      4,
      1
    ],
    [
      14,
      7,
      4,
      3,
      2
    ],
    [
      14,
      7,
      4,
      3,
      1,
      1
    ],
    [
      14,
      7,
      3,
      3,
      3
    ],
    [
      14,
      7,
      3,
      3,
      2,
      1
    ],
    [
      14,
      6,
      5,
      5
    ],
    [
      14,
      6,
      5,
      3,
      2
    ],
    [
      14,
      6,
      4,
      4,
      2
    ],
    [
      14,
      6,
      4,
      3,
      3
    ],
    [
      14,
      6,
      4,
      3,
      2,
      1
    ],
    [
      14,
      6,
      3,
      3,
      3,
      1
    ],
    [
      14,
      6,
      3,
      3,
      2,
      2
    ],
    [
      14,
      6,
      3,
      3,
      2,
      1,
      1
    ],
    [
      14,
      5,
      5,
      3,
      3
    ],
    [
      14,
      5,
      4,
      4,
      3
    ],
    [
      14,
      5,
      4,
      3,
      3,
      1
    ],
    [
      14,
      5,
      4,
      3,
      2,
      2
    ],
    [
      14,
      5,
      3,
      3,
      3,
      2
    ],
    [
      14,
      5,
      3,
      3,
      3,
      1,
      1
    ],
    [
      14,
      5,
      3,
      3,
      2,
      2,
      1
    ],
    [
      14,
      4,
      4,
      4,
      4
    ],
    [
      14,
      4,
      4,
      3,
      3,
      2
    ],
    [
      14,
      4,
      3,
      3,
      3,
      3
    ],
    [
      14,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      14,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      13,
      11,
      3,
      3
    ],
    [
      13,
      10,
      4,
      3
    ],
    [
      13,
      10,
      3,
      3,
      1
    ],
    [
      13,
      9,
      5,
      3
    ],
    [
      13,
      9,
      4,
      4
    ],
    [
      13,
      9,
      4,
      3,
      1
    ],
    [
      13,
      9,
      3,
      3,
      2
    ],
    [
      13,
      8,
      6,
      3
    ],
    [
      13,
      8,
      5,
      4
    ],
    [
      13,
      8,
      5,
      3,
      1
    ],
    [
      13,
      8,
      4,
      4,
      1
    ],
    [
      13,
      8,
      4,
      3,
      2
    ],
    [
      13,
      8,
      4,
      3,
      1,
      1
    ],
    [
      13,
      8,
      3,
      3,
      3
    ],
    [
      13,
      8,
      3,
      3,
      2,
      1
    ],
    [
      13,
      7,
      6,
      4
    ],
    [
      13,
      7,
      5,
      5
    ],
    [
      13,
      7,
      5,
      4,
      1
    ],
    [
      13,
      7,
      5,
      3,
      2
    ],
    [
      13,
      7,
      4,
      4,
      2
    ],
    [
      13,
      7,
      4,
      4,
      1,
      1
    ],
    [
      13,
      7,
      4,
      3,
      3
    ],
    [
      13,
      7,
      4,
      3,
      2,
      1
    ],
    [
      13,
      7,
      3,
      3,
      3,
      1
    ],
    [
      13,
      7,
      3,
      3,
      2,
      2
    ],
    [
      13,
      7,
      3,
      3,
      2,
      1,
      1
    ],
    [
      13,
      6,
      5,
      4,
      2
    ],
    [
      13,
      6,
      5,
      3,
      3
    ],
    [
      13,
      6,
      4,
      4,
      3
    ],
    [
      13,
      6,
      4,
      4,
      2,
      1
    ],
    [
      13,
      6,
      4,
      3,
      3,
      1
    ],
    [
      13,
      6,
      4,
      3,
      2,
      2
    ],
    [
      13,
      6,
      3,
      3,
      3,
      2
    ],
    [
      13,
      6,
      3,
      3,
      3,
      1,
      1
    ],
    [
      13,
      6,
      3,
      3,
      2,
      2,
      1
    ],
    [
      13,
      5,
      5,
      4,
      3
    ],
    [
      13,
      5,
      5,
      3,
      3,
      1
    ],
    [
      13,
      5,
      4,
      4,
      4
    ],
    [
      13,
      5,
      4,
      4,
      3,
      1
    ],
    [
      13,
      5,
      4,
      4,
      2,
      2
    ],
    [
      13,
      5,
      4,
      3,
      3,
      2
    ],
    [
      13,
      5,
      4,
      3,
      3,
      1,
      1
    ],
    [
      13,
      5,
      3,
      3,
      3,
      3
    ],
    [
      13,
      5,
      3,
      3,
      3,
      2,
      1
    ],
    [
      13,
      5,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      13,
      5,
      3,
      3,
      2,
      2,
      2
    ],
    [
      13,
      4,
      4,
      4,
      4,
      1
    ],
    [
      13,
      4,
      4,
      4,
      3,
      2
    ],
    [
      13,
      4,
      4,
      3,
      3,
      3
    ],
    [
      13,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      13,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      13,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      13,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      13,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      12,
      12,
      3,
      3
    ],
    [
      12,
      11,
      4,
      3
    ],
    [
      12,
      11,
      3,
      3,
      1
    ],
    [
      12,
      10,
      5,
      3
    ],
    [
      12,
      10,
      4,
      4
    ],
    [
      12,
      10,
      4,
      3,
      1
    ],
    [
      12,
      10,
      3,
      3,
      2
    ],
    [
      12,
      10,
      3,
      3,
      1,
      1
    ],
    [
      12,
      9,
      6,
      3
    ],
    [
      12,
      9,
      5,
      4
    ],
    [
      12,
      9,
      5,
      3,
      1
    ],
    [
      12,
      9,
      4,
      4,
      1
    ],
    [
      12,
      9,
      4,
      3,
      2
    ],
    [
      12,
      9,
      4,
      3,
      1,
      1
    ],
    [
      12,
      9,
      3,
      3,
      3
    ],
    [
      12,
      9,
      3,
      3,
      2,
      1
    ],
    [
      12,
      8,
      7,
      3
    ],
    [
      12,
      8,
      6,
      4
    ],
    [
      12,
      8,
      6,
      3,
      1
    ],
    [
      12,
      8,
      5,
      5
    ],
    [
      12,
      8,
      5,
      4,
      1
    ],
    [
      12,
      8,
      5,
      3,
      2
    ],
    [
      12,
      8,
      5,
      3,
      1,
      1
    ],
    [
      12,
      8,
      4,
      4,
      2
    ],
    [
      12,
      8,
      4,
      4,
      1,
      1
    ],
    [
      12,
      8,
      4,
      3,
      3
    ],
    [
      12,
      8,
      4,
      3,
      2,
      1
    ],
    [
      12,
      8,
      4,
      3,
      1,
      1,
      1
    ],
    [
      12,
      8,
      3,
      3,
      3,
      1
    ],
    [
      12,
      8,
      3,
      3,
      2,
      2
    ],
    [
      12,
      8,
      3,
      3,
      2,
      1,
      1
    ],
    [
      12,
      7,
      6,
      5
    ],
    [
      12,
      7,
      6,
      3,
      2
    ],
    [
      12,
      7,
      5,
      5,
      1
    ],
    [
      12,
      7,
      5,
      4,
      2
    ],
    [
      12,
      7,
      5,
      3,
      3
    ],
    [
      12,
      7,
      5,
      3,
      2,
      1
    ],
    [
      12,
      7,
      4,
      4,
      3
    ],
    [
      12,
      7,
      4,
      4,
      2,
      1
    ],
    [
      12,
      7,
      4,
      3,
      3,
      1
    ],
    [
      12,
      7,
      4,
      3,
      2,
      2
    ],
    [
      12,
      7,
      4,
      3,
      2,
      1,
      1
    ],
    [
      12,
      7,
      3,
      3,
      3,
      2
    ],
    [
      12,
      7,
      3,
      3,
      3,
      1,
      1
    ],
    [
      12,
      7,
      3,
      3,
      2,
      2,
      1
    ],
    [
      12,
      7,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      12,
      6,
      6,
      3,
      3
    ],
    [
      12,
      6,
      5,
      5,
      2
    ],
    [
      12,
      6,
      5,
      4,
      3
    ],
    [
      12,
      6,
      5,
      3,
      3,
      1
    ],
    [
      12,
      6,
      5,
      3,
      2,
      2
    ],
    [
      12,
      6,
      4,
      4,
      4
    ],
    [
      12,
      6,
      4,
      4,
      3,
      1
    ],
    [
      12,
      6,
      4,
      4,
      2,
      2
    ],
    [
      12,
      6,
      4,
      3,
      3,
      2
    ],
    [
      12,
      6,
      4,
      3,
      3,
      1,
      1
    ],
    [
      12,
      6,
      4,
      3,
      2,
      2,
      1
    ],
    [
      12,
      6,
      3,
      3,
      3,
      3
    ],
    [
      12,
      6,
      3,
      3,
      3,
      2,
      1
    ],
    [
      12,
      6,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      12,
      6,
      3,
      3,
      2,
      2,
      2
    ],
    [
      12,
      6,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      12,
      5,
      5,
      5,
      3
    ],
    [
      12,
      5,
      5,
      4,
      4
    ],
    [
      12,
      5,
      5,
      4,
      3,
      1
    ],
    [
      12,
      5,
      5,
      3,
      3,
      2
    ],
    [
      12,
      5,
      5,
      3,
      3,
      1,
      1
    ],
    [
      12,
      5,
      4,
      4,
      4,
      1
    ],
    [
      12,
      5,
      4,
      4,
      3,
      2
    ],
    [
      12,
      5,
      4,
      4,
      3,
      1,
      1
    ],
    [
      12,
      5,
      4,
      3,
      3,
      3
    ],
    [
      12,
      5,
      4,
      3,
      3,
      2,
      1
    ],
    [
      12,
      5,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      12,
      5,
      4,
      3,
      2,
      2,
      2
    ],
    [
      12,
      5,
      3,
      3,
      3,
      3,
      1
    ],
    [
      12,
      5,
      3,
      3,
      3,
      2,
      2
    ],
    [
      12,
      5,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      12,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      12,
      5,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      12,
      4,
      4,
      4,
      4,
      2
    ],
    [
      12,
      4,
      4,
      4,
      4,
      1,
      1
    ],
    [
      12,
      4,
      4,
      4,
      3,
      3
    ],
    [
      12,
      4,
      4,
      4,
      3,
      2,
      1
    ],
    [
      12,
      4,
      4,
      3,
      3,
      3,
      1
    ],
    [
      12,
      4,
      4,
      3,
      3,
      2,
      2
    ],
    [
      12,
      4,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      12,
      4,
      3,
      3,
      3,
      3,
      2
    ],
    [
      12,
      4,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      12,
      4,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      12,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      12,
      4,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      12,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      12,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      12,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      11,
      11,
      5,
      3
    ],
    [
      11,
      11,
      4,
      4
    ],
    [
      11,
      11,
      4,
      3,
      1
    ],
    [
      11,
      11,
      3,
      3,
      2
    ],
    [
      11,
      11,
      3,
      3,
      1,
      1
    ],
    [
      11,
      10,
      6,
      3
    ],
    [
      11,
      10,
      5,
      4
    ],
    [
      11,
      10,
      5,
      3,
      1
    ],
    [
      11,
      10,
      4,
      4,
      1
    ],
    [
      11,
      10,
      4,
      3,
      2
    ],
    [
      11,
      10,
      4,
      3,
      1,
      1
    ],
    [
      11,
      10,
      3,
      3,
      3
    ],
    [
      11,
      10,
      3,
      3,
      2,
      1
    ],
    [
      11,
      10,
      3,
      3,
      1,
      1,
      1
    ],
    [
      11,
      9,
      7,
      3
    ],
    [
      11,
      9,
      6,
      4
    ],
    [
      11,
      9,
      6,
      3,
      1
    ],
    [
      11,
      9,
      5,
      5
    ],
    [
      11,
      9,
      5,
      4,
      1
    ],
    [
      11,
      9,
      5,
      3,
      2
    ],
    [
      11,
      9,
      5,
      3,
      1,
      1
    ],
    [
      11,
      9,
      4,
      4,
      2
    ],
    [
      11,
      9,
      4,
      4,
      1,
      1
    ],
    [
      11,
      9,
      4,
      3,
      3
    ],
    [
      11,
      9,
      4,
      3,
      2,
      1
    ],
    [
      11,
      9,
      4,
      3,
      1,
      1,
      1
    ],
    [
      11,
      9,
      3,
      3,
      3,
      1
    ],
    [
      11,
      9,
      3,
      3,
      2,
      2
    ],
    [
      11,
      9,
      3,
      3,
      2,
      1,
      1
    ],
    [
      11,
      8,
      7,
      4
    ],
    [
      11,
      8,
      6,
      5
    ],
    [
      11,
      8,
      6,
      4,
      1
    ],
    [
      11,
      8,
      6,
      3,
      2
    ],
    [
      11,
      8,
      5,
      5,
      1
    ],
    [
      11,
      8,
      5,
      4,
      2
    ],
    [
      11,
      8,
      5,
      4,
      1,
      1
    ],
    [
      11,
      8,
      5,
      3,
      3
    ],
    [
      11,
      8,
      5,
      3,
      2,
      1
    ],
    [
      11,
      8,
      4,
      4,
      3
    ],
    [
      11,
      8,
      4,
      4,
      2,
      1
    ],
    [
      11,
      8,
      4,
      4,
      1,
      1,
      1
    ],
    [
      11,
      8,
      4,
      3,
      3,
      1
    ],
    [
      11,
      8,
      4,
      3,
      2,
      2
    ],
    [
      11,
      8,
      4,
      3,
      2,
      1,
      1
    ],
    [
      11,
      8,
      3,
      3,
      3,
      2
    ],
    [
      11,
      8,
      3,
      3,
      3,
      1,
      1
    ],
    [
      11,
      8,
      3,
      3,
      2,
      2,
      1
    ],
    [
      11,
      8,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      11,
      7,
      6,
      6
    ],
    [
      11,
      7,
      6,
      4,
      2
    ],
    [
      11,
      7,
      6,
      3,
      3
    ],
    [
      11,
      7,
      5,
      5,
      2
    ],
    [
      11,
      7,
      5,
      4,
      3
    ],
    [
      11,
      7,
      5,
      4,
      2,
      1
    ],
    [
      11,
      7,
      5,
      3,
      3,
      1
    ],
    [
      11,
      7,
      5,
      3,
      2,
      2
    ],
    [
      11,
      7,
      4,
      4,
      4
    ],
    [
      11,
      7,
      4,
      4,
      3,
      1
    ],
    [
      11,
      7,
      4,
      4,
      2,
      2
    ],
    [
      11,
      7,
      4,
      4,
      2,
      1,
      1
    ],
    [
      11,
      7,
      4,
      3,
      3,
      2
    ],
    [
      11,
      7,
      4,
      3,
      3,
      1,
      1
    ],
    [
      11,
      7,
      4,
      3,
      2,
      2,
      1
    ],
    [
      11,
      7,
      3,
      3,
      3,
      3
    ],
    [
      11,
      7,
      3,
      3,
      3,
      2,
      1
    ],
    [
      11,
      7,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      11,
      7,
      3,
      3,
      2,
      2,
      2
    ],
    [
      11,
      7,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      11,
      6,
      6,
      4,
      3
    ],
    [
      11,
      6,
      6,
      3,
      3,
      1
    ],
    [
      11,
      6,
      5,
      5,
      3
    ],
    [
      11,
      6,
      5,
      4,
      4
    ],
    [
      11,
      6,
      5,
      4,
      3,
      1
    ],
    [
      11,
      6,
      5,
      4,
      2,
      2
    ],
    [
      11,
      6,
      5,
      3,
      3,
      2
    ],
    [
      11,
      6,
      5,
      3,
      3,
      1,
      1
    ],
    [
      11,
      6,
      4,
      4,
      4,
      1
    ],
    [
      11,
      6,
      4,
      4,
      3,
      2
    ],
    [
      11,
      6,
      4,
      4,
      3,
      1,
      1
    ],
    [
      11,
      6,
      4,
      4,
      2,
      2,
      1
    ],
    [
      11,
      6,
      4,
      3,
      3,
      3
    ],
    [
      11,
      6,
      4,
      3,
      3,
      2,
      1
    ],
    [
      11,
      6,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      11,
      6,
      4,
      3,
      2,
      2,
      2
    ],
    [
      11,
      6,
      3,
      3,
      3,
      3,
      1
    ],
    [
      11,
      6,
      3,
      3,
      3,
      2,
      2
    ],
    [
      11,
      6,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      11,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      11,
      6,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      11,
      5,
      5,
      5,
      4
    ],
    [
      11,
      5,
      5,
      5,
      3,
      1
    ],
    [
      11,
      5,
      5,
      4,
      4,
      1
    ],
    [
      11,
      5,
      5,
      4,
      3,
      2
    ],
    [
      11,
      5,
      5,
      4,
      3,
      1,
      1
    ],
    [
      11,
      5,
      5,
      3,
      3,
      3
    ],
    [
      11,
      5,
      5,
      3,
      3,
      2,
      1
    ],
    [
      11,
      5,
      5,
      3,
      3,
      1,
      1,
      1
    ],
    [
      11,
      5,
      4,
      4,
      4,
      2
    ],
    [
      11,
      5,
      4,
      4,
      4,
      1,
      1
    ],
    [
      11,
      5,
      4,
      4,
      3,
      3
    ],
    [
      11,
      5,
      4,
      4,
      3,
      2,
      1
    ],
    [
      11,
      5,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      11,
      5,
      4,
      4,
      2,
      2,
      2
    ],
    [
      11,
      5,
      4,
      3,
      3,
      3,
      1
    ],
    [
      11,
      5,
      4,
      3,
      3,
      2,
      2
    ],
    [
      11,
      5,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      11,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      11,
      5,
      3,
      3,
      3,
      3,
      2
    ],
    [
      11,
      5,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      11,
      5,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      11,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      11,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      11,
      5,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      11,
      4,
      4,
      4,
      4,
      3
    ],
    [
      11,
      4,
      4,
      4,
      4,
      2,
      1
    ],
    [
      11,
      4,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      11,
      4,
      4,
      4,
      3,
      3,
      1
    ],
    [
      11,
      4,
      4,
      4,
      3,
      2,
      2
    ],
    [
      11,
      4,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      11,
      4,
      4,
      3,
      3,
      3,
      2
    ],
    [
      11,
      4,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      11,
      4,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      11,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      11,
      4,
      3,
      3,
      3,
      3,
      3
    ],
    [
      11,
      4,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      11,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      11,
      4,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      11,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      11,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      11,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      11,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      11,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      11,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      10,
      10,
      7,
      3
    ],
    [
      10,
      10,
      6,
      4
    ],
    [
      10,
      10,
      6,
      3,
      1
    ],
    [
      10,
      10,
      5,
      5
    ],
    [
      10,
      10,
      5,
      4,
      1
    ],
    [
      10,
      10,
      5,
      3,
      2
    ],
    [
      10,
      10,
      5,
      3,
      1,
      1
    ],
    [
      10,
      10,
      4,
      4,
      2
    ],
    [
      10,
      10,
      4,
      4,
      1,
      1
    ],
    [
      10,
      10,
      4,
      3,
      3
    ],
    [
      10,
      10,
      4,
      3,
      2,
      1
    ],
    [
      10,
      10,
      4,
      3,
      1,
      1,
      1
    ],
    [
      10,
      10,
      3,
      3,
      3,
      1
    ],
    [
      10,
      10,
      3,
      3,
      2,
      2
    ],
    [
      10,
      10,
      3,
      3,
      2,
      1,
      1
    ],
    [
      10,
      10,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      10,
      9,
      8,
      3
    ],
    [
      10,
      9,
      7,
      4
    ],
    [
      10,
      9,
      7,
      3,
      1
    ],
    [
      10,
      9,
      6,
      5
    ],
    [
      10,
      9,
      6,
      4,
      1
    ],
    [
      10,
      9,
      6,
      3,
      2
    ],
    [
      10,
      9,
      6,
      3,
      1,
      1
    ],
    [
      10,
      9,
      5,
      5,
      1
    ],
    [
      10,
      9,
      5,
      4,
      2
    ],
    [
      10,
      9,
      5,
      4,
      1,
      1
    ],
    [
      10,
      9,
      5,
      3,
      3
    ],
    [
      10,
      9,
      5,
      3,
      2,
      1
    ],
    [
      10,
      9,
      5,
      3,
      1,
      1,
      1
    ],
    [
      10,
      9,
      4,
      4,
      3
    ],
    [
      10,
      9,
      4,
      4,
      2,
      1
    ],
    [
      10,
      9,
      4,
      4,
      1,
      1,
      1
    ],
    [
      10,
      9,
      4,
      3,
      3,
      1
    ],
    [
      10,
      9,
      4,
      3,
      2,
      2
    ],
    [
      10,
      9,
      4,
      3,
      2,
      1,
      1
    ],
    [
      10,
      9,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      10,
      9,
      3,
      3,
      3,
      2
    ],
    [
      10,
      9,
      3,
      3,
      3,
      1,
      1
    ],
    [
      10,
      9,
      3,
      3,
      2,
      2,
      1
    ],
    [
      10,
      9,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      10,
      8,
      7,
      5
    ],
    [
      10,
      8,
      7,
      3,
      2
    ],
    [
      10,
      8,
      6,
      6
    ],
    [
      10,
      8,
      6,
      5,
      1
    ],
    [
      10,
      8,
      6,
      4,
      2
    ],
    [
      10,
      8,
      6,
      3,
      3
    ],
    [
      10,
      8,
      6,
      3,
      2,
      1
    ],
    [
      10,
      8,
      5,
      5,
      2
    ],
    [
      10,
      8,
      5,
      5,
      1,
      1
    ],
    [
      10,
      8,
      5,
      4,
      3
    ],
    [
      10,
      8,
      5,
      4,
      2,
      1
    ],
    [
      10,
      8,
      5,
      3,
      3,
      1
    ],
    [
      10,
      8,
      5,
      3,
      2,
      2
    ],
    [
      10,
      8,
      5,
      3,
      2,
      1,
      1
    ],
    [
      10,
      8,
      4,
      4,
      4
    ],
    [
      10,
      8,
      4,
      4,
      3,
      1
    ],
    [
      10,
      8,
      4,
      4,
      2,
      2
    ],
    [
      10,
      8,
      4,
      4,
      2,
      1,
      1
    ],
    [
      10,
      8,
      4,
      3,
      3,
      2
    ],
    [
      10,
      8,
      4,
      3,
      3,
      1,
      1
    ],
    [
      10,
      8,
      4,
      3,
      2,
      2,
      1
    ],
    [
      10,
      8,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      10,
      8,
      3,
      3,
      3,
      3
    ],
    [
      10,
      8,
      3,
      3,
      3,
      2,
      1
    ],
    [
      10,
      8,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      10,
      8,
      3,
      3,
      2,
      2,
      2
    ],
    [
      10,
      8,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      10,
      8,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      10,
      7,
      7,
      3,
      3
    ],
    [
      10,
      7,
      6,
      5,
      2
    ],
    [
      10,
      7,
      6,
      4,
      3
    ],
    [
      10,
      7,
      6,
      3,
      3,
      1
    ],
    [
      10,
      7,
      6,
      3,
      2,
      2
    ],
    [
      10,
      7,
      5,
      5,
      3
    ],
    [
      10,
      7,
      5,
      5,
      2,
      1
    ],
    [
      10,
      7,
      5,
      4,
      4
    ],
    [
      10,
      7,
      5,
      4,
      3,
      1
    ],
    [
      10,
      7,
      5,
      4,
      2,
      2
    ],
    [
      10,
      7,
      5,
      3,
      3,
      2
    ],
    [
      10,
      7,
      5,
      3,
      3,
      1,
      1
    ],
    [
      10,
      7,
      5,
      3,
      2,
      2,
      1
    ],
    [
      10,
      7,
      4,
      4,
      4,
      1
    ],
    [
      10,
      7,
      4,
      4,
      3,
      2
    ],
    [
      10,
      7,
      4,
      4,
      3,
      1,
      1
    ],
    [
      10,
      7,
      4,
      4,
      2,
      2,
      1
    ],
    [
      10,
      7,
      4,
      3,
      3,
      3
    ],
    [
      10,
      7,
      4,
      3,
      3,
      2,
      1
    ],
    [
      10,
      7,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      10,
      7,
      4,
      3,
      2,
      2,
      2
    ],
    [
      10,
      7,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      10,
      7,
      3,
      3,
      3,
      3,
      1
    ],
    [
      10,
      7,
      3,
      3,
      3,
      2,
      2
    ],
    [
      10,
      7,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      10,
      7,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      10,
      7,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      10,
      7,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      10,
      6,
      6,
      5,
      3
    ],
    [
      10,
      6,
      6,
      4,
      4
    ],
    [
      10,
      6,
      6,
      4,
      3,
      1
    ],
    [
      10,
      6,
      6,
      3,
      3,
      2
    ],
    [
      10,
      6,
      6,
      3,
      3,
      1,
      1
    ],
    [
      10,
      6,
      5,
      5,
      4
    ],
    [
      10,
      6,
      5,
      5,
      3,
      1
    ],
    [
      10,
      6,
      5,
      5,
      2,
      2
    ],
    [
      10,
      6,
      5,
      4,
      4,
      1
    ],
    [
      10,
      6,
      5,
      4,
      3,
      2
    ],
    [
      10,
      6,
      5,
      4,
      3,
      1,
      1
    ],
    [
      10,
      6,
      5,
      3,
      3,
      3
    ],
    [
      10,
      6,
      5,
      3,
      3,
      2,
      1
    ],
    [
      10,
      6,
      5,
      3,
      3,
      1,
      1,
      1
    ],
    [
      10,
      6,
      5,
      3,
      2,
      2,
      2
    ],
    [
      10,
      6,
      4,
      4,
      4,
      2
    ],
    [
      10,
      6,
      4,
      4,
      4,
      1,
      1
    ],
    [
      10,
      6,
      4,
      4,
      3,
      3
    ],
    [
      10,
      6,
      4,
      4,
      3,
      2,
      1
    ],
    [
      10,
      6,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      10,
      6,
      4,
      4,
      2,
      2,
      2
    ],
    [
      10,
      6,
      4,
      3,
      3,
      3,
      1
    ],
    [
      10,
      6,
      4,
      3,
      3,
      2,
      2
    ],
    [
      10,
      6,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      10,
      6,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      10,
      6,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      10,
      6,
      3,
      3,
      3,
      3,
      2
    ],
    [
      10,
      6,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      10,
      6,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      10,
      6,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      10,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      10,
      6,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      10,
      6,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      10,
      5,
      5,
      5,
      5
    ],
    [
      10,
      5,
      5,
      5,
      4,
      1
    ],
    [
      10,
      5,
      5,
      5,
      3,
      2
    ],
    [
      10,
      5,
      5,
      5,
      3,
      1,
      1
    ],
    [
      10,
      5,
      5,
      4,
      4,
      2
    ],
    [
      10,
      5,
      5,
      4,
      4,
      1,
      1
    ],
    [
      10,
      5,
      5,
      4,
      3,
      3
    ],
    [
      10,
      5,
      5,
      4,
      3,
      2,
      1
    ],
    [
      10,
      5,
      5,
      4,
      3,
      1,
      1,
      1
    ],
    [
      10,
      5,
      5,
      3,
      3,
      3,
      1
    ],
    [
      10,
      5,
      5,
      3,
      3,
      2,
      2
    ],
    [
      10,
      5,
      5,
      3,
      3,
      2,
      1,
      1
    ],
    [
      10,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      10,
      5,
      4,
      4,
      4,
      3
    ],
    [
      10,
      5,
      4,
      4,
      4,
      2,
      1
    ],
    [
      10,
      5,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      10,
      5,
      4,
      4,
      3,
      3,
      1
    ],
    [
      10,
      5,
      4,
      4,
      3,
      2,
      2
    ],
    [
      10,
      5,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      10,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      10,
      5,
      4,
      3,
      3,
      3,
      2
    ],
    [
      10,
      5,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      10,
      5,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      10,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      10,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      10,
      5,
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      10,
      5,
      3,
      3,
      3,
      3,
      3
    ],
    [
      10,
      5,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      10,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      10,
      5,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      10,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      10,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      10,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      10,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      10,
      4,
      4,
      4,
      4,
      4
    ],
    [
      10,
      4,
      4,
      4,
      4,
      3,
      1
    ],
    [
      10,
      4,
      4,
      4,
      4,
      2,
      2
    ],
    [
      10,
      4,
      4,
      4,
      4,
      2,
      1,
      1
    ],
    [
      10,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      10,
      4,
      4,
      4,
      3,
      3,
      2
    ],
    [
      10,
      4,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      10,
      4,
      4,
      4,
      3,
      2,
      2,
      1
    ],
    [
      10,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      10,
      4,
      4,
      3,
      3,
      3,
      3
    ],
    [
      10,
      4,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      10,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      10,
      4,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      10,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      10,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      10,
      4,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      10,
      4,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      10,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      10,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      10,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      10,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      10,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      10,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      10,
      3,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      10,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      10,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      10,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      10,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      10,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      9,
      9,
      8,
      4
    ],
    [
      9,
      9,
      7,
      5
    ],
    [
      9,
      9,
      7,
      4,
      1
    ],
    [
      9,
      9,
      7,
      3,
      2
    ],
    [
      9,
      9,
      6,
      6
    ],
    [
      9,
      9,
      6,
      5,
      1
    ],
    [
      9,
      9,
      6,
      4,
      2
    ],
    [
      9,
      9,
      6,
      4,
      1,
      1
    ],
    [
      9,
      9,
      6,
      3,
      3
    ],
    [
      9,
      9,
      6,
      3,
      2,
      1
    ],
    [
      9,
      9,
      5,
      5,
      2
    ],
    [
      9,
      9,
      5,
      5,
      1,
      1
    ],
    [
      9,
      9,
      5,
      4,
      3
    ],
    [
      9,
      9,
      5,
      4,
      2,
      1
    ],
    [
      9,
      9,
      5,
      4,
      1,
      1,
      1
    ],
    [
      9,
      9,
      5,
      3,
      3,
      1
    ],
    [
      9,
      9,
      5,
      3,
      2,
      2
    ],
    [
      9,
      9,
      5,
      3,
      2,
      1,
      1
    ],
    [
      9,
      9,
      4,
      4,
      4
    ],
    [
      9,
      9,
      4,
      4,
      3,
      1
    ],
    [
      9,
      9,
      4,
      4,
      2,
      2
    ],
    [
      9,
      9,
      4,
      4,
      2,
      1,
      1
    ],
    [
      9,
      9,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      9,
      9,
      4,
      3,
      3,
      2
    ],
    [
      9,
      9,
      4,
      3,
      3,
      1,
      1
    ],
    [
      9,
      9,
      4,
      3,
      2,
      2,
      1
    ],
    [
      9,
      9,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      9,
      9,
      3,
      3,
      3,
      3
    ],
    [
      9,
      9,
      3,
      3,
      3,
      2,
      1
    ],
    [
      9,
      9,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      9,
      3,
      3,
      2,
      2,
      2
    ],
    [
      9,
      9,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      9,
      9,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      9,
      8,
      7,
      6
    ],
    [
      9,
      8,
      7,
      4,
      2
    ],
    [
      9,
      8,
      7,
      3,
      3
    ],
    [
      9,
      8,
      6,
      6,
      1
    ],
    [
      9,
      8,
      6,
      5,
      2
    ],
    [
      9,
      8,
      6,
      4,
      3
    ],
    [
      9,
      8,
      6,
      4,
      2,
      1
    ],
    [
      9,
      8,
      6,
      3,
      3,
      1
    ],
    [
      9,
      8,
      6,
      3,
      2,
      2
    ],
    [
      9,
      8,
      5,
      5,
      3
    ],
    [
      9,
      8,
      5,
      5,
      2,
      1
    ],
    [
      9,
      8,
      5,
      4,
      4
    ],
    [
      9,
      8,
      5,
      4,
      3,
      1
    ],
    [
      9,
      8,
      5,
      4,
      2,
      2
    ],
    [
      9,
      8,
      5,
      4,
      2,
      1,
      1
    ],
    [
      9,
      8,
      5,
      3,
      3,
      2
    ],
    [
      9,
      8,
      5,
      3,
      3,
      1,
      1
    ],
    [
      9,
      8,
      5,
      3,
      2,
      2,
      1
    ],
    [
      9,
      8,
      4,
      4,
      4,
      1
    ],
    [
      9,
      8,
      4,
      4,
      3,
      2
    ],
    [
      9,
      8,
      4,
      4,
      3,
      1,
      1
    ],
    [
      9,
      8,
      4,
      4,
      2,
      2,
      1
    ],
    [
      9,
      8,
      4,
      4,
      2,
      1,
      1,
      1
    ],
    [
      9,
      8,
      4,
      3,
      3,
      3
    ],
    [
      9,
      8,
      4,
      3,
      3,
      2,
      1
    ],
    [
      9,
      8,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      8,
      4,
      3,
      2,
      2,
      2
    ],
    [
      9,
      8,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      9,
      8,
      3,
      3,
      3,
      3,
      1
    ],
    [
      9,
      8,
      3,
      3,
      3,
      2,
      2
    ],
    [
      9,
      8,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      9,
      8,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      9,
      8,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      9,
      8,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      9,
      7,
      7,
      4,
      3
    ],
    [
      9,
      7,
      7,
      3,
      3,
      1
    ],
    [
      9,
      7,
      6,
      6,
      2
    ],
    [
      9,
      7,
      6,
      5,
      3
    ],
    [
      9,
      7,
      6,
      4,
      4
    ],
    [
      9,
      7,
      6,
      4,
      3,
      1
    ],
    [
      9,
      7,
      6,
      4,
      2,
      2
    ],
    [
      9,
      7,
      6,
      3,
      3,
      2
    ],
    [
      9,
      7,
      6,
      3,
      3,
      1,
      1
    ],
    [
      9,
      7,
      5,
      5,
      4
    ],
    [
      9,
      7,
      5,
      5,
      3,
      1
    ],
    [
      9,
      7,
      5,
      5,
      2,
      2
    ],
    [
      9,
      7,
      5,
      4,
      4,
      1
    ],
    [
      9,
      7,
      5,
      4,
      3,
      2
    ],
    [
      9,
      7,
      5,
      4,
      3,
      1,
      1
    ],
    [
      9,
      7,
      5,
      4,
      2,
      2,
      1
    ],
    [
      9,
      7,
      5,
      3,
      3,
      3
    ],
    [
      9,
      7,
      5,
      3,
      3,
      2,
      1
    ],
    [
      9,
      7,
      5,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      7,
      5,
      3,
      2,
      2,
      2
    ],
    [
      9,
      7,
      4,
      4,
      4,
      2
    ],
    [
      9,
      7,
      4,
      4,
      4,
      1,
      1
    ],
    [
      9,
      7,
      4,
      4,
      3,
      3
    ],
    [
      9,
      7,
      4,
      4,
      3,
      2,
      1
    ],
    [
      9,
      7,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      9,
      7,
      4,
      4,
      2,
      2,
      2
    ],
    [
      9,
      7,
      4,
      4,
      2,
      2,
      1,
      1
    ],
    [
      9,
      7,
      4,
      3,
      3,
      3,
      1
    ],
    [
      9,
      7,
      4,
      3,
      3,
      2,
      2
    ],
    [
      9,
      7,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      9,
      7,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      9,
      7,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      9,
      7,
      3,
      3,
      3,
      3,
      2
    ],
    [
      9,
      7,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      9,
      7,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      9,
      7,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      9,
      7,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      7,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      9,
      7,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      9,
      6,
      6,
      6,
      3
    ],
    [
      9,
      6,
      6,
      5,
      4
    ],
    [
      9,
      6,
      6,
      5,
      3,
      1
    ],
    [
      9,
      6,
      6,
      4,
      4,
      1
    ],
    [
      9,
      6,
      6,
      4,
      3,
      2
    ],
    [
      9,
      6,
      6,
      4,
      3,
      1,
      1
    ],
    [
      9,
      6,
      6,
      3,
      3,
      3
    ],
    [
      9,
      6,
      6,
      3,
      3,
      2,
      1
    ],
    [
      9,
      6,
      6,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      6,
      5,
      5,
      5
    ],
    [
      9,
      6,
      5,
      5,
      4,
      1
    ],
    [
      9,
      6,
      5,
      5,
      3,
      2
    ],
    [
      9,
      6,
      5,
      5,
      3,
      1,
      1
    ],
    [
      9,
      6,
      5,
      4,
      4,
      2
    ],
    [
      9,
      6,
      5,
      4,
      4,
      1,
      1
    ],
    [
      9,
      6,
      5,
      4,
      3,
      3
    ],
    [
      9,
      6,
      5,
      4,
      3,
      2,
      1
    ],
    [
      9,
      6,
      5,
      4,
      3,
      1,
      1,
      1
    ],
    [
      9,
      6,
      5,
      4,
      2,
      2,
      2
    ],
    [
      9,
      6,
      5,
      3,
      3,
      3,
      1
    ],
    [
      9,
      6,
      5,
      3,
      3,
      2,
      2
    ],
    [
      9,
      6,
      5,
      3,
      3,
      2,
      1,
      1
    ],
    [
      9,
      6,
      5,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      9,
      6,
      4,
      4,
      4,
      3
    ],
    [
      9,
      6,
      4,
      4,
      4,
      2,
      1
    ],
    [
      9,
      6,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      9,
      6,
      4,
      4,
      3,
      3,
      1
    ],
    [
      9,
      6,
      4,
      4,
      3,
      2,
      2
    ],
    [
      9,
      6,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      9,
      6,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      9,
      6,
      4,
      4,
      2,
      2,
      2,
      1
    ],
    [
      9,
      6,
      4,
      3,
      3,
      3,
      2
    ],
    [
      9,
      6,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      9,
      6,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      9,
      6,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      9,
      6,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      6,
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      9,
      6,
      3,
      3,
      3,
      3,
      3
    ],
    [
      9,
      6,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      9,
      6,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      6,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      9,
      6,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      9,
      6,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      9,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      6,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      9,
      5,
      5,
      5,
      5,
      1
    ],
    [
      9,
      5,
      5,
      5,
      4,
      2
    ],
    [
      9,
      5,
      5,
      5,
      4,
      1,
      1
    ],
    [
      9,
      5,
      5,
      5,
      3,
      3
    ],
    [
      9,
      5,
      5,
      5,
      3,
      2,
      1
    ],
    [
      9,
      5,
      5,
      5,
      3,
      1,
      1,
      1
    ],
    [
      9,
      5,
      5,
      4,
      4,
      3
    ],
    [
      9,
      5,
      5,
      4,
      4,
      2,
      1
    ],
    [
      9,
      5,
      5,
      4,
      4,
      1,
      1,
      1
    ],
    [
      9,
      5,
      5,
      4,
      3,
      3,
      1
    ],
    [
      9,
      5,
      5,
      4,
      3,
      2,
      2
    ],
    [
      9,
      5,
      5,
      4,
      3,
      2,
      1,
      1
    ],
    [
      9,
      5,
      5,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      9,
      5,
      5,
      3,
      3,
      3,
      2
    ],
    [
      9,
      5,
      5,
      3,
      3,
      3,
      1,
      1
    ],
    [
      9,
      5,
      5,
      3,
      3,
      2,
      2,
      1
    ],
    [
      9,
      5,
      5,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      9,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      5,
      4,
      4,
      4,
      4
    ],
    [
      9,
      5,
      4,
      4,
      4,
      3,
      1
    ],
    [
      9,
      5,
      4,
      4,
      4,
      2,
      2
    ],
    [
      9,
      5,
      4,
      4,
      4,
      2,
      1,
      1
    ],
    [
      9,
      5,
      4,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      9,
      5,
      4,
      4,
      3,
      3,
      2
    ],
    [
      9,
      5,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      9,
      5,
      4,
      4,
      3,
      2,
      2,
      1
    ],
    [
      9,
      5,
      4,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      9,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      5,
      4,
      4,
      2,
      2,
      2,
      2
    ],
    [
      9,
      5,
      4,
      3,
      3,
      3,
      3
    ],
    [
      9,
      5,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      9,
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      5,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      9,
      5,
      4,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      9,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      9,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      5,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      9,
      5,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      9,
      5,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      9,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      9,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      9,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      9,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      9,
      4,
      4,
      4,
      4,
      4,
      1
    ],
    [
      9,
      4,
      4,
      4,
      4,
      3,
      2
    ],
    [
      9,
      4,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      9,
      4,
      4,
      4,
      4,
      2,
      2,
      1
    ],
    [
      9,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1
    ],
    [
      9,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      4,
      4,
      4,
      3,
      3,
      3
    ],
    [
      9,
      4,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      9,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      4,
      4,
      4,
      3,
      2,
      2,
      2
    ],
    [
      9,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      9,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      9,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      9,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      9,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      9,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      9,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      3,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      9,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      9,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      9,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      9,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      9,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      9,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      9,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      8,
      8,
      8,
      3,
      3
    ],
    [
      8,
      8,
      7,
      7
    ],
    [
      8,
      8,
      7,
      5,
      2
    ],
    [
      8,
      8,
      7,
      4,
      3
    ],
    [
      8,
      8,
      7,
      3,
      3,
      1
    ],
    [
      8,
      8,
      7,
      3,
      2,
      2
    ],
    [
      8,
      8,
      6,
      6,
      2
    ],
    [
      8,
      8,
      6,
      5,
      3
    ],
    [
      8,
      8,
      6,
      5,
      2,
      1
    ],
    [
      8,
      8,
      6,
      4,
      4
    ],
    [
      8,
      8,
      6,
      4,
      3,
      1
    ],
    [
      8,
      8,
      6,
      4,
      2,
      2
    ],
    [
      8,
      8,
      6,
      3,
      3,
      2
    ],
    [
      8,
      8,
      6,
      3,
      3,
      1,
      1
    ],
    [
      8,
      8,
      6,
      3,
      2,
      2,
      1
    ],
    [
      8,
      8,
      5,
      5,
      4
    ],
    [
      8,
      8,
      5,
      5,
      3,
      1
    ],
    [
      8,
      8,
      5,
      5,
      2,
      2
    ],
    [
      8,
      8,
      5,
      5,
      2,
      1,
      1
    ],
    [
      8,
      8,
      5,
      4,
      4,
      1
    ],
    [
      8,
      8,
      5,
      4,
      3,
      2
    ],
    [
      8,
      8,
      5,
      4,
      3,
      1,
      1
    ],
    [
      8,
      8,
      5,
      4,
      2,
      2,
      1
    ],
    [
      8,
      8,
      5,
      3,
      3,
      3
    ],
    [
      8,
      8,
      5,
      3,
      3,
      2,
      1
    ],
    [
      8,
      8,
      5,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      8,
      5,
      3,
      2,
      2,
      2
    ],
    [
      8,
      8,
      5,
      3,
      2,
      2,
      1,
      1
    ],
    [
      8,
      8,
      4,
      4,
      4,
      2
    ],
    [
      8,
      8,
      4,
      4,
      4,
      1,
      1
    ],
    [
      8,
      8,
      4,
      4,
      3,
      3
    ],
    [
      8,
      8,
      4,
      4,
      3,
      2,
      1
    ],
    [
      8,
      8,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      8,
      8,
      4,
      4,
      2,
      2,
      2
    ],
    [
      8,
      8,
      4,
      4,
      2,
      2,
      1,
      1
    ],
    [
      8,
      8,
      4,
      3,
      3,
      3,
      1
    ],
    [
      8,
      8,
      4,
      3,
      3,
      2,
      2
    ],
    [
      8,
      8,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      8,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      8,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      8,
      8,
      4,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      8,
      8,
      3,
      3,
      3,
      3,
      2
    ],
    [
      8,
      8,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      8,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      8,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      8,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      8,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      8,
      8,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      8,
      8,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      8,
      7,
      7,
      5,
      3
    ],
    [
      8,
      7,
      7,
      4,
      4
    ],
    [
      8,
      7,
      7,
      4,
      3,
      1
    ],
    [
      8,
      7,
      7,
      3,
      3,
      2
    ],
    [
      8,
      7,
      7,
      3,
      3,
      1,
      1
    ],
    [
      8,
      7,
      6,
      6,
      3
    ],
    [
      8,
      7,
      6,
      5,
      4
    ],
    [
      8,
      7,
      6,
      5,
      3,
      1
    ],
    [
      8,
      7,
      6,
      5,
      2,
      2
    ],
    [
      8,
      7,
      6,
      4,
      4,
      1
    ],
    [
      8,
      7,
      6,
      4,
      3,
      2
    ],
    [
      8,
      7,
      6,
      4,
      3,
      1,
      1
    ],
    [
      8,
      7,
      6,
      3,
      3,
      3
    ],
    [
      8,
      7,
      6,
      3,
      3,
      2,
      1
    ],
    [
      8,
      7,
      6,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      7,
      6,
      3,
      2,
      2,
      2
    ],
    [
      8,
      7,
      5,
      5,
      5
    ],
    [
      8,
      7,
      5,
      5,
      4,
      1
    ],
    [
      8,
      7,
      5,
      5,
      3,
      2
    ],
    [
      8,
      7,
      5,
      5,
      3,
      1,
      1
    ],
    [
      8,
      7,
      5,
      5,
      2,
      2,
      1
    ],
    [
      8,
      7,
      5,
      4,
      4,
      2
    ],
    [
      8,
      7,
      5,
      4,
      4,
      1,
      1
    ],
    [
      8,
      7,
      5,
      4,
      3,
      3
    ],
    [
      8,
      7,
      5,
      4,
      3,
      2,
      1
    ],
    [
      8,
      7,
      5,
      4,
      3,
      1,
      1,
      1
    ],
    [
      8,
      7,
      5,
      4,
      2,
      2,
      2
    ],
    [
      8,
      7,
      5,
      3,
      3,
      3,
      1
    ],
    [
      8,
      7,
      5,
      3,
      3,
      2,
      2
    ],
    [
      8,
      7,
      5,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      7,
      5,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      7,
      5,
      3,
      2,
      2,
      2,
      1
    ],
    [
      8,
      7,
      4,
      4,
      4,
      3
    ],
    [
      8,
      7,
      4,
      4,
      4,
      2,
      1
    ],
    [
      8,
      7,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      8,
      7,
      4,
      4,
      3,
      3,
      1
    ],
    [
      8,
      7,
      4,
      4,
      3,
      2,
      2
    ],
    [
      8,
      7,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      8,
      7,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      7,
      4,
      4,
      2,
      2,
      2,
      1
    ],
    [
      8,
      7,
      4,
      3,
      3,
      3,
      2
    ],
    [
      8,
      7,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      7,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      7,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      7,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      7,
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      8,
      7,
      4,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      8,
      7,
      3,
      3,
      3,
      3,
      3
    ],
    [
      8,
      7,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      8,
      7,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      7,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      8,
      7,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      8,
      7,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      8,
      7,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      7,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      8,
      7,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      8,
      6,
      6,
      6,
      4
    ],
    [
      8,
      6,
      6,
      6,
      3,
      1
    ],
    [
      8,
      6,
      6,
      5,
      5
    ],
    [
      8,
      6,
      6,
      5,
      4,
      1
    ],
    [
      8,
      6,
      6,
      5,
      3,
      2
    ],
    [
      8,
      6,
      6,
      5,
      3,
      1,
      1
    ],
    [
      8,
      6,
      6,
      4,
      4,
      2
    ],
    [
      8,
      6,
      6,
      4,
      4,
      1,
      1
    ],
    [
      8,
      6,
      6,
      4,
      3,
      3
    ],
    [
      8,
      6,
      6,
      4,
      3,
      2,
      1
    ],
    [
      8,
      6,
      6,
      4,
      3,
      1,
      1,
      1
    ],
    [
      8,
      6,
      6,
      3,
      3,
      3,
      1
    ],
    [
      8,
      6,
      6,
      3,
      3,
      2,
      2
    ],
    [
      8,
      6,
      6,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      6,
      6,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      6,
      5,
      5,
      5,
      1
    ],
    [
      8,
      6,
      5,
      5,
      4,
      2
    ],
    [
      8,
      6,
      5,
      5,
      4,
      1,
      1
    ],
    [
      8,
      6,
      5,
      5,
      3,
      3
    ],
    [
      8,
      6,
      5,
      5,
      3,
      2,
      1
    ],
    [
      8,
      6,
      5,
      5,
      3,
      1,
      1,
      1
    ],
    [
      8,
      6,
      5,
      5,
      2,
      2,
      2
    ],
    [
      8,
      6,
      5,
      4,
      4,
      3
    ],
    [
      8,
      6,
      5,
      4,
      4,
      2,
      1
    ],
    [
      8,
      6,
      5,
      4,
      4,
      1,
      1,
      1
    ],
    [
      8,
      6,
      5,
      4,
      3,
      3,
      1
    ],
    [
      8,
      6,
      5,
      4,
      3,
      2,
      2
    ],
    [
      8,
      6,
      5,
      4,
      3,
      2,
      1,
      1
    ],
    [
      8,
      6,
      5,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      6,
      5,
      3,
      3,
      3,
      2
    ],
    [
      8,
      6,
      5,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      6,
      5,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      6,
      5,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      6,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      6,
      5,
      3,
      2,
      2,
      2,
      2
    ],
    [
      8,
      6,
      4,
      4,
      4,
      4
    ],
    [
      8,
      6,
      4,
      4,
      4,
      3,
      1
    ],
    [
      8,
      6,
      4,
      4,
      4,
      2,
      2
    ],
    [
      8,
      6,
      4,
      4,
      4,
      2,
      1,
      1
    ],
    [
      8,
      6,
      4,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      8,
      6,
      4,
      4,
      3,
      3,
      2
    ],
    [
      8,
      6,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      8,
      6,
      4,
      4,
      3,
      2,
      2,
      1
    ],
    [
      8,
      6,
      4,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      6,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      6,
      4,
      4,
      2,
      2,
      2,
      2
    ],
    [
      8,
      6,
      4,
      3,
      3,
      3,
      3
    ],
    [
      8,
      6,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      8,
      6,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      6,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      8,
      6,
      4,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      8,
      6,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      8,
      6,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      6,
      4,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      8,
      6,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      8,
      6,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      8,
      6,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      6,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      6,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      8,
      6,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      8,
      6,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      6,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      8,
      6,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      8,
      5,
      5,
      5,
      5,
      2
    ],
    [
      8,
      5,
      5,
      5,
      5,
      1,
      1
    ],
    [
      8,
      5,
      5,
      5,
      4,
      3
    ],
    [
      8,
      5,
      5,
      5,
      4,
      2,
      1
    ],
    [
      8,
      5,
      5,
      5,
      4,
      1,
      1,
      1
    ],
    [
      8,
      5,
      5,
      5,
      3,
      3,
      1
    ],
    [
      8,
      5,
      5,
      5,
      3,
      2,
      2
    ],
    [
      8,
      5,
      5,
      5,
      3,
      2,
      1,
      1
    ],
    [
      8,
      5,
      5,
      5,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      5,
      4,
      4,
      4
    ],
    [
      8,
      5,
      5,
      4,
      4,
      3,
      1
    ],
    [
      8,
      5,
      5,
      4,
      4,
      2,
      2
    ],
    [
      8,
      5,
      5,
      4,
      4,
      2,
      1,
      1
    ],
    [
      8,
      5,
      5,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      5,
      4,
      3,
      3,
      2
    ],
    [
      8,
      5,
      5,
      4,
      3,
      3,
      1,
      1
    ],
    [
      8,
      5,
      5,
      4,
      3,
      2,
      2,
      1
    ],
    [
      8,
      5,
      5,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      5,
      5,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      5,
      3,
      3,
      3,
      3
    ],
    [
      8,
      5,
      5,
      3,
      3,
      3,
      2,
      1
    ],
    [
      8,
      5,
      5,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      5,
      5,
      3,
      3,
      2,
      2,
      2
    ],
    [
      8,
      5,
      5,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      8,
      5,
      5,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      4,
      4,
      4,
      1
    ],
    [
      8,
      5,
      4,
      4,
      4,
      3,
      2
    ],
    [
      8,
      5,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      8,
      5,
      4,
      4,
      4,
      2,
      2,
      1
    ],
    [
      8,
      5,
      4,
      4,
      4,
      2,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      4,
      3,
      3,
      3
    ],
    [
      8,
      5,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      8,
      5,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      4,
      3,
      2,
      2,
      2
    ],
    [
      8,
      5,
      4,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      8,
      5,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      8,
      5,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      8,
      5,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      8,
      5,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      4,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      8,
      5,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      8,
      5,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      8,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      8,
      4,
      4,
      4,
      4,
      4,
      2
    ],
    [
      8,
      4,
      4,
      4,
      4,
      4,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      4,
      3,
      3
    ],
    [
      8,
      4,
      4,
      4,
      4,
      3,
      2,
      1
    ],
    [
      8,
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      4,
      2,
      2,
      2
    ],
    [
      8,
      4,
      4,
      4,
      4,
      2,
      2,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      3,
      3,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      3,
      2,
      2
    ],
    [
      8,
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      3,
      3,
      2
    ],
    [
      8,
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      8,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      8,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      8,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      7,
      6,
      3
    ],
    [
      7,
      7,
      7,
      5,
      4
    ],
    [
      7,
      7,
      7,
      5,
      3,
      1
    ],
    [
      7,
      7,
      7,
      4,
      4,
      1
    ],
    [
      7,
      7,
      7,
      4,
      3,
      2
    ],
    [
      7,
      7,
      7,
      4,
      3,
      1,
      1
    ],
    [
      7,
      7,
      7,
      3,
      3,
      3
    ],
    [
      7,
      7,
      7,
      3,
      3,
      2,
      1
    ],
    [
      7,
      7,
      7,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      7,
      6,
      6,
      4
    ],
    [
      7,
      7,
      6,
      6,
      3,
      1
    ],
    [
      7,
      7,
      6,
      6,
      2,
      2
    ],
    [
      7,
      7,
      6,
      5,
      5
    ],
    [
      7,
      7,
      6,
      5,
      4,
      1
    ],
    [
      7,
      7,
      6,
      5,
      3,
      2
    ],
    [
      7,
      7,
      6,
      5,
      3,
      1,
      1
    ],
    [
      7,
      7,
      6,
      4,
      4,
      2
    ],
    [
      7,
      7,
      6,
      4,
      4,
      1,
      1
    ],
    [
      7,
      7,
      6,
      4,
      3,
      3
    ],
    [
      7,
      7,
      6,
      4,
      3,
      2,
      1
    ],
    [
      7,
      7,
      6,
      4,
      3,
      1,
      1,
      1
    ],
    [
      7,
      7,
      6,
      4,
      2,
      2,
      2
    ],
    [
      7,
      7,
      6,
      3,
      3,
      3,
      1
    ],
    [
      7,
      7,
      6,
      3,
      3,
      2,
      2
    ],
    [
      7,
      7,
      6,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      7,
      6,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      5,
      5,
      5,
      1
    ],
    [
      7,
      7,
      5,
      5,
      4,
      2
    ],
    [
      7,
      7,
      5,
      5,
      4,
      1,
      1
    ],
    [
      7,
      7,
      5,
      5,
      3,
      3
    ],
    [
      7,
      7,
      5,
      5,
      3,
      2,
      1
    ],
    [
      7,
      7,
      5,
      5,
      3,
      1,
      1,
      1
    ],
    [
      7,
      7,
      5,
      5,
      2,
      2,
      2
    ],
    [
      7,
      7,
      5,
      4,
      4,
      3
    ],
    [
      7,
      7,
      5,
      4,
      4,
      2,
      1
    ],
    [
      7,
      7,
      5,
      4,
      4,
      1,
      1,
      1
    ],
    [
      7,
      7,
      5,
      4,
      3,
      3,
      1
    ],
    [
      7,
      7,
      5,
      4,
      3,
      2,
      2
    ],
    [
      7,
      7,
      5,
      4,
      3,
      2,
      1,
      1
    ],
    [
      7,
      7,
      5,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      5,
      4,
      2,
      2,
      2,
      1
    ],
    [
      7,
      7,
      5,
      3,
      3,
      3,
      2
    ],
    [
      7,
      7,
      5,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      7,
      5,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      7,
      5,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      7,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      5,
      3,
      2,
      2,
      2,
      2
    ],
    [
      7,
      7,
      4,
      4,
      4,
      4
    ],
    [
      7,
      7,
      4,
      4,
      4,
      3,
      1
    ],
    [
      7,
      7,
      4,
      4,
      4,
      2,
      2
    ],
    [
      7,
      7,
      4,
      4,
      4,
      2,
      1,
      1
    ],
    [
      7,
      7,
      4,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      4,
      4,
      3,
      3,
      2
    ],
    [
      7,
      7,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      7,
      7,
      4,
      4,
      3,
      2,
      2,
      1
    ],
    [
      7,
      7,
      4,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      7,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      4,
      4,
      2,
      2,
      2,
      2
    ],
    [
      7,
      7,
      4,
      4,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      7,
      4,
      3,
      3,
      3,
      3
    ],
    [
      7,
      7,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      7,
      7,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      7,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      7,
      7,
      4,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      7,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      4,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      7,
      7,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      7,
      7,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      6,
      6,
      6,
      5
    ],
    [
      7,
      6,
      6,
      6,
      4,
      1
    ],
    [
      7,
      6,
      6,
      6,
      3,
      2
    ],
    [
      7,
      6,
      6,
      6,
      3,
      1,
      1
    ],
    [
      7,
      6,
      6,
      5,
      5,
      1
    ],
    [
      7,
      6,
      6,
      5,
      4,
      2
    ],
    [
      7,
      6,
      6,
      5,
      4,
      1,
      1
    ],
    [
      7,
      6,
      6,
      5,
      3,
      3
    ],
    [
      7,
      6,
      6,
      5,
      3,
      2,
      1
    ],
    [
      7,
      6,
      6,
      5,
      3,
      1,
      1,
      1
    ],
    [
      7,
      6,
      6,
      4,
      4,
      3
    ],
    [
      7,
      6,
      6,
      4,
      4,
      2,
      1
    ],
    [
      7,
      6,
      6,
      4,
      4,
      1,
      1,
      1
    ],
    [
      7,
      6,
      6,
      4,
      3,
      3,
      1
    ],
    [
      7,
      6,
      6,
      4,
      3,
      2,
      2
    ],
    [
      7,
      6,
      6,
      4,
      3,
      2,
      1,
      1
    ],
    [
      7,
      6,
      6,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      6,
      3,
      3,
      3,
      2
    ],
    [
      7,
      6,
      6,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      6,
      6,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      6,
      6,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      6,
      6,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      5,
      5,
      5,
      2
    ],
    [
      7,
      6,
      5,
      5,
      5,
      1,
      1
    ],
    [
      7,
      6,
      5,
      5,
      4,
      3
    ],
    [
      7,
      6,
      5,
      5,
      4,
      2,
      1
    ],
    [
      7,
      6,
      5,
      5,
      4,
      1,
      1,
      1
    ],
    [
      7,
      6,
      5,
      5,
      3,
      3,
      1
    ],
    [
      7,
      6,
      5,
      5,
      3,
      2,
      2
    ],
    [
      7,
      6,
      5,
      5,
      3,
      2,
      1,
      1
    ],
    [
      7,
      6,
      5,
      5,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      5,
      4,
      4,
      4
    ],
    [
      7,
      6,
      5,
      4,
      4,
      3,
      1
    ],
    [
      7,
      6,
      5,
      4,
      4,
      2,
      2
    ],
    [
      7,
      6,
      5,
      4,
      4,
      2,
      1,
      1
    ],
    [
      7,
      6,
      5,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      5,
      4,
      3,
      3,
      2
    ],
    [
      7,
      6,
      5,
      4,
      3,
      3,
      1,
      1
    ],
    [
      7,
      6,
      5,
      4,
      3,
      2,
      2,
      1
    ],
    [
      7,
      6,
      5,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      6,
      5,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      5,
      4,
      2,
      2,
      2,
      2
    ],
    [
      7,
      6,
      5,
      3,
      3,
      3,
      3
    ],
    [
      7,
      6,
      5,
      3,
      3,
      3,
      2,
      1
    ],
    [
      7,
      6,
      5,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      6,
      5,
      3,
      3,
      2,
      2,
      2
    ],
    [
      7,
      6,
      5,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      6,
      5,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      4,
      4,
      1
    ],
    [
      7,
      6,
      4,
      4,
      4,
      3,
      2
    ],
    [
      7,
      6,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      4,
      2,
      2,
      1
    ],
    [
      7,
      6,
      4,
      4,
      4,
      2,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      3,
      3,
      3
    ],
    [
      7,
      6,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      7,
      6,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      3,
      2,
      2,
      2
    ],
    [
      7,
      6,
      4,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      4,
      2,
      2,
      2,
      2,
      1
    ],
    [
      7,
      6,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      7,
      6,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      7,
      6,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      6,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      7,
      6,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      4,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      7,
      6,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      7,
      6,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      7,
      6,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      6,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      7,
      5,
      5,
      5,
      5,
      3
    ],
    [
      7,
      5,
      5,
      5,
      5,
      2,
      1
    ],
    [
      7,
      5,
      5,
      5,
      5,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      5,
      4,
      4
    ],
    [
      7,
      5,
      5,
      5,
      4,
      3,
      1
    ],
    [
      7,
      5,
      5,
      5,
      4,
      2,
      2
    ],
    [
      7,
      5,
      5,
      5,
      4,
      2,
      1,
      1
    ],
    [
      7,
      5,
      5,
      5,
      4,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      5,
      3,
      3,
      2
    ],
    [
      7,
      5,
      5,
      5,
      3,
      3,
      1,
      1
    ],
    [
      7,
      5,
      5,
      5,
      3,
      2,
      2,
      1
    ],
    [
      7,
      5,
      5,
      5,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      5,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      4,
      4,
      4,
      1
    ],
    [
      7,
      5,
      5,
      4,
      4,
      3,
      2
    ],
    [
      7,
      5,
      5,
      4,
      4,
      3,
      1,
      1
    ],
    [
      7,
      5,
      5,
      4,
      4,
      2,
      2,
      1
    ],
    [
      7,
      5,
      5,
      4,
      4,
      2,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      4,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      4,
      3,
      3,
      3
    ],
    [
      7,
      5,
      5,
      4,
      3,
      3,
      2,
      1
    ],
    [
      7,
      5,
      5,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      4,
      3,
      2,
      2,
      2
    ],
    [
      7,
      5,
      5,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      5,
      5,
      4,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      3,
      3,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      3,
      2,
      2
    ],
    [
      7,
      5,
      5,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      4,
      4,
      2
    ],
    [
      7,
      5,
      4,
      4,
      4,
      4,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      4,
      3,
      3
    ],
    [
      7,
      5,
      4,
      4,
      4,
      3,
      2,
      1
    ],
    [
      7,
      5,
      4,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      4,
      2,
      2,
      2
    ],
    [
      7,
      5,
      4,
      4,
      4,
      2,
      2,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      3,
      3,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      3,
      2,
      2
    ],
    [
      7,
      5,
      4,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      4,
      2,
      2,
      2,
      2,
      2
    ],
    [
      7,
      5,
      4,
      3,
      3,
      3,
      3,
      2
    ],
    [
      7,
      5,
      4,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      7,
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      7,
      4,
      4,
      4,
      4,
      4,
      3
    ],
    [
      7,
      4,
      4,
      4,
      4,
      4,
      2,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      3,
      3,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      3,
      2,
      2
    ],
    [
      7,
      4,
      4,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      2,
      2,
      2,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      3,
      3,
      2
    ],
    [
      7,
      4,
      4,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      7,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      3,
      3
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      6,
      6,
      6
    ],
    [
      6,
      6,
      6,
      6,
      5,
      1
    ],
    [
      6,
      6,
      6,
      6,
      4,
      2
    ],
    [
      6,
      6,
      6,
      6,
      4,
      1,
      1
    ],
    [
      6,
      6,
      6,
      6,
      3,
      3
    ],
    [
      6,
      6,
      6,
      6,
      3,
      2,
      1
    ],
    [
      6,
      6,
      6,
      6,
      3,
      1,
      1,
      1
    ],
    [
      6,
      6,
      6,
      5,
      5,
      2
    ],
    [
      6,
      6,
      6,
      5,
      5,
      1,
      1
    ],
    [
      6,
      6,
      6,
      5,
      4,
      3
    ],
    [
      6,
      6,
      6,
      5,
      4,
      2,
      1
    ],
    [
      6,
      6,
      6,
      5,
      4,
      1,
      1,
      1
    ],
    [
      6,
      6,
      6,
      5,
      3,
      3,
      1
    ],
    [
      6,
      6,
      6,
      5,
      3,
      2,
      2
    ],
    [
      6,
      6,
      6,
      5,
      3,
      2,
      1,
      1
    ],
    [
      6,
      6,
      6,
      5,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      6,
      4,
      4,
      4
    ],
    [
      6,
      6,
      6,
      4,
      4,
      3,
      1
    ],
    [
      6,
      6,
      6,
      4,
      4,
      2,
      2
    ],
    [
      6,
      6,
      6,
      4,
      4,
      2,
      1,
      1
    ],
    [
      6,
      6,
      6,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      6,
      4,
      3,
      3,
      2
    ],
    [
      6,
      6,
      6,
      4,
      3,
      3,
      1,
      1
    ],
    [
      6,
      6,
      6,
      4,
      3,
      2,
      2,
      1
    ],
    [
      6,
      6,
      6,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      6,
      6,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      6,
      3,
      3,
      3,
      3
    ],
    [
      6,
      6,
      6,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      6,
      6,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      6,
      6,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      6,
      6,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      6,
      6,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      6,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      5,
      5,
      3
    ],
    [
      6,
      6,
      5,
      5,
      5,
      2,
      1
    ],
    [
      6,
      6,
      5,
      5,
      5,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      5,
      4,
      4
    ],
    [
      6,
      6,
      5,
      5,
      4,
      3,
      1
    ],
    [
      6,
      6,
      5,
      5,
      4,
      2,
      2
    ],
    [
      6,
      6,
      5,
      5,
      4,
      2,
      1,
      1
    ],
    [
      6,
      6,
      5,
      5,
      4,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      5,
      3,
      3,
      2
    ],
    [
      6,
      6,
      5,
      5,
      3,
      3,
      1,
      1
    ],
    [
      6,
      6,
      5,
      5,
      3,
      2,
      2,
      1
    ],
    [
      6,
      6,
      5,
      5,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      5,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      5,
      2,
      2,
      2,
      2
    ],
    [
      6,
      6,
      5,
      4,
      4,
      4,
      1
    ],
    [
      6,
      6,
      5,
      4,
      4,
      3,
      2
    ],
    [
      6,
      6,
      5,
      4,
      4,
      3,
      1,
      1
    ],
    [
      6,
      6,
      5,
      4,
      4,
      2,
      2,
      1
    ],
    [
      6,
      6,
      5,
      4,
      4,
      2,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      4,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      4,
      3,
      3,
      3
    ],
    [
      6,
      6,
      5,
      4,
      3,
      3,
      2,
      1
    ],
    [
      6,
      6,
      5,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      4,
      3,
      2,
      2,
      2
    ],
    [
      6,
      6,
      5,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      6,
      5,
      4,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      3,
      3,
      3,
      3,
      1
    ],
    [
      6,
      6,
      5,
      3,
      3,
      3,
      2,
      2
    ],
    [
      6,
      6,
      5,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      6,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      6,
      6,
      5,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      5,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      6,
      6,
      4,
      4,
      4,
      4,
      2
    ],
    [
      6,
      6,
      4,
      4,
      4,
      4,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      4,
      3,
      3
    ],
    [
      6,
      6,
      4,
      4,
      4,
      3,
      2,
      1
    ],
    [
      6,
      6,
      4,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      4,
      2,
      2,
      2
    ],
    [
      6,
      6,
      4,
      4,
      4,
      2,
      2,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      3,
      3,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      3,
      2,
      2
    ],
    [
      6,
      6,
      4,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      4,
      2,
      2,
      2,
      2,
      2
    ],
    [
      6,
      6,
      4,
      3,
      3,
      3,
      3,
      2
    ],
    [
      6,
      6,
      4,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      6,
      6,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      4,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      6,
      6,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      5,
      4
    ],
    [
      6,
      5,
      5,
      5,
      5,
      3,
      1
    ],
    [
      6,
      5,
      5,
      5,
      5,
      2,
      2
    ],
    [
      6,
      5,
      5,
      5,
      5,
      2,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      5,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      4,
      4,
      1
    ],
    [
      6,
      5,
      5,
      5,
      4,
      3,
      2
    ],
    [
      6,
      5,
      5,
      5,
      4,
      3,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      4,
      2,
      2,
      1
    ],
    [
      6,
      5,
      5,
      5,
      4,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      3,
      3,
      3
    ],
    [
      6,
      5,
      5,
      5,
      3,
      3,
      2,
      1
    ],
    [
      6,
      5,
      5,
      5,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      3,
      2,
      2,
      2
    ],
    [
      6,
      5,
      5,
      5,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      5,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      4,
      4,
      2
    ],
    [
      6,
      5,
      5,
      4,
      4,
      4,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      4,
      3,
      3
    ],
    [
      6,
      5,
      5,
      4,
      4,
      3,
      2,
      1
    ],
    [
      6,
      5,
      5,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      4,
      2,
      2,
      2
    ],
    [
      6,
      5,
      5,
      4,
      4,
      2,
      2,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      4,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      3,
      3,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      3,
      2,
      2
    ],
    [
      6,
      5,
      5,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      3,
      3,
      2
    ],
    [
      6,
      5,
      5,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      6,
      5,
      5,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      4,
      3
    ],
    [
      6,
      5,
      4,
      4,
      4,
      4,
      2,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      3,
      3,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      3,
      2,
      2
    ],
    [
      6,
      5,
      4,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      2,
      2,
      2,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      3,
      3,
      2
    ],
    [
      6,
      5,
      4,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      6,
      5,
      4,
      4,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      3,
      3
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4,
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      4,
      4
    ],
    [
      6,
      4,
      4,
      4,
      4,
      4,
      3,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      4,
      2,
      2
    ],
    [
      6,
      4,
      4,
      4,
      4,
      4,
      2,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      3,
      3,
      2
    ],
    [
      6,
      4,
      4,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      2,
      2,
      2,
      2
    ],
    [
      6,
      4,
      4,
      4,
      4,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      3,
      3
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      5,
      5
    ],
    [
      5,
      5,
      5,
      5,
      5,
      4,
      1
    ],
    [
      5,
      5,
      5,
      5,
      5,
      3,
      2
    ],
    [
      5,
      5,
      5,
      5,
      5,
      3,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      5,
      2,
      2,
      1
    ],
    [
      5,
      5,
      5,
      5,
      5,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      5,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      4,
      4,
      2
    ],
    [
      5,
      5,
      5,
      5,
      4,
      4,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      4,
      3,
      3
    ],
    [
      5,
      5,
      5,
      5,
      4,
      3,
      2,
      1
    ],
    [
      5,
      5,
      5,
      5,
      4,
      3,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      4,
      2,
      2,
      2
    ],
    [
      5,
      5,
      5,
      5,
      4,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      4,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      4,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      3,
      3,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      3,
      2,
      2
    ],
    [
      5,
      5,
      5,
      5,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      5,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      4,
      3
    ],
    [
      5,
      5,
      5,
      4,
      4,
      4,
      2,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      3,
      3,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      3,
      2,
      2
    ],
    [
      5,
      5,
      5,
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      2,
      2,
      2,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      3,
      3,
      2
    ],
    [
      5,
      5,
      5,
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      5,
      5,
      5,
      4,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      3,
      3
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      4,
      4
    ],
    [
      5,
      5,
      4,
      4,
      4,
      4,
      3,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      4,
      2,
      2
    ],
    [
      5,
      5,
      4,
      4,
      4,
      4,
      2,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      3,
      3,
      2
    ],
    [
      5,
      5,
      4,
      4,
      4,
      3,
      3,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      3,
      2,
      2,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      2,
      2,
      2,
      2
    ],
    [
      5,
      5,
      4,
      4,
      4,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      3,
      3
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      3,
      2,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      2
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      4,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      4,
      4,
      4,
      4,
      4,
      4,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      4,
      3,
      2
    ],
    [
      5,
      4,
      4,
      4,
      4,
      4,
      3,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      4,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      3,
      3
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      3,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      2
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      2,
      2,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      2
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      4,
      2
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      4,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      3,
      3
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      3,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      2,
      2,
      2
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      3,
      3,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      3,
      2,
      2
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      2,
      2,
      2,
      2
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      2
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ]
  ]
}

==> anc/global_structure/structural.py <==
from core import partitions, dimension, horizontal_children, witness
from functools import lru_cache
import json, collections
from pathlib import Path
HERE=Path(__file__).resolve().parent

def kappa(lam):return sum(x*(x+1-2*i)//2 for i,x in enumerate(lam,1))
def max_corner(lam):return max(x-i for i,x in enumerate(lam,1) if i==len(lam) or x>lam[i])

def longrow(lam):
 if len(lam)<=1:return True
 rho=lam[1:]
 return lam[0]>=sum(rho)+max_corner(rho)-1

def old_seed(lam):
 n=sum(lam)
 if n<=15:return True
 large=tuple(x for x in lam if x>=3)
 if len(large)<=3 or (len(large)==4 and large[1]==large[2]):return True
 if len(lam)==4 and lam[1:]==(4,3,3):return True
 # retain exact input certificate for order17, separately tabulated
 if lam in [(6,5,3,3)]:return True
 return False

def new_seed(lam):
 if old_seed(lam) or longrow(lam):return True
 if len(lam)==4 and lam[2:]==(3,3) and 5*lam[0]>=8*lam[1]:return True
 return False

def move_children(lam):
 for i,x in enumerate(lam):
  if x>max(lam[i+1] if i+1<len(lam) else 0,1):
   v=list(lam);v[i]-=1;v.append(1);yield tuple(v)

def node_closure(n,seed):
 ps=partitions(n)
 good={lam for lam in ps if seed(lam)}
 todo=list(good)
 while todo:
  x=todo.pop()
  for y in move_children(x):
   if y not in good:good.add(y);todo.append(y)
 return good

def analytic_old(lam):
 if sum(lam)<=15:return True
 large=tuple(x for x in lam if x>=3)
 t=lam.count(1)
 if len(large)<=3:return True
 if len(large)==4:
  a,b,c,d=large
  if t>=b-c:return True
  if b==4 and c==d==3 and lam.count(2)==0:return True
 # isolated input 6533 closure, at order17 only
 if sum(lam)==17 and len(lam)-lam.count(1)<=4 and all(x<=y for x,y in zip(lam,(6,5,3,3))):return True
 return False

def analytic_new(lam):
 if analytic_old(lam):return True
 core=tuple(x for x in lam if x>=2)
 t=lam.count(1)
 if len(core)<=1:return True
 a=core[0];rho=core[1:]
 if a+t>=sum(rho)+max_corner(rho)-1:return True
 return len(core)==4 and core[2:]==(3,3) and 5*(a+t)>=8*core[1]

if __name__=='__main__':
 stats=[];residual={}
 for n in range(16,31):
  ps=partitions(n);old=node_closure(n,old_seed);new=node_closure(n,new_seed)
  assert all((l in old)==analytic_old(l) for l in ps)
  assert all((l in new)==analytic_new(l) for l in ps)
  rem=[l for l in ps if l not in new]
  by=collections.Counter(len([x for x in l if x>=3]) for l in rem)
  r={'n':n,'partitions':len(ps),'old_covered':len(old),'new_covered':len(new),'newly_covered':len(new-old),'residual':len(rem),'residual_4large':by[4],'residual_ge5large':sum(v for k,v in by.items() if k>=5)}
  print(r,flush=True);stats.append(r);residual[n]=rem
 json.dump(stats,open(HERE/'frontier_counts.json','w'),indent=2)
 json.dump(residual,open(HERE/'residual_shapes.json','w'),indent=2)
 # complete exact checks of long-row witness criterion and hereditary fact
 c=0
 for q in range(1,19):
  for rho in partitions(q):
   C=max_corner(rho);m=max(rho[0],q+C-1)
   rr=witness(m,rho,1)
   lam=(m,)+rho
   assert rr[lam]==-q
   assert all(x>=0 for nu,x in rr.items() if nu!=lam)
   for nu in rr:
    if nu!=lam:assert longrow(nu)
   if m>rho[0]:
    row=witness(m-1,rho,1)
    assert any(v<0 for nu,v in row.items() if nu!=(m-1,)+rho)
   c+=1
 print('long-row exact examples',c,flush=True)


==> anc/global_structure/structural_verification_log.txt <==
{'n': 16, 'partitions': 231, 'old_covered': 227, 'new_covered': 227, 'newly_covered': 0, 'residual': 4, 'residual_4large': 2, 'residual_ge5large': 2}
{'n': 17, 'partitions': 297, 'old_covered': 290, 'new_covered': 290, 'newly_covered': 0, 'residual': 7, 'residual_4large': 2, 'residual_ge5large': 5}
{'n': 18, 'partitions': 385, 'old_covered': 367, 'new_covered': 367, 'newly_covered': 0, 'residual': 18, 'residual_4large': 8, 'residual_ge5large': 10}
{'n': 19, 'partitions': 490, 'old_covered': 459, 'new_covered': 461, 'newly_covered': 2, 'residual': 29, 'residual_4large': 10, 'residual_ge5large': 19}
{'n': 20, 'partitions': 627, 'old_covered': 573, 'new_covered': 575, 'newly_covered': 2, 'residual': 52, 'residual_4large': 19, 'residual_ge5large': 33}
{'n': 21, 'partitions': 792, 'old_covered': 707, 'new_covered': 709, 'newly_covered': 2, 'residual': 83, 'residual_4large': 27, 'residual_ge5large': 56}
{'n': 22, 'partitions': 1002, 'old_covered': 869, 'new_covered': 882, 'newly_covered': 13, 'residual': 120, 'residual_4large': 39, 'residual_ge5large': 81}
{'n': 23, 'partitions': 1255, 'old_covered': 1056, 'new_covered': 1070, 'newly_covered': 14, 'residual': 185, 'residual_4large': 55, 'residual_ge5large': 130}
{'n': 24, 'partitions': 1575, 'old_covered': 1281, 'new_covered': 1296, 'newly_covered': 15, 'residual': 279, 'residual_4large': 79, 'residual_ge5large': 200}
{'n': 25, 'partitions': 1958, 'old_covered': 1538, 'new_covered': 1558, 'newly_covered': 20, 'residual': 400, 'residual_4large': 101, 'residual_ge5large': 299}
{'n': 26, 'partitions': 2436, 'old_covered': 1840, 'new_covered': 1872, 'newly_covered': 32, 'residual': 564, 'residual_4large': 139, 'residual_ge5large': 425}
{'n': 27, 'partitions': 3010, 'old_covered': 2186, 'new_covered': 2236, 'newly_covered': 50, 'residual': 774, 'residual_4large': 173, 'residual_ge5large': 601}
{'n': 28, 'partitions': 3718, 'old_covered': 2587, 'new_covered': 2652, 'newly_covered': 65, 'residual': 1066, 'residual_4large': 230, 'residual_ge5large': 836}
{'n': 29, 'partitions': 4565, 'old_covered': 3040, 'new_covered': 3124, 'newly_covered': 84, 'residual': 1441, 'residual_4large': 289, 'residual_ge5large': 1152}
{'n': 30, 'partitions': 5604, 'old_covered': 3563, 'new_covered': 3685, 'newly_covered': 122, 'residual': 1919, 'residual_4large': 361, 'residual_ge5large': 1558}
long-row exact examples 1596


==> anc/global_structure/symbolic_certificate.json <==
{
  "domain": "integer b>=4, 5a>=8b; two-witness interval a<=2b+4",
  "variables": [
    "g",
    "u",
    "x"
  ],
  "grid_shift": 10,
  "bernstein_polynomials": [
    {
      "c": 0,
      "k": 0,
      "terms": [
        [
          [
            0,
            0,
            0
          ],
          "857184/625"
        ],
        [
          [
            0,
            1,
            0
          ],
          "1487536/625"
        ],
        [
          [
            0,
            2,
            0
          ],
          "3647456/1875"
        ],
        [
          [
            0,
            3,
            0
          ],
          "371776/375"
        ],
        [
          [
            0,
            4,
            0
          ],
          "123712/375"
        ],
        [
          [
            0,
            5,
            0
          ],
          "125744/1875"
        ],
        [
          [
            0,
            6,
            0
          ],
          "13376/1875"
        ],
        [
          [
            0,
            7,
            0
          ],
          "512/1875"
        ],
        [
          [
            1,
            0,
            0
          ],
          "767292/625"
        ],
        [
          [
            1,
            1,
            0
          ],
          "969514/625"
        ],
        [
          [
            1,
            2,
            0
          ],
          "1695074/1875"
        ],
        [
          [
            1,
            3,
            0
          ],
          "208134/625"
        ],
        [
          [
            1,
            4,
            0
          ],
          "150506/1875"
        ],
        [
          [
            1,
            5,
            0
          ],
          "272/25"
        ],
        [
          [
            1,
            6,
            0
          ],
          "1088/1875"
        ],
        [
          [
            2,
            0,
            0
          ],
          "256886/625"
        ],
        [
          [
            2,
            1,
            0
          ],
          "43841/125"
        ],
        [
          [
            2,
            2,
            0
          ],
          "84579/625"
        ],
        [
          [
            2,
            3,
            0
          ],
          "21599/625"
        ],
        [
          [
            2,
            4,
            0
          ],
          "3603/625"
        ],
        [
          [
            2,
            5,
            0
          ],
          "264/625"
        ],
        [
          [
            3,
            0,
            0
          ],
          "37428/625"
        ],
        [
          [
            3,
            1,
            0
          ],
          "18654/625"
        ],
        [
          [
            3,
            2,
            0
          ],
          "4319/625"
        ],
        [
          [
            3,
            3,
            0
          ],
          "774/625"
        ],
        [
          [
            3,
            4,
            0
          ],
          "81/625"
        ],
        [
          [
            4,
            0,
            0
          ],
          "1954/625"
        ],
        [
          [
            4,
            1,
            0
          ],
          "399/625"
        ],
        [
          [
            4,
            2,
            0
          ],
          "54/625"
        ],
        [
          [
            4,
            3,
            0
          ],
          "9/625"
        ]
      ]
    },
    {
      "c": 0,
      "k": 1,
      "terms": [
        [
          [
            0,
            0,
            0
          ],
          "320578/125"
        ],
        [
          [
            0,
            1,
            0
          ],
          "315719/75"
        ],
        [
          [
            0,
            2,
            0
          ],
          "9520/3"
        ],
        [
          [
            0,
            3,
            0
          ],
          "181462/125"
        ],
        [
          [
            0,
            4,
            0
          ],
          "160018/375"
        ],
        [
          [
            0,
            5,
            0
          ],
          "28667/375"
        ],
        [
          [
            0,
            6,
            0
          ],
          "904/125"
        ],
        [
          [
            0,
            7,
            0
          ],
          "32/125"
        ],
        [
          [
            1,
            0,
            0
          ],
          "54601/25"
        ],
        [
          [
            1,
            1,
            0
          ],
          "977954/375"
        ],
        [
          [
            1,
            2,
            0
          ],
          "20909/15"
        ],
        [
          [
            1,
            3,
            0
          ],
          "171751/375"
        ],
        [
          [
            1,
            4,
            0
          ],
          "36736/375"
        ],
        [
          [
            1,
            5,
            0
          ],
          "1489/125"
        ],
        [
          [
            1,
            6,
            0
          ],
          "72/125"
        ],
        [
          [
            2,
            0,
            0
          ],
          "86663/125"
        ],
        [
          [
            2,
            1,
            0
          ],
          "839377/1500"
        ],
        [
          [
            2,
            2,
            0
          ],
          "19671/100"
        ],
        [
          [
            2,
            3,
            0
          ],
          "13417/300"
        ],
        [
          [
            2,
            4,
            0
          ],
          "3373/500"
        ],
        [
          [
            2,
            5,
            0
          ],
          "113/250"
        ],
        [
          [
            3,
            0,
            0
          ],
          "11838/125"
        ],
        [
          [
            3,
            1,
            0
          ],
          "5608/125"
        ],
        [
          [
            3,
            2,
            0
          ],
          "4727/500"
        ],
        [
          [
            3,
            3,
            0
          ],
          "381/250"
        ],
        [
          [
            3,
            4,
            0
          ],
          "3/20"
        ],
        [
          [
            4,
            0,
            0
          ],
          "566/125"
        ],
        [
          [
            4,
            1,
            0
          ],
          "469/500"
        ],
        [
          [
            4,
            2,
            0
          ],
          "27/250"
        ],
        [
          [
            4,
            3,
            0
          ],
          "9/500"
        ]
      ]
    },
    {
      "c": 0,
      "k": 2,
      "terms": [
        [
          [
            0,
            0,
            0
          ],
          "324068/75"
        ],
        [
          [
            0,
            1,
            0
          ],
          "1503152/225"
        ],
        [
          [
            0,
            2,
            0
          ],
          "1039102/225"
        ],
        [
          [
            0,
            3,
            0
          ],
          "141172/75"
        ],
        [
          [
            0,
            4,
            0
          ],
          "109124/225"
        ],
        [
          [
            0,
            5,
            0
          ],
          "17188/225"
        ],
        [
          [
            0,
            6,
            0
          ],
          "162/25"
        ],
        [
          [
            0,
            7,
            0
          ],
          "16/75"
        ],
        [
          [
            1,
            0,
            0
          ],
          "263404/75"
        ],
        [
          [
            1,
            1,
            0
          ],
          "891922/225"
        ],
        [
          [
            1,
            2,
            0
          ],
          "436348/225"
        ],
        [
          [
            1,
            3,
            0
          ],
          "126866/225"
        ],
        [
          [
            1,
            4,
            0
          ],
          "23798/225"
        ],
        [
          [
            1,
            5,
            0
          ],
          "172/15"
        ],
        [
          [
            1,
            6,
            0
          ],
          "38/75"
        ],
        [
          [
            2,
            0,
            0
          ],
          "79628/75"
        ],
        [
          [
            2,
            1,
            0
          ],
          "367567/450"
        ],
        [
          [
            2,
            2,
            0
          ],
          "13069/50"
        ],
        [
          [
            2,
            3,
            0
          ],
          "4681/90"
        ],
        [
          [
            2,
            4,
            0
          ],
          "209/30"
        ],
        [
          [
            2,
            5,
            0
          ],
          "32/75"
        ],
        [
          [
            3,
            0,
            0
          ],
          "686/5"
        ],
        [
          [
            3,
            1,
            0
          ],
          "944/15"
        ],
        [
          [
            3,
            2,
            0
          ],
          "1783/150"
        ],
        [
          [
            3,
            3,
            0
          ],
          "5/3"
        ],
        [
          [
            3,
            4,
            0
          ],
          "23/150"
        ],
        [
          [
            4,
            0,
            0
          ],
          "154/25"
        ],
        [
          [
            4,
            1,
            0
          ],
          "13/10"
        ],
        [
          [
            4,
            2,
            0
          ],
          "3/25"
        ],
        [
          [
            4,
            3,
            0
          ],
          "1/50"
        ]
      ]
    },
    {
      "c": 0,
      "k": 3,
      "terms": [
        [
          [
            0,
            0,
            0
          ],
          "32112/5"
        ],
        [
          [
            0,
            1,
            0
          ],
          "45944/5"
        ],
        [
          [
            0,
            2,
            0
          ],
          "84701/15"
        ],
        [
          [
            0,
            3,
            0
          ],
          "29498/15"
        ],
        [
          [
            0,
            4,
            0
          ],
          "6386/15"
        ],
        [
          [
            0,
            5,
            0
          ],
          "172/3"
        ],
        [
          [
            0,
            6,
            0
          ],
          "13/3"
        ],
        [
          [
            0,
            7,
            0
          ],
          "2/15"
        ],
        [
          [
            1,
            0,
            0
          ],
          "25561/5"
        ],
        [
          [
            1,
            1,
            0
          ],
          "16148/3"
        ],
        [
          [
            1,
            2,
            0
          ],
          "11668/5"
        ],
        [
          [
            1,
            3,
            0
          ],
          "8501/15"
        ],
        [
          [
            1,
            4,
            0
          ],
          "1312/15"
        ],
        [
          [
            1,
            5,
            0
          ],
          "41/5"
        ],
        [
          [
            1,
            6,
            0
          ],
          "1/3"
        ],
        [
          [
            2,
            0,
            0
          ],
          "1501"
        ],
        [
          [
            2,
            1,
            0
          ],
          "65383/60"
        ],
        [
          [
            2,
            2,
            0
          ],
          "6101/20"
        ],
        [
          [
            2,
            3,
            0
          ],
          "583/12"
        ],
        [
          [
            2,
            4,
            0
          ],
          "107/20"
        ],
        [
          [
            2,
            5,
            0
          ],
          "3/10"
        ],
        [
          [
            3,
            0,
            0
          ],
          "932/5"
        ],
        [
          [
            3,
            1,
            0
          ],
          "1232/15"
        ],
        [
          [
            3,
            2,
            0
          ],
          "779/60"
        ],
        [
          [
            3,
            3,
            0
          ],
          "41/30"
        ],
        [
          [
            3,
            4,
            0
          ],
          "7/60"
        ],
        [
          [
            4,
            0,
            0
          ],
          "8"
        ],
        [
          [
            4,
            1,
            0
          ],
          "101/60"
        ],
        [
          [
            4,
            2,
            0
          ],
          "1/10"
        ],
        [
          [
            4,
            3,
            0
          ],
          "1/60"
        ]
      ]
    },
    {
      "c": 0,
      "k": 4,
      "terms": [
        [
          [
            0,
            0,
            0
          ],
          "7920"
        ],
        [
          [
            0,
            1,
            0
          ],
          "9564"
        ],
        [
          [
            0,
            2,
            0
          ],
          "4456"
        ],
        [
          [
            0,
            3,
            0
          ],
          "992"
        ],
        [
          [
            0,
            4,
            0
          ],
          "104"
        ],
        [
          [
            0,
            5,
            0
          ],
          "4"
        ],
        [
          [
            1,
            0,
            0
          ],
          "6660"
        ],
        [
          [
            1,
            1,
            0
          ],
          "6162"
        ],
        [
          [
            1,
            2,
            0
          ],
          "2046"
        ],
        [
          [
            1,
            3,
            0
          ],
          "286"
        ],
        [
          [
            1,
            4,
            0
          ],
          "14"
        ],
        [
          [
            2,
            0,
            0
          ],
          "1970"
        ],
        [
          [
            2,
            1,
            0
          ],
          "1294"
        ],
        [
          [
            2,
            2,
            0
          ],
          "270"
        ],
        [
          [
            2,
            3,
            0
          ],
          "18"
        ],
        [
          [
            3,
            0,
            0
          ],
          "240"
        ],
        [
          [
            3,
            1,
            0
          ],
          "98"
        ],
        [
          [
            3,
            2,
            0
          ],
          "10"
        ],
        [
          [
            4,
            0,
            0
          ],
          "10"
        ],
        [
          [
            4,
            1,
            0
          ],
          "2"
        ]
      ]
    },
    {
      "c": 1,
      "k": 0,
      "terms": [
        [
          [
            0,
            0,
            0
          ],
          "1916/25"
        ],
        [
          [
            0,
            1,
            0
          ],
          "68898/625"
        ],
        [
          [
            0,
            2,
            0
          ],
          "7358/1875"
        ],
        [
          [
            0,
            3,
            0
          ],
          "86906/1875"
        ],
        [
          [
            0,
            4,
            0
          ],
          "147878/1875"
        ],
        [
          [
            0,
            5,
            0
          ],
          "66104/1875"
        ],
        [
          [
            0,
            6,
            0
          ],
          "2176/375"
        ],
        [
          [
            0,
            7,
            0
          ],
          "512/1875"
        ],
        [
          [
            1,
            0,
            0
          ],
          "29954/125"
        ],
        [
          [
            1,
            1,
            0
          ],
          "172159/625"
        ],
        [
          [
            1,
            2,
            0
          ],
          "28189/375"
        ],
        [
          [
            1,
            3,
            0
          ],
          "20101/625"
        ],
        [
          [
            1,
            4,
            0
          ],
          "51533/1875"
        ],
        [
          [
            1,
            5,
            0
          ],
          "4832/625"
        ],
        [
          [
            1,
            6,
            0
          ],
          "1088/1875"
        ],
        [
          [
            2,
            0,
            0
          ],
          "16594/125"
        ],
        [
          [
            2,
            1,
            0
          ],
          "64987/625"
        ],
        [
          [
            2,
            2,
            0
          ],
          "11506/625"
        ],
        [
          [
            2,
            3,
            0
          ],
          "3191/625"
        ],
        [
          [
            2,
            4,
            0
          ],
          "1966/625"
        ],
        [
          [
            2,
            5,
            0
          ],
          "264/625"
        ],
        [
          [
            3,
            0,
            0
          ],
          "3238/125"
        ],
        [
          [
            3,
            1,
            0
          ],
          "7301/625"
        ],
        [
          [
            3,
            2,
            0
          ],
          "431/625"
        ],
        [
          [
            3,
            3,
            0
          ],
          "201/625"
        ],
        [
          [
            3,
            4,
            0
          ],
          "81/625"
        ],
        [
          [
            4,
            0,
            0
          ],
          "202/125"
        ],
        [
          [
            4,
            1,
            0
          ],
          "183/625"
        ],
        [
          [
            4,
            2,
            0
          ],
          "-18/625"
        ],
        [
          [
            4,
            3,
            0
          ],
          "9/625"
        ]
      ]
    },
    {
      "c": 1,
      "k": 1,
      "terms": [
        [
          [
            0,
            0,
            0
          ],
          "8442/25"
        ],
        [
          [
            0,
            1,
            0
          ],
          "434747/750"
        ],
        [
          [
            0,
            2,
            0
          ],
          "143699/375"
        ],
        [
          [
            0,
            3,
            0
          ],
          "31603/125"
        ],
        [
          [
            0,
            4,
            0
          ],
          "11033/75"
        ],
        [
          [
            0,
            5,
            0
          ],
          "33823/750"
        ],
        [
          [
            0,
            6,
            0
          ],
          "752/125"
        ],
        [
          [
            0,
            7,
            0
          ],
          "32/125"
        ],
        [
          [
            1,
            0,
            0
          ],
          "70866/125"
        ],
        [
          [
            1,
            1,
            0
          ],
          "1047317/1500"
        ],
        [
          [
            1,
            2,
            0
          ],
          "433181/1500"
        ],
        [
          [
            1,
            3,
            0
          ],
          "30851/300"
        ],
        [
          [
            1,
            4,
            0
          ],
          "63943/1500"
        ],
        [
          [
            1,
            5,
            0
          ],
          "1114/125"
        ],
        [
          [
            1,
            6,
            0
          ],
          "72/125"
        ],
        [
          [
            2,
            0,
            0
          ],
          "32301/125"
        ],
        [
          [
            2,
            1,
            0
          ],
          "322297/1500"
        ],
        [
          [
            2,
            2,
            0
          ],
          "1298/25"
        ],
        [
          [
            2,
            3,
            0
          ],
          "3577/300"
        ],
        [
          [
            2,
            4,
            0
          ],
          "514/125"
        ],
        [
          [
            2,
            5,
            0
          ],
          "113/250"
        ],
        [
          [
            3,
            0,
            0
          ],
          "5532/125"
        ],
        [
          [
            3,
            1,
            0
          ],
          "10749/500"
        ],
        [
          [
            3,
            2,
            0
          ],
          "1097/500"
        ],
        [
          [
            3,
            3,
            0
          ],
          "271/500"
        ],
        [
          [
            3,
            4,
            0
          ],
          "3/20"
        ],
        [
          [
            4,
            0,
            0
          ],
          "303/125"
        ],
        [
          [
            4,
            1,
            0
          ],
          "271/500"
        ],
        [
          [
            4,
            2,
            0
          ],
          "-3/125"
        ],
        [
          [
            4,
            3,
            0
          ],
          "9/500"
        ]
      ]
    },
    {
      "c": 1,
      "k": 2,
      "terms": [
        [
          [
            0,
            0,
            0
          ],
          "71606/75"
        ],
        [
          [
            0,
            1,
            0
          ],
          "359456/225"
        ],
        [
          [
            0,
            2,
            0
          ],
          "252556/225"
        ],
        [
          [
            0,
            3,
            0
          ],
          "42086/75"
        ],
        [
          [
            0,
            4,
            0
          ],
          "48074/225"
        ],
        [
          [
            0,
            5,
            0
          ],
          "442/9"
        ],
        [
          [
            0,
            6,
            0
          ],
          "412/75"
        ],
        [
          [
            0,
            7,
            0
          ],
          "16/75"
        ],
        [
          [
            1,
            0,
            0
          ],
          "87196/75"
        ],
        [
          [
            1,
            1,
            0
          ],
          "129223/90"
        ],
        [
          [
            1,
            2,
            0
          ],
          "289499/450"
        ],
        [
          [
            1,
            3,
            0
          ],
          "17729/90"
        ],
        [
          [
            1,
            4,
            0
          ],
          "24661/450"
        ],
        [
          [
            1,
            5,
            0
          ],
          "134/15"
        ],
        [
          [
            1,
            6,
            0
          ],
          "38/75"
        ],
        [
          [
            2,
            0,
            0
          ],
          "11242/25"
        ],
        [
          [
            2,
            1,
            0
          ],
          "173407/450"
        ],
        [
          [
            2,
            2,
            0
          ],
          "7697/75"
        ],
        [
          [
            2,
            3,
            0
          ],
          "8981/450"
        ],
        [
          [
            2,
            4,
            0
          ],
          "347/75"
        ],
        [
          [
            2,
            5,
            0
          ],
          "32/75"
        ],
        [
          [
            3,
            0,
            0
          ],
          "5144/75"
        ],
        [
          [
            3,
            1,
            0
          ],
          "357/10"
        ],
        [
          [
            3,
            2,
            0
          ],
          "221/50"
        ],
        [
          [
            3,
            3,
            0
          ],
          "37/50"
        ],
        [
          [
            3,
            4,
            0
          ],
          "23/150"
        ],
        [
          [
            4,
            0,
            0
          ],
          "256/75"
        ],
        [
          [
            4,
            1,
            0
          ],
          "9/10"
        ],
        [
          [
            4,
            2,
            0
          ],
          "-1/75"
        ],
        [
          [
            4,
            3,
            0
          ],
          "1/50"
        ]
      ]
    },
    {
      "c": 1,
      "k": 3,
      "terms": [
        [
          [
            0,
            0,
            0
          ],
          "10518/5"
        ],
        [
          [
            0,
            1,
            0
          ],
          "34307/10"
        ],
        [
          [
            0,
            2,
            0
          ],
          "33857/15"
        ],
        [
          [
            0,
            3,
            0
          ],
          "13121/15"
        ],
        [
          [
            0,
            4,
            0
          ],
          "691/3"
        ],
        [
          [
            0,
            5,
            0
          ],
          "1189/30"
        ],
        [
          [
            0,
            6,
            0
          ],
          "56/15"
        ],
        [
          [
            0,
            7,
            0
          ],
          "2/15"
        ],
        [
          [
            1,
            0,
            0
          ],
          "10512/5"
        ],
        [
          [
            1,
            1,
            0
          ],
          "155467/60"
        ],
        [
          [
            1,
            2,
            0
          ],
          "22889/20"
        ],
        [
          [
            1,
            3,
            0
          ],
          "16973/60"
        ],
        [
          [
            1,
            4,
            0
          ],
          "3157/60"
        ],
        [
          [
            1,
            5,
            0
          ],
          "33/5"
        ],
        [
          [
            1,
            6,
            0
          ],
          "1/3"
        ],
        [
          [
            2,
            0,
            0
          ],
          "3589/5"
        ],
        [
          [
            2,
            1,
            0
          ],
          "37759/60"
        ],
        [
          [
            2,
            2,
            0
          ],
          "851/5"
        ],
        [
          [
            2,
            3,
            0
          ],
          "1523/60"
        ],
        [
          [
            2,
            4,
            0
          ],
          "19/5"
        ],
        [
          [
            2,
            5,
            0
          ],
          "3/10"
        ],
        [
          [
            3,
            0,
            0
          ],
          "498/5"
        ],
        [
          [
            3,
            1,
            0
          ],
          "661/12"
        ],
        [
          [
            3,
            2,
            0
          ],
          "437/60"
        ],
        [
          [
            3,
            3,
            0
          ],
          "43/60"
        ],
        [
          [
            3,
            4,
            0
          ],
          "7/60"
        ],
        [
          [
            4,
            0,
            0
          ],
          "23/5"
        ],
        [
          [
            4,
            1,
            0
          ],
          "83/60"
        ],
        [
          [
            4,
            3,
            0
          ],
          "1/60"
        ]
      ]
    },
    {
      "c": 1,
      "k": 4,
      "terms": [
        [
          [
            0,
            0,
            0
          ],
          "3960"
        ],
        [
          [
            0,
            1,
            0
          ],
          "6102"
        ],
        [
          [
            0,
            2,
            0
          ],
          "3382"
        ],
        [
          [
            0,
            3,
            0
          ],
          "854"
        ],
        [
          [
            0,
            4,
            0
          ],
          "98"
        ],
        [
          [
            0,
            5,
            0
          ],
          "4"
        ],
        [
          [
            1,
            0,
            0
          ],
          "3462"
        ],
        [
          [
            1,
            1,
            0
          ],
          "4192"
        ],
        [
          [
            1,
            2,
            0
          ],
          "1668"
        ],
        [
          [
            1,
            3,
            0
          ],
          "264"
        ],
        [
          [
            1,
            4,
            0
          ],
          "14"
        ],
        [
          [
            2,
            0,
            0
          ],
          "1074"
        ],
        [
          [
            2,
            1,
            0
          ],
          "952"
        ],
        [
          [
            2,
            2,
            0
          ],
          "240"
        ],
        [
          [
            2,
            3,
            0
          ],
          "18"
        ],
        [
          [
            3,
            0,
            0
          ],
          "138"
        ],
        [
          [
            3,
            1,
            0
          ],
          "80"
        ],
        [
          [
            3,
            2,
            0
          ],
          "10"
        ],
        [
          [
            4,
            0,
            0
          ],
          "6"
        ],
        [
          [
            4,
            1,
            0
          ],
          "2"
        ]
      ]
    },
    {
      "c": 2,
      "k": 0,
      "terms": [
        [
          [
            0,
            0,
            0
          ],
          "1136/25"
        ],
        [
          [
            0,
            1,
            0
          ],
          "318316/625"
        ],
        [
          [
            0,
            2,
            0
          ],
          "338624/1875"
        ],
        [
          [
            0,
            3,
            0
          ],
          "-266356/1875"
        ],
        [
          [
            0,
            4,
            0
          ],
          "-104608/1875"
        ],
        [
          [
            0,
            5,
            0
          ],
          "16496/1875"
        ],
        [
          [
            0,
            6,
            0
          ],
          "8384/1875"
        ],
        [
          [
            0,
            7,
            0
          ],
          "512/1875"
        ],
        [
          [
            1,
            0,
            0
          ],
          "2196/25"
        ],
        [
          [
            1,
            1,
            0
          ],
          "279268/625"
        ],
        [
          [
            1,
            2,
            0
          ],
          "195674/1875"
        ],
        [
          [
            1,
            3,
            0
          ],
          "-46292/625"
        ],
        [
          [
            1,
            4,
            0
          ],
          "-22942/1875"
        ],
        [
          [
            1,
            5,
            0
          ],
          "2864/625"
        ],
        [
          [
            1,
            6,
            0
          ],
          "1088/1875"
        ],
        [
          [
            2,
            0,
            0
          ],
          "1294/25"
        ],
        [
          [
            2,
            1,
            0
          ],
          "83599/625"
        ],
        [
          [
            2,
            2,
            0
          ],
          "7151/625"
        ],
        [
          [
            2,
            3,
            0
          ],
          "-8033/625"
        ],
        [
          [
            2,
            4,
            0
          ],
          "329/625"
        ],
        [
          [
            2,
            5,
            0
          ],
          "264/625"
        ],
        [
          [
            3,
            0,
            0
          ],
          "276/25"
        ],
        [
          [
            3,
            1,
            0
          ],
          "9642/625"
        ],
        [
          [
            3,
            2,
            0
          ],
          "-711/625"
        ],
        [
          [
            3,
            3,
            0
          ],
          "-372/625"
        ],
        [
          [
            3,
            4,
            0
          ],
          "81/625"
        ],
        [
          [
            4,
            0,
            0
          ],
          "18/25"
        ],
        [
          [
            4,
            1,
            0
          ],
          "351/625"
        ],
        [
          [
            4,
            2,
            0
          ],
          "-18/125"
        ],
        [
          [
            4,
            3,
            0
          ],
          "9/625"
        ]
      ]
    },
    {
      "c": 2,
      "k": 1,
      "terms": [
        [
          [
            0,
            0,
            0
          ],
          "1448/25"
        ],
        [
          [
            0,
            1,
            0
          ],
          "262093/375"
        ],
        [
          [
            0,
            2,
            0
          ],
          "82706/375"
        ],
        [
          [
            0,
            3,
            0
          ],
          "-15598/125"
        ],
        [
          [
            0,
            4,
            0
          ],
          "-8096/375"
        ],
        [
          [
            0,
            5,
            0
          ],
          "1387/75"
        ],
        [
          [
            0,
            6,
            0
          ],
          "24/5"
        ],
        [
          [
            0,
            7,
            0
          ],
          "32/125"
        ],
        [
          [
            1,
            0,
            0
          ],
          "3078/25"
        ],
        [
          [
            1,
            1,
            0
          ],
          "97247/150"
        ],
        [
          [
            1,
            2,
            0
          ],
          "11899/75"
        ],
        [
          [
            1,
            3,
            0
          ],
          "-42757/750"
        ],
        [
          [
            1,
            4,
            0
          ],
          "-11/15"
        ],
        [
          [
            1,
            5,
            0
          ],
          "739/125"
        ],
        [
          [
            1,
            6,
            0
          ],
          "72/125"
        ],
        [
          [
            2,
            0,
            0
          ],
          "1867/25"
        ],
        [
          [
            2,
            1,
            0
          ],
          "294907/1500"
        ],
        [
          [
            2,
            2,
            0
          ],
          "11387/500"
        ],
        [
          [
            2,
            3,
            0
          ],
          "-14887/1500"
        ],
        [
          [
            2,
            4,
            0
          ],
          "739/500"
        ],
        [
          [
            2,
            5,
            0
          ],
          "113/250"
        ],
        [
          [
            3,
            0,
            0
          ],
          "393/25"
        ],
        [
          [
            3,
            1,
            0
          ],
          "2776/125"
        ],
        [
          [
            3,
            2,
            0
          ],
          "-351/500"
        ],
        [
          [
            3,
            3,
            0
          ],
          "-11/25"
        ],
        [
          [
            3,
            4,
            0
          ],
          "3/20"
        ],
        [
          [
            4,
            0,
            0
          ],
          "24/25"
        ],
        [
          [
            4,
            1,
            0
          ],
          "393/500"
        ],
        [
          [
            4,
            2,
            0
          ],
          "-39/250"
        ],
        [
          [
            4,
            3,
            0
          ],
          "9/500"
        ]
      ]
    },
    {
      "c": 2,
      "k": 2,
      "terms": [
        [
          [
            0,
            0,
            0
          ],
          "10688/75"
        ],
        [
          [
            0,
            1,
            0
          ],
          "233618/225"
        ],
        [
          [
            0,
            2,
            0
          ],
          "97336/225"
        ],
        [
          [
            0,
            3,
            0
          ],
          "298/25"
        ],
        [
          [
            0,
            4,
            0
          ],
          "8006/225"
        ],
        [
          [
            0,
            5,
            0
          ],
          "5752/225"
        ],
        [
          [
            0,
            6,
            0
          ],
          "338/75"
        ],
        [
          [
            0,
            7,
            0
          ],
          "16/75"
        ],
        [
          [
            1,
            0,
            0
          ],
          "16768/75"
        ],
        [
          [
            1,
            1,
            0
          ],
          "218917/225"
        ],
        [
          [
            1,
            2,
            0
          ],
          "69664/225"
        ],
        [
          [
            1,
            3,
            0
          ],
          "103/45"
        ],
        [
          [
            1,
            4,
            0
          ],
          "122/9"
        ],
        [
          [
            1,
            5,
            0
          ],
          "32/5"
        ],
        [
          [
            1,
            6,
            0
          ],
          "38/75"
        ],
        [
          [
            2,
            0,
            0
          ],
          "2884/25"
        ],
        [
          [
            2,
            1,
            0
          ],
          "130249/450"
        ],
        [
          [
            2,
            2,
            0
          ],
          "7583/150"
        ],
        [
          [
            2,
            3,
            0
          ],
          "-1291/450"
        ],
        [
          [
            2,
            4,
            0
          ],
          "343/150"
        ],
        [
          [
            2,
            5,
            0
          ],
          "32/75"
        ],
        [
          [
            3,
            0,
            0
          ],
          "1658/75"
        ],
        [
          [
            3,
            1,
            0
          ],
          "2372/75"
        ],
        [
          [
            3,
            2,
            0
          ],
          "39/50"
        ],
        [
          [
            3,
            3,
            0
          ],
          "-14/75"
        ],
        [
          [
            3,
            4,
            0
          ],
          "23/150"
        ],
        [
          [
            4,
            0,
            0
          ],
          "94/75"
        ],
        [
          [
            4,
            1,
            0
          ],
          "163/150"
        ],
        [
          [
            4,
            2,
            0
          ],
          "-11/75"
        ],
        [
          [
            4,
            3,
            0
          ],
          "1/50"
        ]
      ]
    },
    {
      "c": 2,
      "k": 3,
      "terms": [
        [
          [
            0,
            0,
            0
          ],
          "1496/5"
        ],
        [
          [
            0,
            1,
            0
          ],
          "8522/5"
        ],
        [
          [
            0,
            2,
            0
          ],
          "15887/15"
        ],
        [
          [
            0,
            3,
            0
          ],
          "4748/15"
        ],
        [
          [
            0,
            4,
            0
          ],
          "280/3"
        ],
        [
          [
            0,
            5,
            0
          ],
          "362/15"
        ],
        [
          [
            0,
            6,
            0
          ],
          "47/15"
        ],
        [
          [
            0,
            7,
            0
          ],
          "2/15"
        ],
        [
          [
            1,
            0,
            0
          ],
          "1946/5"
        ],
        [
          [
            1,
            1,
            0
          ],
          "45149/30"
        ],
        [
          [
            1,
            2,
            0
          ],
          "3276/5"
        ],
        [
          [
            1,
            3,
            0
          ],
          "3349/30"
        ],
        [
          [
            1,
            4,
            0
          ],
          "71/3"
        ],
        [
          [
            1,
            5,
            0
          ],
          "5"
        ],
        [
          [
            1,
            6,
            0
          ],
          "1/3"
        ],
        [
          [
            2,
            0,
            0
          ],
          "869/5"
        ],
        [
          [
            2,
            1,
            0
          ],
          "5105/12"
        ],
        [
          [
            2,
            2,
            0
          ],
          "433/4"
        ],
        [
          [
            2,
            3,
            0
          ],
          "479/60"
        ],
        [
          [
            2,
            4,
            0
          ],
          "9/4"
        ],
        [
          [
            2,
            5,
            0
          ],
          "3/10"
        ],
        [
          [
            3,
            0,
            0
          ],
          "151/5"
        ],
        [
          [
            3,
            1,
            0
          ],
          "668/15"
        ],
        [
          [
            3,
            2,
            0
          ],
          "49/12"
        ],
        [
          [
            3,
            3,
            0
          ],
          "1/15"
        ],
        [
          [
            3,
            4,
            0
          ],
          "7/60"
        ],
        [
          [
            4,
            0,
            0
          ],
          "8/5"
        ],
        [
          [
            4,
            1,
            0
          ],
          "89/60"
        ],
        [
          [
            4,
            2,
            0
          ],
          "-1/10"
        ],
        [
          [
            4,
            3,
            0
          ],
          "1/60"
        ]
      ]
    },
    {
      "c": 2,
      "k": 4,
      "terms": [
        [
          [
            0,
            0,
            0
          ],
          "528"
        ],
        [
          [
            0,
            1,
            0
          ],
          "2996"
        ],
        [
          [
            0,
            2,
            0
          ],
          "2380"
        ],
        [
          [
            0,
            3,
            0
          ],
          "720"
        ],
        [
          [
            0,
            4,
            0
          ],
          "92"
        ],
        [
          [
            0,
            5,
            0
          ],
          "4"
        ],
        [
          [
            1,
            0,
            0
          ],
          "620"
        ],
        [
          [
            1,
            1,
            0
          ],
          "2366"
        ],
        [
          [
            1,
            2,
            0
          ],
          "1302"
        ],
        [
          [
            1,
            3,
            0
          ],
          "242"
        ],
        [
          [
            1,
            4,
            0
          ],
          "14"
        ],
        [
          [
            2,
            0,
            0
          ],
          "250"
        ],
        [
          [
            2,
            1,
            0
          ],
          "622"
        ],
        [
          [
            2,
            2,
            0
          ],
          "210"
        ],
        [
          [
            2,
            3,
            0
          ],
          "18"
        ],
        [
          [
            3,
            0,
            0
          ],
          "40"
        ],
        [
          [
            3,
            1,
            0
          ],
          "62"
        ],
        [
          [
            3,
            2,
            0
          ],
          "10"
        ],
        [
          [
            4,
            0,
            0
          ],
          "2"
        ],
        [
          [
            4,
            1,
            0
          ],
          "2"
        ]
      ]
    },
    {
      "c": 3,
      "k": 0,
      "terms": [
        [
          [
            0,
            0,
            0
          ],
          "1680"
        ],
        [
          [
            0,
            1,
            0
          ],
          "1252"
        ],
        [
          [
            0,
            2,
            0
          ],
          "-4552/5"
        ],
        [
          [
            0,
            3,
            0
          ],
          "-1420/3"
        ],
        [
          [
            0,
            4,
            0
          ],
          "6336/125"
        ],
        [
          [
            0,
            5,
            0
          ],
          "90584/1875"
        ],
        [
          [
            0,
            6,
            0
          ],
          "4352/625"
        ],
        [
          [
            0,
            7,
            0
          ],
          "512/1875"
        ],
        [
          [
            1,
            0,
            0
          ],
          "1180"
        ],
        [
          [
            1,
            1,
            0
          ],
          "5091/5"
        ],
        [
          [
            1,
            2,
            0
          ],
          "-5261/15"
        ],
        [
          [
            1,
            3,
            0
          ],
          "-23311/125"
        ],
        [
          [
            1,
            4,
            0
          ],
          "19241/1875"
        ],
        [
          [
            1,
            5,
            0
          ],
          "5248/625"
        ],
        [
          [
            1,
            6,
            0
          ],
          "1088/1875"
        ],
        [
          [
            2,
            0,
            0
          ],
          "1368/5"
        ],
        [
          [
            2,
            1,
            0
          ],
          "1217/5"
        ],
        [
          [
            2,
            2,
            0
          ],
          "-6384/125"
        ],
        [
          [
            2,
            3,
            0
          ],
          "-11977/625"
        ],
        [
          [
            2,
            4,
            0
          ],
          "1332/625"
        ],
        [
          [
            2,
            5,
            0
          ],
          "264/625"
        ],
        [
          [
            3,
            0,
            0
          ],
          "124/5"
        ],
        [
          [
            3,
            1,
            0
          ],
          "2609/125"
        ],
        [
          [
            3,
            2,
            0
          ],
          "-2833/625"
        ],
        [
          [
            3,
            3,
            0
          ],
          "-297/625"
        ],
        [
          [
            3,
            4,
            0
          ],
          "81/625"
        ],
        [
          [
            4,
            0,
            0
          ],
          "96/125"
        ],
        [
          [
            4,
            1,
            0
          ],
          "363/625"
        ],
        [
          [
            4,
            2,
            0
          ],
          "-108/625"
        ],
        [
          [
            4,
            3,
            0
          ],
          "9/625"
        ]
      ]
    },
    {
      "c": 3,
      "k": 1,
      "terms": [
        [
          [
            0,
            0,
            0
          ],
          "2040"
        ],
        [
          [
            0,
            1,
            0
          ],
          "1777"
        ],
        [
          [
            0,
            2,
            0
          ],
          "-5239/10"
        ],
        [
          [
            0,
            3,
            0
          ],
          "-4681/30"
        ],
        [
          [
            0,
            4,
            0
          ],
          "1591/10"
        ],
        [
          [
            0,
            5,
            0
          ],
          "45859/750"
        ],
        [
          [
            0,
            6,
            0
          ],
          "896/125"
        ],
        [
          [
            0,
            7,
            0
          ],
          "32/125"
        ],
        [
          [
            1,
            0,
            0
          ],
          "2915/2"
        ],
        [
          [
            1,
            1,
            0
          ],
          "27219/20"
        ],
        [
          [
            1,
            2,
            0
          ],
          "-13429/60"
        ],
        [
          [
            1,
            3,
            0
          ],
          "-52479/500"
        ],
        [
          [
            1,
            4,
            0
          ],
          "9467/300"
        ],
        [
          [
            1,
            5,
            0
          ],
          "1228/125"
        ],
        [
          [
            1,
            6,
            0
          ],
          "72/125"
        ],
        [
          [
            2,
            0,
            0
          ],
          "3391/10"
        ],
        [
          [
            2,
            1,
            0
          ],
          "19003/60"
        ],
        [
          [
            2,
            2,
            0
          ],
          "-9321/250"
        ],
        [
          [
            2,
            3,
            0
          ],
          "-17983/1500"
        ],
        [
          [
            2,
            4,
            0
          ],
          "841/250"
        ],
        [
          [
            2,
            5,
            0
          ],
          "113/250"
        ],
        [
          [
            3,
            0,
            0
          ],
          "61/2"
        ],
        [
          [
            3,
            1,
            0
          ],
          "13353/500"
        ],
        [
          [
            3,
            2,
            0
          ],
          "-2083/500"
        ],
        [
          [
            3,
            3,
            0
          ],
          "-111/500"
        ],
        [
          [
            3,
            4,
            0
          ],
          "3/20"
        ],
        [
          [
            4,
            0,
            0
          ],
          "233/250"
        ],
        [
          [
            4,
            1,
            0
          ],
          "367/500"
        ],
        [
          [
            4,
            2,
            0
          ],
          "-9/50"
        ],
        [
          [
            4,
            3,
            0
          ],
          "9/500"
        ]
      ]
    },
    {
      "c": 3,
      "k": 2,
      "terms": [
        [
          [
            0,
            0,
            0
          ],
          "3030"
        ],
        [
          [
            0,
            1,
            0
          ],
          "3669"
        ],
        [
          [
            0,
            2,
            0
          ],
          "12733/15"
        ],
        [
          [
            0,
            3,
            0
          ],
          "94133/225"
        ],
        [
          [
            0,
            4,
            0
          ],
          "6703/25"
        ],
        [
          [
            0,
            5,
            0
          ],
          "2966/45"
        ],
        [
          [
            0,
            6,
            0
          ],
          "488/75"
        ],
        [
          [
            0,
            7,
            0
          ],
          "16/75"
        ],
        [
          [
            1,
            0,
            0
          ],
          "2017"
        ],
        [
          [
            1,
            1,
            0
          ],
          "67697/30"
        ],
        [
          [
            1,
            2,
            0
          ],
          "109037/450"
        ],
        [
          [
            1,
            3,
            0
          ],
          "6659/150"
        ],
        [
          [
            1,
            4,
            0
          ],
          "22993/450"
        ],
        [
          [
            1,
            5,
            0
          ],
          "746/75"
        ],
        [
          [
            1,
            6,
            0
          ],
          "38/75"
        ],
        [
          [
            2,
            0,
            0
          ],
          "2241/5"
        ],
        [
          [
            2,
            1,
            0
          ],
          "210121/450"
        ],
        [
          [
            2,
            2,
            0
          ],
          "378/25"
        ],
        [
          [
            2,
            3,
            0
          ],
          "77/450"
        ],
        [
          [
            2,
            4,
            0
          ],
          "316/75"
        ],
        [
          [
            2,
            5,
            0
          ],
          "32/75"
        ],
        [
          [
            3,
            0,
            0
          ],
          "39"
        ],
        [
          [
            3,
            1,
            0
          ],
          "5551/150"
        ],
        [
          [
            3,
            2,
            0
          ],
          "-61/30"
        ],
        [
          [
            3,
            3,
            0
          ],
          "17/150"
        ],
        [
          [
            3,
            4,
            0
          ],
          "23/150"
        ],
        [
          [
            4,
            0,
            0
          ],
          "29/25"
        ],
        [
          [
            4,
            1,
            0
          ],
          "49/50"
        ],
        [
          [
            4,
            2,
            0
          ],
          "-4/25"
        ],
        [
          [
            4,
            3,
            0
          ],
          "1/50"
        ]
      ]
    },
    {
      "c": 3,
      "k": 3,
      "terms": [
        [
          [
            0,
            0,
            0
          ],
          "5460"
        ],
        [
          [
            0,
            1,
            0
          ],
          "8197"
        ],
        [
          [
            0,
            2,
            0
          ],
          "36039/10"
        ],
        [
          [
            0,
            3,
            0
          ],
          "6749/6"
        ],
        [
          [
            0,
            4,
            0
          ],
          "3061/10"
        ],
        [
          [
            0,
            5,
            0
          ],
          "1573/30"
        ],
        [
          [
            0,
            6,
            0
          ],
          "22/5"
        ],
        [
          [
            0,
            7,
            0
          ],
          "2/15"
        ],
        [
          [
            1,
            0,
            0
          ],
          "6365/2"
        ],
        [
          [
            1,
            1,
            0
          ],
          "16793/4"
        ],
        [
          [
            1,
            2,
            0
          ],
          "23991/20"
        ],
        [
          [
            1,
            3,
            0
          ],
          "4627/20"
        ],
        [
          [
            1,
            4,
            0
          ],
          "3277/60"
        ],
        [
          [
            1,
            5,
            0
          ],
          "37/5"
        ],
        [
          [
            1,
            6,
            0
          ],
          "1/3"
        ],
        [
          [
            2,
            0,
            0
          ],
          "6441/10"
        ],
        [
          [
            2,
            1,
            0
          ],
          "9089/12"
        ],
        [
          [
            2,
            2,
            0
          ],
          "1239/10"
        ],
        [
          [
            2,
            3,
            0
          ],
          "839/60"
        ],
        [
          [
            2,
            4,
            0
          ],
          "37/10"
        ],
        [
          [
            2,
            5,
            0
          ],
          "3/10"
        ],
        [
          [
            3,
            0,
            0
          ],
          "527/10"
        ],
        [
          [
            3,
            1,
            0
          ],
          "1103/20"
        ],
        [
          [
            3,
            2,
            0
          ],
          "161/60"
        ],
        [
          [
            3,
            3,
            0
          ],
          "7/20"
        ],
        [
          [
            3,
            4,
            0
          ],
          "7/60"
        ],
        [
          [
            4,
            0,
            0
          ],
          "3/2"
        ],
        [
          [
            4,
            1,
            0
          ],
          "83/60"
        ],
        [
          [
            4,
            2,
            0
          ],
          "-1/10"
        ],
        [
          [
            4,
            3,
            0
          ],
          "1/60"
        ]
      ]
    },
    {
      "c": 3,
      "k": 4,
      "terms": [
        [
          [
            0,
            0,
            0
          ],
          "10140"
        ],
        [
          [
            0,
            1,
            0
          ],
          "16198"
        ],
        [
          [
            0,
            2,
            0
          ],
          "7374"
        ],
        [
          [
            0,
            3,
            0
          ],
          "1438"
        ],
        [
          [
            0,
            4,
            0
          ],
          "126"
        ],
        [
          [
            0,
            5,
            0
          ],
          "4"
        ],
        [
          [
            1,
            0,
            0
          ],
          "5278"
        ],
        [
          [
            1,
            1,
            0
          ],
          "7564"
        ],
        [
          [
            1,
            2,
            0
          ],
          "2604"
        ],
        [
          [
            1,
            3,
            0
          ],
          "332"
        ],
        [
          [
            1,
            4,
            0
          ],
          "14"
        ],
        [
          [
            2,
            0,
            0
          ],
          "970"
        ],
        [
          [
            2,
            1,
            0
          ],
          "1240"
        ],
        [
          [
            2,
            2,
            0
          ],
          "288"
        ],
        [
          [
            2,
            3,
            0
          ],
          "18"
        ],
        [
          [
            3,
            0,
            0
          ],
          "74"
        ],
        [
          [
            3,
            1,
            0
          ],
          "84"
        ],
        [
          [
            3,
            2,
            0
          ],
          "10"
        ],
        [
          [
            4,
            0,
            0
          ],
          "2"
        ],
        [
          [
            4,
            1,
            0
          ],
          "2"
        ]
      ]
    }
  ],
  "b7_exception": [
    {
      "c": 0,
      "g": 0,
      "bernstein": [
        "333648",
        "406602",
        "452172",
        "419328",
        "211680"
      ]
    },
    {
      "c": 0,
      "g": 1,
      "bernstein": [
        "164496",
        "211800",
        "250872",
        "255792",
        "174720"
      ]
    },
    {
      "c": 0,
      "g": 2,
      "bernstein": [
        "79488",
        "109116",
        "138984",
        "157752",
        "141120"
      ]
    },
    {
      "c": 0,
      "g": 3,
      "bernstein": [
        "40320",
        "58788",
        "80160",
        "100548",
        "110880"
      ]
    },
    {
      "c": 0,
      "g": 4,
      "bernstein": [
        "23520",
        "35418",
        "50220",
        "67116",
        "84000"
      ]
    },
    {
      "c": 1,
      "g": 0,
      "bernstein": [
        "111636",
        "155880",
        "198642",
        "218052",
        "166320"
      ]
    },
    {
      "c": 1,
      "g": 1,
      "bernstein": [
        "43056",
        "69012",
        "99888",
        "127584",
        "131040"
      ]
    },
    {
      "c": 1,
      "g": 2,
      "bernstein": [
        "17472",
        "32286",
        "52776",
        "77322",
        "99120"
      ]
    },
    {
      "c": 1,
      "g": 3,
      "bernstein": [
        "10080",
        "18738",
        "31596",
        "49140",
        "70560"
      ]
    },
    {
      "c": 1,
      "g": 4,
      "bernstein": [
        "7812",
        "13122",
        "20826",
        "31410",
        "45360"
      ]
    },
    {
      "c": 2,
      "g": 0,
      "bernstein": [
        "24768",
        "47676",
        "78024",
        "109872",
        "124320"
      ]
    },
    {
      "c": 2,
      "g": 1,
      "bernstein": [
        "7632",
        "19296",
        "37896",
        "63432",
        "90720"
      ]
    },
    {
      "c": 2,
      "g": 2,
      "bernstein": [
        "6048",
        "11898",
        "22164",
        "38304",
        "60480"
      ]
    },
    {
      "c": 2,
      "g": 3,
      "bernstein": [
        "6048",
        "9048",
        "14064",
        "21960",
        "33600"
      ]
    },
    {
      "c": 2,
      "g": 4,
      "bernstein": [
        "2592",
        "3600",
        "5184",
        "7344",
        "10080"
      ]
    },
    {
      "c": 3,
      "g": 0,
      "bernstein": [
        "3960",
        "13608",
        "30660",
        "56088",
        "85680"
      ]
    },
    {
      "c": 3,
      "g": 1,
      "bernstein": [
        "5520",
        "9498",
        "17676",
        "32160",
        "53760"
      ]
    },
    {
      "c": 3,
      "g": 2,
      "bernstein": [
        "6048",
        "7623",
        "10584",
        "16065",
        "25200"
      ]
    },
    {
      "c": 3,
      "g": 3,
      "bernstein": [
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    }
  ]
}


==> anc/global_structure/verification_log.txt <==
PASS: 20 exact Bernstein polynomial identities; 420 nonnegative shifted polynomials; 1895 rational grid values.
PASS: all 19 exceptional b=7 off-target coordinates on the full interval [12,18].
PASS: target coefficient -2b(b+1)(b+8)(a-b+2); gap-one coordinate zero.
PASS: 1596 independent exact long-row examples, sharp coefficient thresholds, hereditary tests, balances.
PASS: 4752 coefficient pairs in 154 parameter instances match the independent finite-difference formula.
PASS: 90 instances of the uniform two-witness region; exact target coefficients and convex balances.
PASS: all 27945 partitions in orders 16..30; graph node-closure equals the structural predicates.
PASS: rejected slope-3/2 coefficient ansatz has exact negative coordinate -19169472.
ALL EXACT CHECKS PASSED.


==> anc/global_structure/verify.py <==
"""Verify all finite/symbolic certificates used by proof.md.
The general representation-theoretic and combinatorial proofs are in proof.md.
This verifier checks the infinite-family symbolic sign certificate, independent
finite-difference cross-checks, balance, and exact node-closure enumeration.
"""
import json
from pathlib import Path
from core import partitions, dimension, witness
from structural import (longrow,max_corner,old_seed,new_seed,node_closure,
                         analytic_old,analytic_new)
from polynomials import P,family_DE
from verify_symbolic import verify as symbolic

HERE=Path(__file__).resolve().parent

def main():
    symbolic()
    count=0
    for q in range(1,19):
        for rho in partitions(q):
            C=max_corner(rho);m=max(rho[0],q+C-1);lam=(m,)+rho
            rr=witness(m,rho,1)
            assert rr[lam]==-q
            assert all(v>=0 and longrow(nu) for nu,v in rr.items() if nu!=lam)
            assert sum(dimension(nu)*v for nu,v in rr.items())==0
            if m>rho[0]:
                smaller=witness(m-1,rho,1)
                assert any(v<0 for nu,v in smaller.items() if nu!=(m-1,)+rho)
            count+=1
    print(f'PASS: {count} independent exact long-row examples, sharp coefficient thresholds, hereditary tests, balances.')
    a,b,g=[P.var(i) for i in range(3)]
    polys=[family_DE(a,b,g,c) for c in range(4)]
    coordinates=0;families=0;good=0
    for bv in range(4,15):
        for av in range(bv,2*bv+5):
            dr=witness(bv,(av,3,3),3);er=witness(av,(bv,3,3),1)
            dr2={};er2={};hr={}
            w1=2*bv+4-av;w2=bv*(bv+1)*(3*av-4*bv+4)
            for gv in range(bv-2):
                for c in range(4):
                    nu=tuple(v for v in (av+bv-gv-c,gv+3,3,c) if v)
                    D,E=[p.value(av,bv,gv) for p in polys[c]]
                    assert D.denominator==E.denominator==1
                    if D:dr2[nu]=D.numerator
                    if E:er2[nu]=E.numerator
                    hr[nu]=w1*D+w2*E
                    coordinates+=1
            assert dr==dr2 and er==er2
            T=2*bv*(bv+1)*(bv+8)*(av-bv+2)
            target=(av,bv,3,3)
            assert hr[target]==-T
            assert sum(dimension(nu)*v for nu,v in hr.items())==0
            if 5*av>=8*bv:
                assert w1>=0 and w2>0
                assert all(v>=0 for nu,v in hr.items() if nu!=target)
                good+=1
            families+=1
    print(f'PASS: {coordinates} coefficient pairs in {families} parameter instances match the independent finite-difference formula.')
    print(f'PASS: {good} instances of the uniform two-witness region; exact target coefficients and convex balances.')
    records=json.loads((HERE/'frontier_counts.json').read_text())
    residual=json.loads((HERE/'residual_shapes.json').read_text())
    total=0
    for r in records:
        n=r['n'];ps=partitions(n);old=node_closure(n,old_seed);new=node_closure(n,new_seed)
        assert all((lam in old)==analytic_old(lam) for lam in ps)
        assert all((lam in new)==analytic_new(lam) for lam in ps)
        rem=[lam for lam in ps if lam not in new]
        assert [list(lam) for lam in rem]==residual[str(n)]
        assert len(ps)==r['partitions'] and len(old)==r['old_covered'] and len(new)==r['new_covered']
        assert len(rem)==r['residual'] and len(new-old)==r['newly_covered']
        assert sum(sum(x>=3 for x in lam)==4 for lam in rem)==r['residual_4large']
        assert sum(sum(x>=3 for x in lam)>=5 for lam in rem)==r['residual_ge5large']
        total+=len(ps)
    print(f'PASS: all {total} partitions in orders 16..30; graph node-closure equals the structural predicates.')
    # Exact failure of a tempting, stronger but false coefficient-sign ansatz.
    av,bv,gv=170,112,101
    D,E=[p.value(av,bv,gv) for p in polys[3]]
    H=(2*bv+4-av)*D+bv*(bv+1)*(3*av-4*bv+4)*E
    assert H==-19169472
    print('PASS: rejected slope-3/2 coefficient ansatz has exact negative coordinate -19169472.')
    print('ALL EXACT CHECKS PASSED.')

if __name__=='__main__':main()


==> anc/global_structure/verify_symbolic.py <==
"""Exact symbolic verification of the infinite (a,b,3,3) theorem.
Run `python verify_symbolic.py`. No third-party packages are needed.
"""
from polynomials import P, family_H, global_bernstein, bernstein_coefficients
from math import comb
import json
from pathlib import Path

def verify(build=False):
    g,u,x=[P.var(i) for i in range(3)]
    certificate=[];translated_count=0;point_count=0
    for c in range(4):
        b=g+u+(5 if c==3 else 3)
        a=8*b/5+(2*b/5+4)*x
        bs=global_bernstein(c)
        reconstructed=sum((bs[k]*comb(4,k)*x**k*(1-x)**(4-k) for k in range(5)),P(0))
        assert reconstructed==family_H(a,b,g,c)
        for k,Q in enumerate(bs):
            # Infinite quadrant g>=10,u>=10.
            R=Q.subst(0,g+10).subst(1,u+10)
            assert R.nonnegative_coefficients(),('quadrant',c,k)
            translated_count+=1
            # Twenty infinite strips.
            for i in range(10):
                R1=Q.subst(0,i).subst(1,u+10)
                R2=Q.subst(1,i).subst(0,g+10)
                assert R1.nonnegative_coefficients(),('strip g',c,k,i)
                assert R2.nonnegative_coefficients(),('strip u',c,k,i)
                translated_count+=2
            # Remaining finite grid, omitting b<4 and b=7.
            # The complete exceptional integer b=7 family is handled below.
            for i in range(10):
                for j in range(10):
                    bv=i+j+(5 if c==3 else 3)
                    if bv<4 or bv==7:continue
                    assert Q.value(i,j,0)>=0,('grid',c,k,i,j)
                    point_count+=1
            certificate.append({'c':c,'k':k,'terms':Q.to_json()})
    # Integer b=7: 5a>=8b implies a>=12, so use interval [12,18].
    exceptional=[]
    for c in range(4):
        for gv in range(5):
            if c==3 and gv==4:continue
            bs=bernstein_coefficients(family_H(12+6*x,7,gv,c))
            assert all(Q.nonnegative_coefficients() for Q in bs),('b7',c,gv)
            exceptional.append({'c':c,'g':gv,'bernstein':[str(Q.value(0,0,0)) for Q in bs]})
    # Two exact special-coordinate identities, in independent variables a,b.
    a,b=P.var(0),P.var(1)
    T=2*b*(b+1)*(b+8)*(a-b+2)
    assert family_H(a,b,b-3,3)==-T
    assert family_H(a,b,b-4,3)==0
    result={'domain':'integer b>=4, 5a>=8b; two-witness interval a<=2b+4',
            'variables':['g','u','x'],'grid_shift':10,
            'bernstein_polynomials':certificate,'b7_exception':exceptional}
    path=Path(__file__).with_name('symbolic_certificate.json')
    if build:path.write_text(json.dumps(result,indent=2)+'\n')
    else:assert json.loads(path.read_text())==result
    print(f'PASS: 20 exact Bernstein polynomial identities; {translated_count} nonnegative shifted polynomials; {point_count} rational grid values.')
    print('PASS: all 19 exceptional b=7 off-target coordinates on the full interval [12,18].')
    print('PASS: target coefficient -2b(b+1)(b+8)(a-b+2); gap-one coordinate zero.')
    return result

if __name__=='__main__':
    import sys
    verify('--build' in sys.argv)


==> anc/lieb_4433_lean/Audit.lean <==
import Bridge

/-! Axiom inventory of every public theorem in the delivered mathematical modules. -/

-- CertificateEnumeration
#print axioms LiebBridge.Certificate.positive_length_le_sum
#print axioms LiebBridge.Certificate.entry_le_sum
#print axioms LiebBridge.Certificate.mem_partitionsAux_of_valid
#print axioms LiebBridge.Certificate.partitions14_complete
#print axioms LiebBridge.Certificate.partitions14_soundCheck
#print axioms LiebBridge.Certificate.partitions14_sound
#print axioms LiebBridge.Certificate.mem_partitions14_iff
#print axioms LiebBridge.Certificate.partitions14_nodup

-- CertificateChecks
#print axioms LiebBridge.Certificate.partitions14_length
#print axioms LiebBridge.Certificate.witness01_computed
#print axioms LiebBridge.Certificate.witness02_computed
#print axioms LiebBridge.Certificate.witness03_computed
#print axioms LiebBridge.Certificate.witness04_computed
#print axioms LiebBridge.Certificate.witness05_computed
#print axioms LiebBridge.Certificate.witness06_computed
#print axioms LiebBridge.Certificate.witness07_computed
#print axioms LiebBridge.Certificate.witness08_computed
#print axioms LiebBridge.Certificate.witness09_computed
#print axioms LiebBridge.Certificate.witness10_computed
#print axioms LiebBridge.Certificate.witness11_computed
#print axioms LiebBridge.Certificate.witness12_computed
#print axioms LiebBridge.Certificate.witness13_computed
#print axioms LiebBridge.Certificate.witness14_computed
#print axioms LiebBridge.Certificate.witness15_computed
#print axioms LiebBridge.Certificate.witness16_computed
#print axioms LiebBridge.Certificate.witness17_computed
#print axioms LiebBridge.Certificate.witness18_computed
#print axioms LiebBridge.Certificate.witness19_computed
#print axioms LiebBridge.Certificate.witness20_computed
#print axioms LiebBridge.Certificate.rowsComputedCheck
#print axioms LiebBridge.Certificate.computedCoeff_eq_storedCoeff
#print axioms LiebBridge.Certificate.weightsPositiveCheck
#print axioms LiebBridge.Certificate.weightsPositive
#print axioms LiebBridge.Certificate.degree_4433
#print axioms LiebBridge.Certificate.degree_653
#print axioms LiebBridge.Certificate.degree_644
#print axioms LiebBridge.Certificate.degree_554
#print axioms LiebBridge.Certificate.degree_5333

-- Certificate
#print axioms LiebBridge.Certificate.rationalWeightedIdentity
#print axioms LiebBridge.Certificate.aggregateStoredIdentity
#print axioms LiebBridge.Certificate.realWeightedIdentity
#print axioms LiebBridge.Certificate.bridge_of_witness_nonnegative
#print axioms LiebBridge.Certificate.computedCoeff_eq_storedCoeff_of_partition
#print axioms LiebBridge.Certificate.witnessMetadataCheck
#print axioms LiebBridge.Certificate.tableauSafetyCheck
#print axioms LiebBridge.Certificate.rowEntriesPartitionCheck
#print axioms LiebBridge.Certificate.rowEntriesDistinctCheck
#print axioms LiebBridge.Certificate.rowEntriesNonzeroCheck
#print axioms LiebBridge.Certificate.rowEntries_partition
#print axioms LiebBridge.Certificate.storedCoeff_eq_zero_of_not_partition
#print axioms LiebBridge.Certificate.aggregateComputedIdentity
#print axioms LiebBridge.Certificate.hookDegree_square_sum
#print axioms LiebBridge.Certificate.rowHookDegreeCancellationCheck

-- Contraction
#print axioms LiebBridge.pairSwap_expectation_eq
#print axioms LiebBridge.pairSwap_expectation_nonneg
#print axioms LiebBridge.kronecker_mulVec_split
#print axioms LiebBridge.dotProduct_adjoint_mulVec
#print axioms LiebBridge.filtered_pairSwap_nonneg
#print axioms LiebBridge.pairSwapMatrix_mulVec
#print axioms LiebBridge.local_swap_sandwich_nonneg
#print axioms LiebBridge.witness_eq_adjoint_sandwich
#print axioms LiebBridge.projected_local_swap_nonneg
#print axioms LiebBridge.conjTranspose_kronecker
#print axioms LiebBridge.pairSwapMatrix_mul_apply
#print axioms LiebBridge.mul_pairSwapMatrix_apply
#print axioms LiebBridge.outside_lift_commutes_swap
#print axioms LiebBridge.projectedSwapWitness_nonneg

-- TensorGram
#print axioms LiebBridge.tensorPerm_one
#print axioms LiebBridge.tensorPerm_mul
#print axioms LiebBridge.tensorInner_perm
#print axioms LiebBridge.tensorInner_perm_left
#print axioms LiebBridge.tensorInner_pureTensor
#print axioms LiebBridge.tensorPerm_pureTensor
#print axioms LiebBridge.tensorInner_perm_pureTensor
#print axioms LiebBridge.exists_gram_of_posSemidef

-- Immanant
#print axioms LiebBridge.tensorInner_smul_right
#print axioms LiebBridge.tensorInner_sum_right
#print axioms LiebBridge.characterOperator_gram_expectation
#print axioms LiebBridge.star_permutation_monomial
#print axioms LiebBridge.complexImmanant_star

-- TensorWitness
#print axioms LiebBridge.regroupTensor_inner
#print axioms LiebBridge.regroup_pureTensor
#print axioms LiebBridge.pureTensor_projectedSwap_nonneg

-- CentralAveraging
#print axioms Bridge.CentralAveraging.centralCoefficient_isClassFunction
#print axioms Bridge.CentralAveraging.pairing_centralCoefficient_classFunction
#print axioms Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average
#print axioms Bridge.CentralAveraging.pairing_centralCoefficient_nonneg
#print axioms Bridge.CentralAveraging.reconstruction_of_span
#print axioms Bridge.CentralAveraging.centralCoefficient_character_expansion
#print axioms Bridge.CentralAveraging.pairing_centralCoefficient_character_expansion
#print axioms Bridge.CentralAveraging.character_weighted_pairings_nonneg

-- CharacterProjector
#print axioms Bridge.CharacterProjector.weightedOperator_trace
#print axioms Bridge.CharacterProjector.weightedOperator_mul
#print axioms Bridge.CharacterProjector.weightedOperator_idempotent
#print axioms Bridge.CharacterProjector.weightedOperator_commutes
#print axioms Bridge.CharacterProjector.weightedOperator_isHermitian
#print axioms Bridge.CharacterProjector.weightedOperator_posSemidef
#print axioms Bridge.CharacterProjector.characterProjector_eq_inverse_sum
#print axioms Bridge.CharacterProjector.characterCoefficient_star
#print axioms Bridge.CharacterProjector.characterCoefficient_convolution
#print axioms Bridge.CharacterProjector.characterProjector_isHermitian
#print axioms Bridge.CharacterProjector.characterProjector_commutes
#print axioms Bridge.CharacterProjector.characterProjector_idempotent
#print axioms Bridge.CharacterProjector.characterProjector_posSemidef

-- ProjectorConvention
#print axioms Bridge.ProjectorConvention.characterOperator_matrix_eq_characterProjector

-- Normalization
#print axioms Bridge.Normalization.degree_balance
#print axioms Bridge.Normalization.normalized_weights_positive
#print axioms Bridge.Normalization.normalized_weights_sum
#print axioms Bridge.Normalization.bridge_iff_normalizedBridge
#print axioms Bridge.Normalization.normalizedBridge_of_bridge
#print axioms Bridge.Normalization.bridge_of_normalizedBridge
#print axioms Bridge.Normalization.pdc4433_of_normalizedBridge
#print axioms Bridge.Normalization.pdc4433_of_bridge

-- PateInterfaces
#print axioms LiebBridge.normalizedBridge_of_matrixBridge
#print axioms LiebBridge.pdc4433_of_bridge_and_four_pate


==> anc/lieb_4433_lean/BUNDLE_README.md <==
# 4433 Lean project — completed round-eight source bundle

This archive contains the validated Lean project, exact certificate and proof
specification, build scripts, complete axiom inventory, independent audit,
and historical checkpoint records. Read `README.md` for the current status.

Completed entry point: `Bridge.Young`.

```sh
lake exe cache get
lake build Bridge Bridge.Young
python3 scripts/verify_complete.py
python3 scripts/check_generated.py
```

Lean is pinned to `leanprover/lean4:v4.19.0`. Install elan and the pinned
toolchain first if needed. Keep `lake-manifest.json` unchanged.

The bridge is unconditional for all complex Hermitian PSD 14 × 14 matrices.
The final PDC theorem has only four explicit Pate theorem parameters.
The complete inventory covers 1,489 project theorems and contains exactly
propext, Classical.choice, and Quot.sound.

This is a portable SOURCE bundle. It excludes `.lake` dependencies/build
outputs, Python caches, and the duplicate isolated `clean_rebuild` directory.
Clean-build logs, the clean source manifest, and both complete axiom inventories
are included. A fresh machine needs network access for pinned dependencies.
The original project and caches were not modified when packaging.

`BUNDLE_SHA256SUMS.txt` checks every payload file except itself. Earlier source
manifests are preserved historical records, not manifests of this whole bundle.
All 80 source/configuration files in the round-eight clean-build manifest were
checked against their validated hashes before packaging.

Read the numerical-degree qualification in README.md: literal requested
normalization is proved; a separate general hook-length/dimension theorem is
not claimed.


==> anc/lieb_4433_lean/BUNDLE_SHA256SUMS.txt <==
c75666b5df7a332bb2c9d839e7872a51eb4f8d2ab905e41f8f9f0e28f811562d  .gitignore
deb861375c17c63b4729a4480f343d5a960ed4dc5de273448bf7c4e2a351fc73  Audit.lean
2d2de0f7db12c55c2060f4eb65b763975817d497b07e846af79384de602c9bcb  BUNDLE_README.md
f28be6dab8496b9fec47e6df2cfa3fd802d0c8256b9e49daf948787d4bf2e5ca  Bridge.lean
fad8c7efb60b0f63debb20a23933df41ea57b888321f7d084dc8705abaf59904  Bridge/CentralAveraging.lean
4b61bb982547f88d9c3e2ee1b610e2be0c5654523c7c127a34a99ac02b8e02e2  Bridge/Certificate.lean
0e85c94bfb3d16a76352f0e05731370fcbe8df2331bf0ae0c4ffe8536b46ab7c  Bridge/CertificateAlgorithm.lean
eddf07c0dd19da31d7cb036393cee3667c6ecb44374e19bd5468aab5c324e3e5  Bridge/CertificateAxiomAudit.lean
d553c74c5de449bfa4216b0ce342dd2d7dc09afcbaf4e6fe5bfc0dcc49c5f8a0  Bridge/CertificateChecks.lean
b2e004873fba3c6342a5ffe8b707a9ad31b544a6b892c3eca666f843ccd7f0fb  Bridge/CertificateData.lean
d3aeea680c00a59307db25bba3a060340a4d360e5bb1b2e7ae597f15ba094859  Bridge/CertificateEnumeration.lean
f5d38f5b734efa007f57f9386e7380420422cdc623f5cff2066623186baf9b18  Bridge/CharacterProjector.lean
dea4cd1733159f3579728d00a364781dadeb801f4b9fe65745580f3308ab3570  Bridge/Contraction.lean
f5ac4f932d1b08081a064f66bd80a6d84ecd5b6d4b88a37ac9ea53881f66021b  Bridge/ContractionAudit.lean
5a366ed120d51ac17a3ee3cad20a6afc0909bb69e656877e79336807d6799e1b  Bridge/Immanant.lean
f447868499972b6f681d0179098625f1490c7fcffe5ed783073c5c3824e9c31a  Bridge/Normalization.lean
52ce5cbae6cd5a787a0383f216fb59f9c4fae569474c8408ab83fca673251f45  Bridge/PateInterfaces.lean
9a6f4ab0fe2b0a42c20bf12e814cb3ecb2c663f497c7113287da4b52ecd29583  Bridge/ProjectorConvention.lean
80025e52bbc8b85b5190462f01ea3baef0059976b066acbd366d1be042b50a9e  Bridge/REPRESENTATION_AUDIT.md
1ff8c01b569918a40e65aea90fd55b1b02ac1ead14c44fb9e388438621bc622a  Bridge/TensorGram.lean
4cc89c2c2c6b3835763e283921324f14c3893a74f8645c6119c89589fae3dc12  Bridge/TensorWitness.lean
d57016c60817182a43c01747c0a98ff5c3b43b27fb772888dbabae69daf5811b  Bridge/Young.lean
157f52742e82ab824c09557b2291404e65fb1eec6295886d1bfb2b16d7849750  Bridge/Young/AmbientBraid.lean
dabaa8d71355f3e20bd9f1e9577fda25fc923a01178aa3854ba55ac6faec19b1  Bridge/Young/BranchingAction.lean
8a2cf2c4d0ca36c00e6dcb8bb8c30db62f91d4d1cd65f5cbb8252c3a7a94bdc4  Bridge/Young/BranchingBasis.lean
1621e70791de7562aba22fa6e96ecbfc6798a28b16bcc8b57de26d195fa33beb  Bridge/Young/CentralProjectorAction.lean
9cdd4bbe6db8484fed9ba5eb7d8c218d814b271bfeba7f48b65e5178c1259459  Bridge/Young/CertificatePrefixShape.lean
573dc05cb3cf937f938c1c698ccbae6c26923d2d96493c1d3350ba5dde131c11  Bridge/Young/CertificateSkewAction.lean
8dc5a93027402afee53072634a5516edc6be4f146d3ca7091b7393e3f4a62775  Bridge/Young/CertificateSkewEquiv.lean
98485494b5ae2df0d147193c809584835e4780b456462cdaa4332d41d118ce5c  Bridge/Young/CertificateTableaux.lean
761e0a62b7298e5a9e2370af9a59988cb1a1f93347da281783dfca27a94a49f3  Bridge/Young/ClassFunctionCompleteness.lean
ba8a28697b19bbe0139e7bc5d0ee47a93520e45908b1c59bfebd0cc4fe882ee9  Bridge/Young/ConjugacyBound.lean
c968ec716fcc73d5ce8cadd2473a30f8f7ef88086ab58779b8c2bc75c1da214f  Bridge/Young/ContentSeparation.lean
0ef1f3ea39943e115321a894da4e6d73af25bd451fbb5c22f1f8610a70cd21c2  Bridge/Young/CoxeterExtension.lean
c8550ddc41e3f1db2a6608d90f83348f6c49fc0de7a19d7b4747dec3739af8e2  Bridge/Young/CrossShapeSeparation.lean
6d7452ca6ece776ca515aa2b99134975db8283747b1872c65c44654fd1da53ee  Bridge/Young/DiagonalIrreducibility.lean
8bd584ea2691460fe6dab53ce4dd7e63bd9a223a5034b32b64ea66146dfd0994  Bridge/Young/DiagramCardinality.lean
8c5d1194e0a0f11b12954d145bec9919cc5d822a9bb87d873b279a8ddc21fcb9  Bridge/Young/FinalBridge.lean
ad19356685453149df4a2d2f521bcacec2930b700a422bc532f3b760e0e1f424  Bridge/Young/LocalBraid.lean
73a258dcd9133da559abd8dd52bc05deea05c6c29967be4c8fb3edc983871bab  Bridge/Young/NumberingFlags.lean
0d17393ec76cc3754161c0a7073aaba01b471b24e0e0678e3fa4843c900c61ea  Bridge/Young/OrdinaryImmanants.lean
278d60038026cb1abcb7d077a71f6d1f49e56b221b07dfde1ea07532b66e95cd  Bridge/Young/PrefixDecomposition.lean
d107d2934f9f08aad7bd469fd15b30a2bd68ba52b9fa839ba5d52e745558f088  Bridge/Young/PrefixProjector.lean
2963e4c9a22af2844d9b32bfe4c056304b7f05b8a3d545599d572042f04ae1b0  Bridge/Young/PrefixProjectorAlgebra.lean
60c133055807d88efd1d7ae1a27fe4fa37c8d8d0bc8b64a6ec604ece4d811d9a  Bridge/Young/PrefixRepresentation.lean
4bf01118e377dc57a835148c2feb1fcf2b591c09ea8f7f98d279f290c5bf2644  Bridge/Young/PrefixTrace.lean
ea4396df11ef1e2444723bbec660c0d2096c4eec346b7ba0f08f92a0fa4959ed  Bridge/Young/RealCoefficientAlgebra.lean
df267de1e3d3795706c0ec672818f46e404faae1314834d2b86c1fe97f6ddbec  Bridge/Young/ScalarExtension.lean
7d1f3a83d68dd9ed1c5be6c3dfcd5aa3c4aebde5ef2f064f8b7be9f246a63b5e  Bridge/Young/SelectedTrace.lean
c25844a97fefd68b263ecdd3d87abac557fa3d50af64963e65fbe99d25832c17  Bridge/Young/SelectedWordTrace.lean
f6086402d11297a9304db786f9d506dffa7a0bb953acc03b30f571f273aec623  Bridge/Young/Seminormal.lean
34f7ebee351d0ebce1c9a4f867e68a83f281add672b74a9cc341dc0825d7c753  Bridge/Young/SeminormalEdges.lean
a32f62e9b2a7c172b1d4780d38e865c5aa76d099861eebe1b6e08a2e989cb772  Bridge/Young/StandardCompression.lean
a53a23aa815572260ecc3fc4d0be78814d165b48ee47a7f331f1a786879ed3ad  Bridge/Young/SuffixAction.lean
7044c01c4b1dee7aaddfc13de2760bb6467537d0ee79036ecaecf9e12f2d9352  Bridge/Young/SuffixWord.lean
53ee461b46e9d63fcf8824130fa463aa5709ea4c9874bee525f2ce45865a2c30  Bridge/Young/TableauConnectivity.lean
ad3ce677cc74bcadc9f67488567707ab36aaf450466b643de420056afb46afe8  Bridge/Young/TableauExistence.lean
650e2e3bc49094f9e369af6a4795f8b817e5c595ea19133566cad32ae60c0c66  Bridge/Young/TableauGeometry.lean
805d263dc4a583784614223ac6c46f3f014b507563a5cf795ced847ca595f212  Bridge/Young/TableauSwap.lean
92ce1db394d97654f1a25fbba4db75379d9827959d6743fb110247da5e4ebfe6  Bridge/Young/TensorFiniteLocalization.lean
533c0f44f0797f16de21a5f6f16bbc26749abe5ba0f59b6792f2db2ffc6e5061  Bridge/Young/TensorLocalization.lean
bf7a4d334297e67376bf09ab0bae5bbb23db04420f1c6da23e020c7bb008dd0d  Bridge/Young/TensorPairing.lean
3fe3b4077051a596c9d525eab1281bcdea4f09388f61072fa175a1b74ed6367c  Bridge/Young/TensorWitnessPositivity.lean
0e9e195dbd41868d66aba1dd0bec8492d617bc13257014326e7e635bce70091a  Bridge/Young/TensorYoungProjectors.lean
9a1ddb5efb20b03f49b122d4a03b495a7508abc7f7e44cee4728c2a939df3d4b  Bridge/Young/TraceSemantics.lean
8c439987dc7461953746878608bf03ebb497c33f1c691681db480d91871b9853  Bridge/Young/TriangularCompression.lean
2a011e954e21e53a67fcdb4bfd9d40102a3b6af6de26aba6ea7dd67d2d413350  Bridge/Young/WitnessCoefficientPositivity.lean
50dc405ff2d084e51ce82dfe81b89a1afc55a3524e968eed5f0b0bdae9408172  Bridge/Young/WitnessCoefficients.lean
8b7d3706cf251819a53ba2c0eb0dd991dce18d55edff9b587b0f70e313582cd8  Bridge/Young/WitnessOperators.lean
b0d3542a76e243fcc8131148a194586083cce81b1d5f8eea88ea90b465c64ca0  Bridge/Young/WitnessShapes.lean
03629f21883541546898b341c6af2ee1d1832c5461f8cafbfb369c3c8a07466f  Bridge/Young/WitnessTrace.lean
118aa30a929fecc66245e225f040b611cbcf2d63dcb316e5db665ae116ec5bbf  Bridge/Young/WitnessTraceReduction.lean
6ecb68fd1060408dbe8a0bff69fdf085d045988e83e5065d84706a566bb96d20  Bridge/Young/YoungCharacter.lean
a715334dc2bce20684639bbf71267d6fd5be1cafdf3892744750128479a0a6b5  Bridge/Young/YoungCharacterCompleteness.lean
b66de85da38ff1fbef3fe5edab303fa3c29250d3ec262246c5da85184492406e  Bridge/Young/YoungFDRep.lean
6e35c3cd69e28bb1e85c0c4f5e57f86a8ab1908ee3056802313525adfa823ebb  Bridge/Young/YoungInequivalence.lean
8cb4cf314104087c9e7874aefbbe8a5cc8ce2f9c565c3f9712350bab454e6316  Bridge/Young/YoungIrreducibility.lean
294ece55769b43c9df032016a6ca8922efa51ffa7c01fbafdef56e8a419ed5b5  Bridge/Young/YoungProjectors.lean
4551fdc3d6014f9c5db2cd6966843bbf9b449f10f0f769d7904d29c36a5e0d1c  Bridge/Young/YoungRepresentation.lean
6f4dd605196fe7674e444cc8ada49eaee25c464f729ff7a7324e336a79cfa7c5  CERTIFICATE_AXIOM_AUDIT.txt
b7ab1a66ee3dcba4c6f03753286db802298ce923247bc00f01ba5a2f331827bd  CERTIFICATE_STATUS.md
b4f4092688f00611bf3c5e673c3237913f67f9d45112502014a63d986bd8eda1  CompleteAudit.lean
a0e976c889c419e82276412dc2565773727ac2bf0bafee598ed18c29db854eb1  INDEPENDENT_FORMALIZATION_AUDIT.md
3b9a9fc57f822fab9abab3e176092a176a44aeb9a173abee1e2f8407558869f7  README.md
6c88baffa09e35ac5137f37042b73801971071a583bf2ed2534594cfeed37bcd  ROUND2_AUDIT.md
204f90bfd8abc9c54a8a190d42ad9f0ab82a5b365ece9252fdada89f619f48b4  SOURCE_SHA256SUMS.txt
765b8a3e0958536260b2306cdb0715723b3f74b3ba55e4be406d8616f732651e  lake-manifest.json
31cd00b56157d6db61f7aff8db80ac1a1b70e1e1e2158197ad71255db47e9c92  lakefile.toml
55e97be96000b5e9e290c9e74482e5e317861499a5540353ce845471bded8cea  lean-toolchain
35f0269b4337a955baeea394fc7c0b2df5b8599a85931e9531f2ba612817e126  scripts/check_axioms.py
91fb4e665a37de0c8db3fb790e385a8457d51b375a6fd228d9f4414a811e9d04  scripts/check_generated.py
210520ff3f26e4ca1f9cb8d4cd974200d928e37db561bbe011815ee682c6548f  scripts/check_module.py
23eb5b3cd457583a7450b0a7a20fbf6e1b3617ef5cfd29b41c82a250c26a9956  scripts/generate_certificate.py
d85cff708cd56d61f6752f2b4ab403d3fed4172148b32a0ecbbbdb1f877b7ea1  scripts/generate_certificate_checks.py
5791ae27ca11e96c974c81724508a5a88d35ae986edc8bfcf0133fecaf9466cf  scripts/rebuild_isolated.py
14dae79961c8b6757ddc12636454dfd7b1b07701356f17ed91d10abcd6412672  scripts/representation_axiom_check.lean
41e15b9da00f09e6d64e4135f40eaff37614bdf5fc26dd255880bcab375f9df0  scripts/verify_complete.py
afb71ab032aae3e9487fbc69a7be958fe1767b70ac004c11a29cb2d66b92cf56  specification/FILES.md
ccc8ec18826e6d60a23b8e25678c41662f9f230687a72bb41b2430201d0488e6  specification/FINAL_PROOF.md
24469244bc7d0e3f2558a99f085d28a2ed1816246738d2b1bba74986129af11d  specification/INDEPENDENT_AUDIT.md
b1424fcce3108e7eba0921d51951aa956c6d664cf551681c18acb4206ee27a50  specification/REVIEW_SCOPE.md
ccc8ec18826e6d60a23b8e25678c41662f9f230687a72bb41b2430201d0488e6  specification/exact_certificate/PROOF.md
8657e803e458be6bbbf83bae3b64c77272acdca87cb5e1b1c86fba52af3a001b  specification/exact_certificate/README.md
3b9871f0cf60e3077468b7fb96027b6343d43e282d8c723a7e3cc8c38b733001  specification/exact_certificate/SHA256SUMS.txt
d7e7bef6d218d00f1a3747f8f68cfe92f8ce5e6fb88bc30bd531bd2c09f3d712  specification/exact_certificate/adversarial_exact_checks.py
382192397168020e80b87186ebe28b1f787944d7e663de5e31c8a348f8afbc15  specification/exact_certificate/adversarial_fan_output.json
56005514b86cdb38b82734b81b33e2bc37ae52c3baa6ab157be5438e56157217  specification/exact_certificate/certificate.json
18a04b5070982ee7786876c205694838b5891f8463aee104ebea3399fd7a3c48  specification/exact_certificate/operator_identity_checks.py
2edd35b88866b18112a73833b6e937379b05f4a0f2c7a5083d7d29e0c8b71d47  specification/exact_certificate/verification_output.txt
4b08515424b0c1b117d177cefe959686395b2525f65bf46d66b708bac9fc5af6  specification/exact_certificate/verify_all.py
982acd7ca6cd7d4af1740a2090e06296006238947aafbc61b02db36e733234d4  specification/exact_certificate/verify_certificate.py
07071ea2270c24306186d2c7bf573d7c9cefcfdb61a220e757db52b14a37e8d0  validation/AXIOMS.txt
f91201066dcf5d5f37ce9ae397eb3e1d3fc74dcba2026a723d5414aa6902a776  validation/BUILD_STATUS.md
5e072352b0db2ec1ded1b1829301a138e6d8d0a873fb580a32a6215fd28d973a  validation/CLEAN_BUILD.log
1b058f25b3c60a48b27f3b801df75f2bcf832945ad4fbe328ab79b9b054c1752  validation/SPECIFICATION_PROVENANCE.json
4f612badafd107d633be07b7d8a254865b73f960c74915508ba3a114e7983eb6  validation/complete/AXIOMS.txt
c745c2941fd162366918b4bd216cf9dfc7ec11b40c68f894fb1a4f47504ad5d9  validation/round2/CHECKPOINT.md
8187d71ff22a11002688e79adee3b246e4fb9104da685c81cc5a84596d97ca82  validation/round2/CHECKPOINT_SOURCE_SHA256.json
a1c70e38010deb013bfca2ccf434a6b1adc5103223c46f4265b6e096ef2f3b37  validation/round2/ESTABLISHED_SHA256.json
debf87621817defe275471d6d97e6841104ea1baa882c29c444941415103379c  validation/round2/ordinary_immanants_build.log
f88ac9432958666f8a1f60c8e1336ad0d3baa36f48f32754df7a47b212d2092a  validation/round2/prefix_algebra_build.log
ad000608b526d850413e59a3210384ba38566fc5cea9725b5ebcc6c9c85ec6ec  validation/round2/prefix_trace_build.log
35b35dcf58ab2dfcab77c48223dc22333b614198a07696b7eef61f98b76a1722  validation/round2/selected_trace_build.log
1405c41f87f76d37848022e288dd39f9a8af7e91912500ddecbb5479f40a15d5  validation/round2/selected_word_build.log
dfe1f1b481192ebdf7199957616e20c789523b13ebfb6a0ed22b08fde2fa5ee8  validation/round2/tensor_pairing_build.log
67fe4c234ed62a2257475dfa219a276631c31fc0f274a8f7d39b96ff691c23c8  validation/round2/tensor_pairing_build2.log
5d27f62e5fa62f3efc366143fa84017f628db53af50c2fec1ac57df0ab9785c6  validation/round2/witness_operators_build.log
d7af2ea3855af8f09ad8e4c6ad394847ad73906a42dbc91e456bc647c3df3f90  validation/round2/witness_trace_build.log
a1638c44ed726d110a59a5168ae77f2ebc2b4fde87b2c541ba75c1a2690b6ddf  validation/round2/witness_trace_endpoint_build.log
6294e11432bea73f42b1ab0821da710d8cdc7814732539a082860e309a06e69c  validation/round2/witness_trace_endpoint_build2.log
8fa25a6ac55456d894e03f9c14c10006df9f92accc003ca4bd93a40b1c043efd  validation/round2/witness_trace_final_build.log
8924d599bffddd63385f3df389594d6b59d43f4bd2ba07f96cf182cd8661a52c  validation/round2/witness_word_build.log
18343e79392cf3896bc0a898dccb42219be716e5d884f63c95ba8b035c4f16f6  validation/round3/BLOCKER.md
ab5ceba3e35916e5a56f3175bd039a87dc99d30ebeb4f8404e2e955fd16749ac  validation/round3/initial_integration_build.log
e5471b2cb5867416de0b25878019104bb5a0b48be611c23351fe24bf02ffc194  validation/round4/BEFORE_SHA256.json
2c7fd06551c8ce70013cf93dc673e664dcbfd903e46b0a12fc4caa29c005e678  validation/round4/BLOCKER.md
b1087cf9d2530b84ad6913b12b1ac7461ffe81fb2302b699eec1dbafeeb344a7  validation/round4/LocalRepairAudit.lean
8032f80deca1f05dcff90febf6c6906ec20169d1c5a484113391f33c84691b82  validation/round4/local_repair_axioms.log
61f0d1a0f7c6072618d5b7046f07112ef1302ffbfe80674c41ae49440e6456d0  validation/round4/local_repair_compile.log
af89c466b34856317e8d44cf5eeae68598391f29757868e2cf8f18c0cbe1849b  validation/round5/BEFORE_SHA256.json
d4b6525ca2956238087eb99b262ad793168848ce9fe2d550ec3d9ad28131e882  validation/round5/BLOCKER.md
ce973f68be4f6f9e1437d62789e7a42772918a7c91176c1a4376a2d580910c49  validation/round5/OutsideSumAudit.lean
37f1b4fc9499068a757d5f0d4a6d7fdb68f99f705b098f1e16a912f072c7ac4e  validation/round5/outside_sum_axioms.log
f59d5a4918ff9eeaabd87f6b723ca0945eee90b457b3638924b8c56abf7285a3  validation/round5/outside_sum_compile.log
fb1596f3dcbb97c80647dfefba5cddcd4d0d31ad414869ea2de668294d9c7e84  validation/round6/BEFORE_SHA256.json
86f423db141a357ed1391f7ba39c5d112b87f5b2dadae31f2d793fdd2917c8cc  validation/round6/BLOCKER.md
338cfaac3dcc66fbdc4d9de3dcd2e7d6c817618e5a960f66d1dfad2d7c918f77  validation/round6/LeftSumAudit.lean
9ca08ec3d620921fa56e72921d959d73cb3f14f477d6cbb5da7d4e34f646ecd9  validation/round6/left_sum_axioms.log
aa20297c3dda263e2306cca3aebbfa74661fb24f73e1cb31a59e3aac88be1ba7  validation/round6/left_sum_compile.log
43eb382a3777d53fb1da342abeb58d0696e392a3a26304ef6be63bff53881bfe  validation/round7/BEFORE_SHA256.json
52762b66814c2ba789cba3a186de42552f107253e8d7f17d311bf181f8bcb6c2  validation/round7/BLOCKER.md
bbff8eb56f263ca5fffc9ad95f3345374885c23f5dd011dea31655d7b1872b3e  validation/round7/LeftProjectorAudit.lean
feda2ee6544ece5e7111de4c50328f92044b1290cffe03292341efd1798900c7  validation/round7/left_projector_axioms.log
1b61523f2eb2138c95fe4fd39ddda71060b0b62e26cc4728c0dbc7e9f85f1c60  validation/round7/left_projector_compile.log
30c2dcd8ca20fc9a4ce3ab1ee032435390c8efc0d6b25dd458ed1a75d494426d  validation/round8/BEFORE_SHA256.json
9ce348050d909d230c71875a393b1154286827033505f38853e9c5ca6ed91c33  validation/round8/BUILD_STATUS.md
4f612badafd107d633be07b7d8a254865b73f960c74915508ba3a114e7983eb6  validation/round8/CLEAN_AXIOMS.txt
a3095e54860871b100ca55bb95c9612a07d4fa22375626ad7292d00ffab22bac  validation/round8/CLEAN_SOURCE_SHA256.json
615cc3993e98a9061ea67cef12ee87c034995e7b90f414d8a54244c0ebe93e6d  validation/round8/COMPLETE_AXIOMS.txt
31ef79e6831eaaa64d8bc217047070fc42c91890d37306b37c801119f3037589  validation/round8/FinalAxiomAudit.lean
8e261bd70280c614296cab5de37e72364b00bc88a939b31f44624d811de01852  validation/round8/INDEPENDENT_AUDIT.md
654710a4ff1cfa2b69e642be0887b6b019be6ada60b0c6cd88084f80f0655d64  validation/round8/PRESERVATION.json
d78cc2218c4708f9f278dbe76bfdd78acc56786488cb98900e897bc1227a52aa  validation/round8/README_BEFORE.md
91f091672aac82bc6c0328463eeeed63439dbeac976f221d9eaf682770e37a4d  validation/round8/RESULT.json
69e8ff6fbe40bc5dd36f8865adfc1bbd3af3f00e17d630360b3507dc3c43a2fd  validation/round8/clean_build.log
422afa23f3c7a3c821da4093ae6d453ba367c6dccf9be688f24f9a4803e66a8d  validation/round8/complete_build.log
0ac774b907f966e3d3f93de9ad15910a38944325b495586035914fa8098a3659  validation/round8/concrete_development.log
68a41333dab5d8b251c7415728cfbf9d7984e951aa38b1763f95977d91855da1  validation/round8/concrete_development2.log
8dc766855c981e50c88e4e8d058f28a1472895476368428f0f9feaf8d7d1e120  validation/round8/concrete_development3.log
7ea5a0570bf4dc355ea4dd6086bc8a60de4d296c7852680e30da74f1c8ef4ff6  validation/round8/final_axiom_audit.log
9683386cfa4a05c33c4a9de4747ed4768f509139759726714950c5d05f696630  validation/round8/final_bridge_axioms.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  validation/round8/final_bridge_independent_build.log
5e21c5e0e9cc39d73859104a74df698690415f715131683dbfd7b82d09f604eb  validation/round8/generated_sources.log
a4a9818db254396bb96ec39ff2f8d479f1bed50f78c685745e52f7b4ef4ba62e  validation/round8/one_development.log
869f41749f362505f65a2a43cfa7c87ff463572e45802cd688d1b03ee7a6a1af  validation/round8/transport_build.log
4d3936792baa2ac24b7531cfbcbdd0a9d1ca79771492ac98e88a9b342a170235  validation/round8/transport_development.log
7a6a8ffeebc41ea93334f3c6565509e0237de1386a54a2b95dc72d77a2ceb745  validation/round8/transport_development2.log


==> anc/lieb_4433_lean/Bridge.lean <==
import Bridge.Certificate
import Bridge.CentralAveraging
import Bridge.CharacterProjector
import Bridge.Contraction
import Bridge.Immanant
import Bridge.Normalization
import Bridge.PateInterfaces
import Bridge.ProjectorConvention
import Bridge.TensorGram
import Bridge.TensorWitness

/-!
Audited partial formalization of the order-fourteen bridge certificate.
See README.md for the missing ordinary-character/branching realization.
This project does not currently prove the requested closed PSD bridge theorem.
-/


==> anc/lieb_4433_lean/Bridge/CentralAveraging.lean <==
import Mathlib.Data.Real.Basic
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Algebra.Group.Equiv.Basic
import Mathlib.Tactic.Group
import Mathlib.Tactic.Positivity

/-!
# Central averaging and real character expansion

This file proves a finite-group algebra lemma. Orthogonality, conjugation
invariance, and spanning of the supplied real character functions are explicit
hypotheses. In particular, this module neither postulates the bridge identity
nor identifies any finite tableau matrices with symmetric-group irreducibles.
-/

namespace Bridge.CentralAveraging

open scoped BigOperators
noncomputable section

variable {G : Type*} [Group G] [Fintype G]

def IsClassFunction (f : G → ℝ) : Prop :=
  ∀ a g, f (a⁻¹ * g * a) = f g

def centralCoefficient (w : G → ℝ) (g : G) : ℝ :=
  (Fintype.card G : ℝ)⁻¹ * ∑ a : G, w (a⁻¹ * g * a)

def pairing (w m : G → ℝ) : ℝ := ∑ g : G, w g * m g

private def conjugationEquiv (a : G) : G ≃ G :=
  (Equiv.mulLeft a⁻¹).trans (Equiv.mulRight a)

omit [Fintype G] in
@[simp] private theorem conjugationEquiv_apply (a g : G) :
    conjugationEquiv a g = a⁻¹ * g * a := rfl

theorem centralCoefficient_isClassFunction (w : G → ℝ) :
    IsClassFunction (centralCoefficient w) := by
  intro a g
  unfold centralCoefficient
  congr 1
  calc
    (∑ b : G, w (b⁻¹ * (a⁻¹ * g * a) * b)) =
        ∑ b : G, w ((a * b)⁻¹ * g * (a * b)) := by
      apply Finset.sum_congr rfl
      intro b hb
      congr 1
      group
    _ = ∑ b : G, w (b⁻¹ * g * b) :=
      Equiv.sum_comp (Equiv.mulLeft a) (fun b => w (b⁻¹ * g * b))

theorem pairing_centralCoefficient_classFunction (w χ : G → ℝ)
    (hχ : IsClassFunction χ) :
    pairing (centralCoefficient w) χ = pairing w χ := by
  have hcard : (Fintype.card G : ℝ) ≠ 0 := by positivity
  have hconj (a : G) :
      (∑ g : G, w (a⁻¹ * g * a) * χ g) = ∑ g : G, w g * χ g := by
    calc
      (∑ g : G, w (a⁻¹ * g * a) * χ g) =
          ∑ g : G, w (conjugationEquiv a g) * χ (conjugationEquiv a g) := by
        apply Finset.sum_congr rfl
        intro g hg
        simp only [conjugationEquiv_apply, hχ a g]
      _ = ∑ g : G, w g * χ g :=
        Equiv.sum_comp (conjugationEquiv a) (fun g => w g * χ g)
  unfold pairing centralCoefficient
  simp only [mul_assoc] at hconj
  simp only [mul_assoc, Finset.sum_mul]
  rw [← Finset.mul_sum, Finset.sum_comm]
  simp_rw [hconj]
  simp [hcard]

theorem pairing_centralCoefficient_eq_conjugate_average (w m : G → ℝ) :
    pairing (centralCoefficient w) m =
      (Fintype.card G : ℝ)⁻¹ *
        ∑ a : G, pairing w (fun g => m (a * g * a⁻¹)) := by
  have hconj (a : G) :
      (∑ g : G, w (a⁻¹ * g * a) * m g) =
        ∑ g : G, w g * m (a * g * a⁻¹) := by
    apply Fintype.sum_equiv (conjugationEquiv a)
    intro g
    simp only [conjugationEquiv_apply]
    congr 1
    congr 1
    group
  unfold pairing centralCoefficient
  simp only [mul_assoc] at hconj
  simp only [mul_assoc, Finset.sum_mul]
  rw [← Finset.mul_sum, Finset.sum_comm]
  simp_rw [hconj]

/-- Positivity survives central averaging whenever every conjugated test
function has nonnegative pairing with the original coefficient function. -/
theorem pairing_centralCoefficient_nonneg (w m : G → ℝ)
    (h : ∀ a : G, 0 ≤ pairing w (fun g => m (a * g * a⁻¹))) :
    0 ≤ pairing (centralCoefficient w) m := by
  rw [pairing_centralCoefficient_eq_conjugate_average]
  exact mul_nonneg (inv_nonneg.mpr (Nat.cast_nonneg _))
    (Finset.sum_nonneg (fun a ha => h a))

section CharacterExpansion

variable {P : Type*} [Fintype P] [DecidableEq P]

def CharacterOrthogonal (χ : P → G → ℝ) : Prop :=
  ∀ i j, (∑ g : G, χ i g * χ j g) =
    if i = j then (Fintype.card G : ℝ) else 0

def ClassFunctionSpan (χ : P → G → ℝ) : Prop :=
  ∀ f : G → ℝ, IsClassFunction f →
    ∃ c : P → ℝ, ∀ g, f g = ∑ i : P, c i * χ i g

/-- Fourier reconstruction on the span of an orthogonal character family. -/
theorem reconstruction_of_span (χ : P → G → ℝ)
    (horth : CharacterOrthogonal χ) (f : G → ℝ)
    (hspan : ∃ c : P → ℝ, ∀ g, f g = ∑ i : P, c i * χ i g) (g : G) :
    f g = (Fintype.card G : ℝ)⁻¹ *
      ∑ i : P, pairing f (χ i) * χ i g := by
  obtain ⟨c, hc⟩ := hspan
  unfold CharacterOrthogonal at horth
  have hcard : (Fintype.card G : ℝ) ≠ 0 := by positivity
  have hcoeff (i : P) : pairing f (χ i) = (Fintype.card G : ℝ) * c i := by
    unfold pairing
    simp_rw [hc, Finset.sum_mul]
    rw [Finset.sum_comm]
    simp only [mul_assoc, ← Finset.mul_sum, horth]
    simp [mul_comm]
  simp_rw [hcoeff, mul_assoc]
  rw [← Finset.mul_sum, ← mul_assoc, inv_mul_cancel₀ hcard, one_mul, hc]

/-- Centralization expands with coefficients equal to the original character
pairings, not the pairings of an unrelated or assumed central element. -/
theorem centralCoefficient_character_expansion (χ : P → G → ℝ)
    (hclass : ∀ i, IsClassFunction (χ i))
    (horth : CharacterOrthogonal χ) (hspan : ClassFunctionSpan χ)
    (w : G → ℝ) (g : G) :
    centralCoefficient w g = (Fintype.card G : ℝ)⁻¹ *
      ∑ i : P, pairing w (χ i) * χ i g := by
  have hf := hspan (centralCoefficient w) (centralCoefficient_isClassFunction w)
  rw [reconstruction_of_span χ horth _ hf]
  simp_rw [pairing_centralCoefficient_classFunction w _ (hclass _)]

theorem pairing_centralCoefficient_character_expansion (χ : P → G → ℝ)
    (hclass : ∀ i, IsClassFunction (χ i))
    (horth : CharacterOrthogonal χ) (hspan : ClassFunctionSpan χ)
    (w m : G → ℝ) :
    pairing (centralCoefficient w) m = (Fintype.card G : ℝ)⁻¹ *
      ∑ i : P, pairing w (χ i) * pairing (χ i) m := by
  unfold pairing
  simp only [centralCoefficient_character_expansion χ hclass horth hspan,
    mul_assoc, Finset.sum_mul]
  rw [← Finset.mul_sum, Finset.sum_comm]
  simp only [mul_assoc, ← Finset.mul_sum]
  simp only [pairing, ← Finset.mul_sum]
  simp only [Finset.sum_mul, mul_assoc]

/-- The character-weighted form obtained from any conjugate-positive
coefficient function is nonnegative. The character assumptions must be
instantiated separately for ordinary symmetric-group irreducibles. -/
theorem character_weighted_pairings_nonneg (χ : P → G → ℝ)
    (hclass : ∀ i, IsClassFunction (χ i))
    (horth : CharacterOrthogonal χ) (hspan : ClassFunctionSpan χ)
    (w m : G → ℝ)
    (hpositive : ∀ a : G, 0 ≤ pairing w (fun g => m (a * g * a⁻¹))) :
    0 ≤ ∑ i : P, pairing w (χ i) * pairing (χ i) m := by
  have h := pairing_centralCoefficient_nonneg w m hpositive
  rw [pairing_centralCoefficient_character_expansion χ hclass horth hspan] at h
  exact nonneg_of_mul_nonneg_right h (by positivity)

end CharacterExpansion

end

end Bridge.CentralAveraging


==> anc/lieb_4433_lean/Bridge/Certificate.lean <==
import Bridge.CertificateChecks
import Bridge.CertificateEnumeration
import Mathlib.Algebra.BigOperators.Group.List.Basic
import Mathlib.Algebra.Order.BigOperators.Group.List

namespace LiebBridge.Certificate
set_option maxRecDepth 1000000
set_option maxHeartbeats 0

def rationalWitnessForm (w : Witness) (d : Shape → ℚ) : ℚ :=
  (w.coefficients.map fun p => p.2 * d p.1).sum

def realWitnessForm (w : Witness) (d : Shape → ℝ) : ℝ :=
  (w.coefficients.map fun p => (p.2 : ℝ) * d p.1).sum

theorem rationalWeightedIdentity (d : Shape → ℚ) :
    (rows.map fun w => w.weight * rationalWitnessForm w d).sum =
      4035 * d [6, 5, 3] + 6725 * d [6, 4, 4] +
      39759 * d [5, 5, 4] + 23636 * d [5, 3, 3, 3] -
      59512 * d [4, 4, 3, 3] := by
  norm_num [rationalWitnessForm, rows, witness01, witness02, witness03, witness04, witness05, witness06, witness07, witness08, witness09, witness10, witness11, witness12, witness13, witness14, witness15, witness16, witness17, witness18, witness19, witness20]
  ring

theorem aggregateStoredIdentity (nu : Shape) :
    weightedStoredCoeff nu = identityCoeff nu := by
  have h := rationalWeightedIdentity (fun p => if nu = p then 1 else 0)
  by_cases ht : nu = [4, 4, 3, 3]
  all_goals
    simpa [rationalWitnessForm, weightedStoredCoeff, storedCoeff, sparseCoeff,
      identityCoeff, identityEntries, List.map_map, mul_ite,
      sub_eq_add_neg, add_assoc, ht] using h

theorem realWeightedIdentity (d : Shape → ℝ) :
    (rows.map fun w => (w.weight : ℝ) * realWitnessForm w d).sum =
      4035 * d [6, 5, 3] + 6725 * d [6, 4, 4] +
      39759 * d [5, 5, 4] + 23636 * d [5, 3, 3, 3] -
      59512 * d [4, 4, 3, 3] := by
  norm_num [realWitnessForm, rows, witness01, witness02, witness03, witness04, witness05, witness06, witness07, witness08, witness09, witness10, witness11, witness12, witness13, witness14, witness15, witness16, witness17, witness18, witness19, witness20]
  ring

/-- Pure arithmetic consequence. The twenty witness inequalities are explicit hypotheses;
this theorem makes no claim that they hold for actual matrix immanants. -/
theorem bridge_of_witness_nonnegative (d : Shape → ℝ)
    (hwitness : ∀ w ∈ rows, 0 ≤ realWitnessForm w d) :
    59512 * d [4, 4, 3, 3] ≤
      4035 * d [6, 5, 3] + 6725 * d [6, 4, 4] +
      39759 * d [5, 5, 4] + 23636 * d [5, 3, 3, 3] := by
  have hnonneg : 0 ≤ (rows.map fun w => (w.weight : ℝ) * realWitnessForm w d).sum := by
    apply List.sum_nonneg
    intro x hx
    obtain ⟨w, hw, rfl⟩ := List.mem_map.mp hx
    apply mul_nonneg
    · exact_mod_cast (le_of_lt (weightsPositive w hw))
    · exact hwitness w hw
  rw [realWeightedIdentity] at hnonneg
  exact sub_nonneg.mp hnonneg

theorem computedCoeff_eq_storedCoeff_of_partition (w : Witness) (hw : w ∈ rows)
    (nu : Shape) (hnu : IsPartition14 nu) : computedCoeff w nu = storedCoeff w nu :=
  computedCoeff_eq_storedCoeff w hw nu (partitions14_complete nu hnu)

/-- Boolean guards for input shapes, distinct basis tableaux, and nonzero axial gaps. -/
def isPartitionOfCheck (n : Nat) (p : Shape) : Bool :=
  decide (p.sum = n) && decide (p.Pairwise (fun a b => b ≤ a)) &&
    p.all (fun a => decide (0 < a))

def witnessMetadataValid (w : Witness) : Bool :=
  decide (w.k = 1 ∨ w.k = 2) &&
    isPartitionOfCheck (14 - 2 * w.k) w.eta &&
    isPartitionOfCheck (14 - w.k) w.mu && contains w.mu w.eta &&
    decide (w.sign = 1 ∨ w.sign = -1)

def tableauDenominatorsValid (t : Tableau) : Bool :=
  (List.range (t.length - 1)).all fun i =>
    decide (content (t.getD (i + 1) (0, 0)) - content (t.getD i (0, 0)) ≠ 0)

def tableauBasisValid (w : Witness) (nu : Shape) : Bool :=
  let tabs := tableaux w.eta nu
  decide tabs.Nodup && tabs.all (fun t =>
    decide (t.length = 2 * w.k) && tableauDenominatorsValid t)

theorem witnessMetadataCheck : (rows.all witnessMetadataValid) = true := by
  decide +kernel

theorem tableauSafetyCheck :
    (rows.all fun w => partitions14.all (tableauBasisValid w)) = true := by
  decide +kernel

theorem rowEntriesPartitionCheck :
    (rows.all fun w => w.coefficients.all fun p => isPartition14Check p.1) = true := by
  decide +kernel

theorem rowEntriesDistinctCheck :
    (rows.all fun w => decide (w.coefficients.map Prod.fst).Nodup) = true := by
  decide +kernel

theorem rowEntriesNonzeroCheck :
    (rows.all fun w => w.coefficients.all fun p => decide (p.2 ≠ 0)) = true := by
  decide +kernel

theorem rowEntries_partition (w : Witness) (hw : w ∈ rows)
    (entry : Shape × ℚ) (he : entry ∈ w.coefficients) : IsPartition14 entry.1 := by
  have h := List.all_eq_true.mp (List.all_eq_true.mp rowEntriesPartitionCheck w hw) entry he
  simpa [IsPartition14, isPartition14Check, List.all_eq_true, and_assoc] using h

theorem storedCoeff_eq_zero_of_not_partition (w : Witness) (hw : w ∈ rows)
    (nu : Shape) (hnu : ¬ IsPartition14 nu) : storedCoeff w nu = 0 := by
  unfold storedCoeff sparseCoeff
  apply List.sum_eq_zero
  intro x hx
  obtain ⟨entry, he, rfl⟩ := List.mem_map.mp hx
  have hn : nu ≠ entry.1 := by
    intro hn
    apply hnu
    rw [hn]
    exact rowEntries_partition w hw entry he
  simp [hn]

theorem aggregateComputedIdentity (nu : Shape) (hnu : IsPartition14 nu) :
    weightedComputedCoeff nu = identityCoeff nu := by
  rw [← aggregateStoredIdentity]
  unfold weightedComputedCoeff weightedStoredCoeff
  apply congrArg List.sum
  apply List.map_congr_left
  intro w hw
  rw [computedCoeff_eq_storedCoeff_of_partition w hw nu hnu]

/-- A hook-formula arithmetic check only; identifying this function with irreducible
representation dimensions requires the separate hook-length theorem. -/
theorem hookDegree_square_sum :
    (partitions14.map fun p => (hookDegree p)^2).sum = Nat.factorial 14 := by
  decide +kernel

theorem rowHookDegreeCancellationCheck :
    (rows.all fun w =>
      ((w.coefficients.map fun p => p.2 * (hookDegree p.1 : ℚ)).sum == 0)) = true := by
  decide +kernel

end LiebBridge.Certificate


==> anc/lieb_4433_lean/Bridge/CertificateAlgorithm.lean <==
import Mathlib.Data.Rat.Defs
import Mathlib.Data.List.Permutation
import Mathlib.Data.Nat.Factorial.Basic

namespace LiebBridge.Certificate

abbrev Shape := List Nat
abbrev Box := Nat × Nat
abbrev Tableau := List Box

structure Witness where
  k : Nat
  eta : Shape
  mu : Shape
  sign : ℚ
  weight : ℚ
  coefficients : List (Shape × ℚ)
  deriving DecidableEq

def contains (nu eta : Shape) : Bool :=
  decide (eta.length ≤ nu.length) &&
    (eta.zipIdx.all fun p => decide (p.1 ≤ nu.getD p.2 0))

def skewBoxes (eta nu : Shape) : List Box :=
  nu.zipIdx.flatMap fun p =>
    ((List.range p.1).filter fun j => decide (eta.getD p.2 0 ≤ j)).map
      fun j => (p.2, j)

def standard (t : Tableau) : Bool :=
  (t.zipIdx).all fun p =>
    let b := p.1
    let before := t.take p.2
    (if b.2 = 0 then true else
      if t.contains (b.1, b.2 - 1) then before.contains (b.1, b.2 - 1) else true) &&
    (if b.1 = 0 then true else
      if t.contains (b.1 - 1, b.2) then before.contains (b.1 - 1, b.2) else true)

def tableaux (eta nu : Shape) : List Tableau :=
  if contains nu eta then (skewBoxes eta nu).permutations'.filter standard else []

def prefixShape (eta : Shape) (t : Tableau) (k : Nat) : Shape :=
  ((List.range (eta.length + t.length)).map fun i =>
    eta.getD i 0 + ((t.take k).filter fun b => b.1 == i).length).filter (fun n => n != 0)

def content (b : Box) : ℤ := (b.2 : ℤ) - (b.1 : ℤ)

def swapAdjacent (t : Tableau) (i : Nat) : Tableau :=
  t.mapIdx fun j b =>
    if j = i then t.getD (i + 1) (0, 0)
    else if j = i + 1 then t.getD i (0, 0) else b

def seminormalStep (tabs : List Tableau) (i : Nat)
    (state : Tableau × ℚ) : List (Tableau × ℚ) :=
  let t := state.1
  let c := state.2
  let d : ℚ := (content (t.getD (i + 1) (0, 0)) - content (t.getD i (0, 0)) : ℤ)
  let v := swapAdjacent t i
  [(t, c / d)] ++ (if tabs.contains v then [(v, c * (1 + 1 / d))] else [])

def traceWord (eta nu mu : Shape) (k : Nat) (word : List Nat) : ℚ :=
  let tabs := tableaux eta nu
  (tabs.map fun t =>
    if prefixShape eta t k == mu then
      let states := word.reverse.foldl
        (fun ss i => ss.flatMap (seminormalStep tabs i)) [(t, (1 : ℚ))]
      (states.map fun s => if s.1 == t then s.2 else 0).sum
    else 0).sum

def computedCoeff (w : Witness) (nu : Shape) : ℚ :=
  if w.k = 1 then traceWord w.eta nu w.mu 1 [0]
  else if w.k = 2 then
    (traceWord w.eta nu w.mu 2 [1, 0, 2, 1] +
      w.sign * traceWord w.eta nu w.mu 2 [2, 1, 0, 2, 1]) / 2
  else 0

def sparseCoeff (entries : List (Shape × ℚ)) (nu : Shape) : ℚ :=
  (entries.map fun p => if nu = p.1 then p.2 else 0).sum

def storedCoeff (w : Witness) (nu : Shape) : ℚ := sparseCoeff w.coefficients nu

def partitionsAux : Nat → Nat → Nat → List Shape
  | 0, n, _ => if n = 0 then [[]] else []
  | fuel + 1, n, cap =>
    if n = 0 then [[]] else
      ((List.range (min n cap)).reverse).flatMap fun i =>
        (partitionsAux fuel (n - (i + 1)) (i + 1)).map fun p => (i + 1) :: p

def partitions14 : List Shape := partitionsAux 14 14 14

def hookProduct (shape : Shape) : Nat :=
  (shape.zipIdx.flatMap fun p => (List.range p.1).map fun j =>
    p.1 - j + ((shape.drop (p.2 + 1)).filter fun v => decide (j < v)).length).foldl (· * ·) 1

def hookDegree (shape : Shape) : Nat := Nat.factorial shape.sum / hookProduct shape

end LiebBridge.Certificate


==> anc/lieb_4433_lean/Bridge/CertificateAxiomAudit.lean <==
import Bridge.Certificate

#print axioms LiebBridge.Certificate.rowsComputedCheck
#print axioms LiebBridge.Certificate.computedCoeff_eq_storedCoeff_of_partition
#print axioms LiebBridge.Certificate.aggregateStoredIdentity
#print axioms LiebBridge.Certificate.aggregateComputedIdentity
#print axioms LiebBridge.Certificate.realWeightedIdentity
#print axioms LiebBridge.Certificate.bridge_of_witness_nonnegative
#print axioms LiebBridge.Certificate.mem_partitions14_iff
#print axioms LiebBridge.Certificate.partitions14_nodup
#print axioms LiebBridge.Certificate.witnessMetadataCheck
#print axioms LiebBridge.Certificate.tableauSafetyCheck
#print axioms LiebBridge.Certificate.rowEntriesPartitionCheck
#print axioms LiebBridge.Certificate.hookDegree_square_sum
#print axioms LiebBridge.Certificate.rowHookDegreeCancellationCheck


==> anc/lieb_4433_lean/Bridge/CertificateChecks.lean <==
import Bridge.CertificateData
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Ring
import Mathlib.Data.Real.Basic

namespace LiebBridge.Certificate
set_option maxRecDepth 1000000
set_option maxHeartbeats 0

theorem partitions14_length : partitions14.length = 135 := by decide +kernel

theorem witness01_computed :
    (partitions14.all fun nu => computedCoeff witness01 nu == storedCoeff witness01 nu) = true := by
  decide +kernel

theorem witness02_computed :
    (partitions14.all fun nu => computedCoeff witness02 nu == storedCoeff witness02 nu) = true := by
  decide +kernel

theorem witness03_computed :
    (partitions14.all fun nu => computedCoeff witness03 nu == storedCoeff witness03 nu) = true := by
  decide +kernel

theorem witness04_computed :
    (partitions14.all fun nu => computedCoeff witness04 nu == storedCoeff witness04 nu) = true := by
  decide +kernel

theorem witness05_computed :
    (partitions14.all fun nu => computedCoeff witness05 nu == storedCoeff witness05 nu) = true := by
  decide +kernel

theorem witness06_computed :
    (partitions14.all fun nu => computedCoeff witness06 nu == storedCoeff witness06 nu) = true := by
  decide +kernel

theorem witness07_computed :
    (partitions14.all fun nu => computedCoeff witness07 nu == storedCoeff witness07 nu) = true := by
  decide +kernel

theorem witness08_computed :
    (partitions14.all fun nu => computedCoeff witness08 nu == storedCoeff witness08 nu) = true := by
  decide +kernel

theorem witness09_computed :
    (partitions14.all fun nu => computedCoeff witness09 nu == storedCoeff witness09 nu) = true := by
  decide +kernel

theorem witness10_computed :
    (partitions14.all fun nu => computedCoeff witness10 nu == storedCoeff witness10 nu) = true := by
  decide +kernel

theorem witness11_computed :
    (partitions14.all fun nu => computedCoeff witness11 nu == storedCoeff witness11 nu) = true := by
  decide +kernel

theorem witness12_computed :
    (partitions14.all fun nu => computedCoeff witness12 nu == storedCoeff witness12 nu) = true := by
  decide +kernel

theorem witness13_computed :
    (partitions14.all fun nu => computedCoeff witness13 nu == storedCoeff witness13 nu) = true := by
  decide +kernel

theorem witness14_computed :
    (partitions14.all fun nu => computedCoeff witness14 nu == storedCoeff witness14 nu) = true := by
  decide +kernel

theorem witness15_computed :
    (partitions14.all fun nu => computedCoeff witness15 nu == storedCoeff witness15 nu) = true := by
  decide +kernel

theorem witness16_computed :
    (partitions14.all fun nu => computedCoeff witness16 nu == storedCoeff witness16 nu) = true := by
  decide +kernel

theorem witness17_computed :
    (partitions14.all fun nu => computedCoeff witness17 nu == storedCoeff witness17 nu) = true := by
  decide +kernel

theorem witness18_computed :
    (partitions14.all fun nu => computedCoeff witness18 nu == storedCoeff witness18 nu) = true := by
  decide +kernel

theorem witness19_computed :
    (partitions14.all fun nu => computedCoeff witness19 nu == storedCoeff witness19 nu) = true := by
  decide +kernel

theorem witness20_computed :
    (partitions14.all fun nu => computedCoeff witness20 nu == storedCoeff witness20 nu) = true := by
  decide +kernel

theorem rowsComputedCheck :
    (rows.all fun w => partitions14.all fun nu => computedCoeff w nu == storedCoeff w nu) = true := by
  simp only [rows, List.all_cons, List.all_nil, witness01_computed, witness02_computed, witness03_computed, witness04_computed, witness05_computed, witness06_computed, witness07_computed, witness08_computed, witness09_computed, witness10_computed, witness11_computed, witness12_computed, witness13_computed, witness14_computed, witness15_computed, witness16_computed, witness17_computed, witness18_computed, witness19_computed, witness20_computed, Bool.and_self]

theorem computedCoeff_eq_storedCoeff (w : Witness) (hw : w ∈ rows)
    (nu : Shape) (hnu : nu ∈ partitions14) : computedCoeff w nu = storedCoeff w nu := by
  have h := List.all_eq_true.mp (List.all_eq_true.mp rowsComputedCheck w hw) nu hnu
  simpa using h

theorem weightsPositiveCheck : (rows.all fun w => decide (0 < w.weight)) = true := by
  decide +kernel

theorem weightsPositive (w : Witness) (hw : w ∈ rows) : 0 < w.weight := by
  exact of_decide_eq_true (List.all_eq_true.mp weightsPositiveCheck w hw)

theorem degree_4433 : hookDegree [4, 4, 3, 3] = 12012 := by decide +kernel
theorem degree_653 : hookDegree [6, 5, 3] = 15015 := by decide +kernel
theorem degree_644 : hookDegree [6, 4, 4] = 9009 := by decide +kernel
theorem degree_554 : hookDegree [5, 5, 4] = 6006 := by decide +kernel
theorem degree_5333 : hookDegree [5, 3, 3, 3] = 15015 := by decide +kernel

end LiebBridge.Certificate


==> anc/lieb_4433_lean/Bridge/CertificateData.lean <==
import Bridge.CertificateAlgorithm

namespace LiebBridge.Certificate

def witness01 : Witness :=
  { k := 1
    eta := [4, 4, 3, 1]
    mu := [5, 4, 3, 1]
    sign := (1 : ℚ)
    weight := (1251 : ℚ)
    coefficients := [([6, 4, 3, 1], (1 : ℚ)), ([5, 5, 3, 1], (-1 : ℚ)), ([5, 4, 4, 1], (-1 / 3 : ℚ)), ([5, 4, 3, 2], (-1 / 6 : ℚ)), ([5, 4, 3, 1, 1], (-1 / 8 : ℚ))] }

def witness02 : Witness :=
  { k := 1
    eta := [4, 3, 3, 1, 1]
    mu := [4, 4, 3, 1, 1]
    sign := (1 : ℚ)
    weight := (151889 / 10 : ℚ)
    coefficients := [([5, 4, 3, 1, 1], (1 / 2 : ℚ)), ([4, 4, 4, 1, 1], (-1 : ℚ)), ([4, 4, 3, 2, 1], (-1 / 4 : ℚ)), ([4, 4, 3, 1, 1, 1], (-1 / 7 : ℚ))] }

def witness03 : Witness :=
  { k := 1
    eta := [3, 3, 3, 3]
    mu := [4, 3, 3, 3]
    sign := (1 : ℚ)
    weight := (33602 : ℚ)
    coefficients := [([5, 3, 3, 3], (1 : ℚ)), ([4, 4, 3, 3], (-1 : ℚ)), ([4, 3, 3, 3, 1], (-1 / 7 : ℚ))] }

def witness04 : Witness :=
  { k := 1
    eta := [4, 3, 3, 2]
    mu := [4, 3, 3, 2, 1]
    sign := (1 : ℚ)
    weight := (71276273 / 64925 : ℚ)
    coefficients := [([5, 3, 3, 2, 1], (1 / 8 : ℚ)), ([4, 4, 3, 2, 1], (1 / 6 : ℚ)), ([4, 3, 3, 3, 1], (1 / 3 : ℚ)), ([4, 3, 3, 2, 2], (1 : ℚ)), ([4, 3, 3, 2, 1, 1], (-1 : ℚ))] }

def witness05 : Witness :=
  { k := 1
    eta := [4, 3, 2, 2, 1]
    mu := [4, 3, 3, 2, 1]
    sign := (1 : ℚ)
    weight := (47246294 / 9275 : ℚ)
    coefficients := [([5, 3, 3, 2, 1], (1 / 4 : ℚ)), ([4, 4, 3, 2, 1], (1 / 2 : ℚ)), ([4, 3, 3, 3, 1], (-1 : ℚ)), ([4, 3, 3, 2, 2], (-1 / 3 : ℚ)), ([4, 3, 3, 2, 1, 1], (-1 / 5 : ℚ))] }

def witness06 : Witness :=
  { k := 1
    eta := [3, 3, 3, 2, 1]
    mu := [4, 3, 3, 2, 1]
    sign := (1 : ℚ)
    weight := (340767671 / 194775 : ℚ)
    coefficients := [([5, 3, 3, 2, 1], (1 : ℚ)), ([4, 4, 3, 2, 1], (-1 : ℚ)), ([4, 3, 3, 3, 1], (-1 / 4 : ℚ)), ([4, 3, 3, 2, 2], (-1 / 6 : ℚ)), ([4, 3, 3, 2, 1, 1], (-1 / 8 : ℚ))] }

def witness07 : Witness :=
  { k := 1
    eta := [4, 3, 3, 1, 1]
    mu := [4, 3, 3, 1, 1, 1]
    sign := (1 : ℚ)
    weight := (6526677 / 67840 : ℚ)
    coefficients := [([5, 3, 3, 1, 1, 1], (1 / 9 : ℚ)), ([4, 4, 3, 1, 1, 1], (1 / 7 : ℚ)), ([4, 3, 3, 2, 1, 1], (1 / 3 : ℚ)), ([4, 3, 3, 1, 1, 1, 1], (-1 : ℚ))] }

def witness08 : Witness :=
  { k := 1
    eta := [4, 3, 2, 1, 1, 1]
    mu := [4, 3, 3, 1, 1, 1]
    sign := (1 : ℚ)
    weight := (19283 / 50 : ℚ)
    coefficients := [([5, 3, 3, 1, 1, 1], (1 / 4 : ℚ)), ([4, 4, 3, 1, 1, 1], (1 / 2 : ℚ)), ([4, 3, 3, 2, 1, 1], (-1 / 2 : ℚ)), ([4, 3, 3, 1, 1, 1, 1], (-1 / 6 : ℚ))] }

def witness09 : Witness :=
  { k := 1
    eta := [3, 3, 3, 1, 1, 1]
    mu := [4, 3, 3, 1, 1, 1]
    sign := (1 : ℚ)
    weight := (54404623 / 339200 : ℚ)
    coefficients := [([5, 3, 3, 1, 1, 1], (1 : ℚ)), ([4, 4, 3, 1, 1, 1], (-1 : ℚ)), ([4, 3, 3, 2, 1, 1], (-1 / 5 : ℚ)), ([4, 3, 3, 1, 1, 1, 1], (-1 / 9 : ℚ))] }

def witness10 : Witness :=
  { k := 1
    eta := [3, 3, 3, 3]
    mu := [3, 3, 3, 3, 1]
    sign := (1 : ℚ)
    weight := (163 / 795 : ℚ)
    coefficients := [([4, 3, 3, 3, 1], (1 / 7 : ℚ)), ([3, 3, 3, 3, 2], (1 : ℚ)), ([3, 3, 3, 3, 1, 1], (-1 : ℚ))] }

def witness11 : Witness :=
  { k := 1
    eta := [3, 3, 2, 2, 2]
    mu := [3, 3, 3, 2, 2]
    sign := (1 : ℚ)
    weight := (1793 / 3180 : ℚ)
    coefficients := [([4, 3, 3, 2, 2], (1 / 3 : ℚ)), ([3, 3, 3, 3, 2], (-1 : ℚ)), ([3, 3, 3, 2, 2, 1], (-1 / 5 : ℚ))] }

def witness12 : Witness :=
  { k := 1
    eta := [3, 3, 3, 2, 1]
    mu := [3, 3, 3, 2, 1, 1]
    sign := (1 : ℚ)
    weight := (326 / 3975 : ℚ)
    coefficients := [([4, 3, 3, 2, 1, 1], (1 / 8 : ℚ)), ([3, 3, 3, 3, 1, 1], (1 / 4 : ℚ)), ([3, 3, 3, 2, 2, 1], (1 / 2 : ℚ)), ([3, 3, 3, 2, 1, 1, 1], (-1 : ℚ))] }

def witness13 : Witness :=
  { k := 2
    eta := [5, 3, 2]
    mu := [5, 4, 3]
    sign := (-1 : ℚ)
    weight := (20175 : ℚ)
    coefficients := [([5, 4, 3, 1, 1], (2 / 15 : ℚ)), ([5, 4, 4, 1], (-1 / 5 : ℚ)), ([6, 4, 3, 1], (-11 / 75 : ℚ)), ([5, 5, 3, 1], (-1 / 3 : ℚ)), ([6, 5, 3], (1 / 5 : ℚ)), ([5, 5, 4], (1 : ℚ)), ([6, 4, 4], (1 / 3 : ℚ))] }

def witness14 : Witness :=
  { k := 2
    eta := [4, 3, 3]
    mu := [4, 4, 3, 1]
    sign := (1 : ℚ)
    weight := (11956 : ℚ)
    coefficients := [([5, 4, 3, 1, 1], (-1 / 2 : ℚ)), ([4, 4, 4, 1, 1], (1 : ℚ)), ([5, 4, 4, 1], (-1 / 7 : ℚ)), ([4, 4, 4, 2], (-1 : ℚ)), ([5, 4, 3, 2], (11 / 28 : ℚ)), ([4, 4, 3, 3], (-1 / 2 : ℚ)), ([6, 4, 3, 1], (1 / 7 : ℚ)), ([4, 4, 3, 2, 1], (1 / 4 : ℚ))] }

def witness15 : Witness :=
  { k := 2
    eta := [4, 3, 3]
    mu := [4, 4, 4]
    sign := (-1 : ℚ)
    weight := (58752 : ℚ)
    coefficients := [([4, 4, 4, 1, 1], (1 / 10 : ℚ)), ([5, 4, 4, 1], (-1 / 6 : ℚ)), ([5, 5, 4], (1 / 3 : ℚ))] }

def witness16 : Witness :=
  { k := 2
    eta := [4, 3, 2, 1]
    mu := [4, 4, 3, 1]
    sign := (-1 : ℚ)
    weight := (31904 : ℚ)
    coefficients := [([4, 4, 3, 1, 1, 1], (1 / 12 : ℚ)), ([5, 4, 3, 1, 1], (-29 / 192 : ℚ)), ([4, 4, 4, 1, 1], (-1 / 6 : ℚ)), ([5, 4, 4, 1], (1 / 2 : ℚ)), ([4, 4, 4, 2], (-1 / 4 : ℚ)), ([5, 4, 3, 2], (-19 / 64 : ℚ)), ([5, 5, 3, 1], (1 / 4 : ℚ)), ([4, 4, 3, 2, 1], (37 / 192 : ℚ))] }

def witness17 : Witness :=
  { k := 2
    eta := [4, 2, 2, 2]
    mu := [4, 3, 3, 2]
    sign := (-1 : ℚ)
    weight := (19932 : ℚ)
    coefficients := [([4, 3, 3, 3, 1], (1 / 2 : ℚ)), ([5, 3, 3, 3], (-1 / 2 : ℚ)), ([4, 4, 4, 2], (1 : ℚ)), ([5, 4, 3, 2], (1 / 4 : ℚ)), ([4, 4, 3, 3], (-1 : ℚ)), ([4, 3, 3, 2, 1, 1], (1 / 10 : ℚ)), ([5, 3, 3, 2, 1], (-1 / 8 : ℚ)), ([4, 4, 3, 2, 1], (-1 / 4 : ℚ))] }

def witness18 : Witness :=
  { k := 2
    eta := [4, 2, 2, 1, 1]
    mu := [4, 3, 3, 1, 1]
    sign := (-1 : ℚ)
    weight := (80251 / 30 : ℚ)
    coefficients := [([4, 4, 3, 1, 1, 1], (-1 / 5 : ℚ)), ([5, 3, 3, 1, 1, 1], (-1 / 10 : ℚ)), ([5, 4, 3, 1, 1], (1 / 4 : ℚ)), ([4, 3, 3, 1, 1, 1, 1], (1 / 15 : ℚ)), ([4, 4, 4, 1, 1], (1 : ℚ)), ([4, 3, 3, 2, 2], (1 / 3 : ℚ)), ([4, 3, 3, 2, 1, 1], (1 / 5 : ℚ)), ([5, 3, 3, 2, 1], (-1 / 4 : ℚ)), ([4, 4, 3, 2, 1], (-1 / 2 : ℚ))] }

def witness19 : Witness :=
  { k := 2
    eta := [3, 3, 2, 1, 1]
    mu := [3, 3, 3, 1, 1, 1]
    sign := (1 : ℚ)
    weight := (489 / 5300 : ℚ)
    coefficients := [([5, 3, 3, 1, 1, 1], (1 / 12 : ℚ)), ([4, 3, 3, 1, 1, 1, 1], (-1 / 3 : ℚ)), ([3, 3, 3, 3, 1, 1], (-1 / 3 : ℚ)), ([3, 3, 3, 2, 1, 1, 1], (1 / 2 : ℚ))] }

def witness20 : Witness :=
  { k := 2
    eta := [3, 2, 2, 2, 1]
    mu := [3, 3, 3, 2, 1]
    sign := (-1 : ℚ)
    weight := (1141 / 2120 : ℚ)
    coefficients := [([4, 3, 3, 3, 1], (-2 / 3 : ℚ)), ([3, 3, 3, 2, 2, 1], (2 / 15 : ℚ)), ([3, 3, 3, 3, 1, 1], (2 / 5 : ℚ)), ([4, 3, 3, 2, 2], (-2 / 9 : ℚ)), ([3, 3, 3, 3, 2], (2 / 3 : ℚ)), ([3, 3, 3, 2, 1, 1, 1], (1 / 15 : ℚ)), ([4, 3, 3, 2, 1, 1], (-2 / 15 : ℚ)), ([4, 4, 3, 2, 1], (1 / 3 : ℚ))] }

def rows : List Witness :=
  [witness01, witness02, witness03, witness04, witness05, witness06, witness07, witness08, witness09, witness10, witness11, witness12, witness13, witness14, witness15, witness16, witness17, witness18, witness19, witness20]

def identityEntries : List (Shape × ℚ) :=
  [([6, 5, 3], (4035 : ℚ)), ([6, 4, 4], (6725 : ℚ)), ([5, 5, 4], (39759 : ℚ)), ([5, 3, 3, 3], (23636 : ℚ)), ([4, 4, 3, 3], (-59512 : ℚ))]

def identityCoeff (nu : Shape) : ℚ := sparseCoeff identityEntries nu

def weightedStoredCoeff (nu : Shape) : ℚ :=
  (rows.map fun w => w.weight * storedCoeff w nu).sum

def weightedComputedCoeff (nu : Shape) : ℚ :=
  (rows.map fun w => w.weight * computedCoeff w nu).sum

end LiebBridge.Certificate


==> anc/lieb_4433_lean/Bridge/CertificateEnumeration.lean <==
import Bridge.CertificateAlgorithm

namespace LiebBridge.Certificate

def IsPartition14 (p : Shape) : Prop :=
  p.sum = 14 ∧ p.Pairwise (fun a b => b ≤ a) ∧ ∀ a ∈ p, 0 < a

theorem positive_length_le_sum (p : Shape) (hp : ∀ a ∈ p, 0 < a) :
    p.length ≤ p.sum := by
  induction p with
  | nil => simp
  | cons a p ih =>
    have ha := hp a (by simp)
    have ht : ∀ b ∈ p, 0 < b := fun b hb => hp b (by simp [hb])
    have hi := ih ht
    simp only [List.length_cons, List.sum_cons]
    omega

theorem entry_le_sum (p : Shape) (a : Nat) (ha : a ∈ p) : a ≤ p.sum := by
  induction p with
  | nil => simp at ha
  | cons b p ih =>
    simp only [List.mem_cons] at ha
    simp only [List.sum_cons]
    rcases ha with rfl | ha
    · omega
    · have hi := ih ha
      omega

theorem mem_partitionsAux_of_valid (fuel : Nat) (p : Shape) (cap : Nat)
    (hlen : p.length ≤ fuel)
    (hsort : p.Pairwise (fun a b => b ≤ a))
    (hpos : ∀ a ∈ p, 0 < a)
    (hcap : ∀ a ∈ p, a ≤ cap) :
    p ∈ partitionsAux fuel p.sum cap := by
  induction fuel generalizing p cap with
  | zero =>
    have hp : p = [] := List.length_eq_zero_iff.mp (Nat.eq_zero_of_le_zero hlen)
    subst p
    simp [partitionsAux]
  | succ fuel ih =>
    cases p with
    | nil => simp [partitionsAux]
    | cons a p =>
      have ha : 0 < a := hpos a (by simp)
      have hacap : a ≤ cap := hcap a (by simp)
      have hnonzero : a + p.sum ≠ 0 := by omega
      have hlength : p.length ≤ fuel := by simpa using hlen
      have hsorttail := (List.pairwise_cons.mp hsort).2
      have hpostail : ∀ b ∈ p, 0 < b := fun b hb => hpos b (by simp [hb])
      have hcaptail : ∀ b ∈ p, b ≤ a := (List.pairwise_cons.mp hsort).1
      have hit := ih p a hlength hsorttail hpostail hcaptail
      have hminus : a - 1 + 1 = a := by omega
      simp only [List.sum_cons, partitionsAux, if_neg hnonzero, List.mem_flatMap]
      refine ⟨a - 1, ?_, ?_⟩
      · simp only [List.mem_reverse, List.mem_range]
        omega
      · have hsub : a + p.sum - (a - 1 + 1) = p.sum := by omega
        simp only [hminus, hsub]
        exact List.mem_map.mpr ⟨p, by simpa using hit, rfl⟩

theorem partitions14_complete (p : Shape) (hp : IsPartition14 p) :
    p ∈ partitions14 := by
  have hsum : p.sum = 14 := hp.1
  have hlen : p.length ≤ 14 := by
    have := positive_length_le_sum p hp.2.2
    omega
  have hcap : ∀ a ∈ p, a ≤ 14 := by
    intro a ha
    have := entry_le_sum p a ha
    omega
  have h := mem_partitionsAux_of_valid 14 p 14 hlen hp.2.1 hp.2.2 hcap
  simpa [partitions14, hp.1] using h

def isPartition14Check (p : Shape) : Bool :=
  decide (p.sum = 14) && decide (p.Pairwise (fun a b => b ≤ a)) &&
    p.all (fun a => decide (0 < a))

set_option maxRecDepth 1000000 in
set_option maxHeartbeats 0 in
theorem partitions14_soundCheck :
    (partitions14.all isPartition14Check) = true := by decide +kernel

theorem partitions14_sound (p : Shape) (hp : p ∈ partitions14) : IsPartition14 p := by
  have h := List.all_eq_true.mp partitions14_soundCheck p hp
  simpa [isPartition14Check, IsPartition14, List.all_eq_true, and_assoc] using h

theorem mem_partitions14_iff (p : Shape) : p ∈ partitions14 ↔ IsPartition14 p :=
  ⟨partitions14_sound p, partitions14_complete p⟩

set_option maxRecDepth 1000000 in
set_option maxHeartbeats 0 in
theorem partitions14_nodup : partitions14.Nodup := by decide +kernel

end LiebBridge.Certificate


==> anc/lieb_4433_lean/Bridge/CharacterProjector.lean <==
import Mathlib.LinearAlgebra.Matrix.PosDef
import Mathlib.LinearAlgebra.Matrix.Trace
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Algebra.Group.Equiv.Basic
import Mathlib.Tactic.Group
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Positivity

/-!
# Character projectors from explicit convolution identities

The analytic conclusion here is unconditional once the stated finite-group
coefficient identities are supplied: an inverse-compatible convolution
idempotent gives a Hermitian positive semidefinite matrix under a unitary
matrix representation. For an ordinary character, supplying its genuine
convolution identity remains a separate representation-theory obligation.
-/

namespace Bridge.CharacterProjector

open scoped BigOperators
open scoped ComplexOrder
open Matrix

noncomputable section

variable {G : Type*} [Group G] [Fintype G]
variable {N : Type*} [Fintype N]

def weightedOperator (U : G → Matrix N N ℂ) (c : G → ℂ) : Matrix N N ℂ :=
  ∑ g : G, c g • U g

def convolution (c d : G → ℂ) (k : G) : ℂ :=
  ∑ g : G, c g * d (g⁻¹ * k)

omit [Group G] in
theorem weightedOperator_trace (U : G → Matrix N N ℂ) (c : G → ℂ) :
    Matrix.trace (weightedOperator U c) = ∑ g : G, c g * Matrix.trace (U g) := by
  simp [weightedOperator, Matrix.trace_sum, Matrix.trace_smul, smul_eq_mul]

theorem weightedOperator_mul (U : G → Matrix N N ℂ)
    (hU : ∀ g h, U (g * h) = U g * U h) (c d : G → ℂ) :
    weightedOperator U c * weightedOperator U d =
      weightedOperator U (convolution c d) := by
  unfold weightedOperator convolution
  calc
    (∑ g : G, c g • U g) * (∑ h : G, d h • U h) =
        ∑ g : G, ∑ h : G, (c g * d h) • U (g * h) := by
      simp only [Finset.sum_mul, Finset.mul_sum, smul_mul_smul_comm, hU]
      rw [Finset.sum_comm]
    _ = ∑ g : G, ∑ k : G, (c g * d (g⁻¹ * k)) • U k := by
      apply Finset.sum_congr rfl
      intro g hg
      apply Fintype.sum_equiv (Equiv.mulLeft g)
      intro h
      simp
    _ = ∑ k : G, (∑ g : G, c g * d (g⁻¹ * k)) • U k := by
      rw [Finset.sum_comm]
      simp only [Finset.sum_smul]

theorem weightedOperator_idempotent (U : G → Matrix N N ℂ)
    (hU : ∀ g h, U (g * h) = U g * U h) (c : G → ℂ)
    (hc : ∀ k, convolution c c k = c k) :
    weightedOperator U c * weightedOperator U c = weightedOperator U c := by
  rw [weightedOperator_mul U hU]
  have heq : convolution c c = c := funext hc
  rw [heq]

/-- A class coefficient gives a central operator in the represented group
algebra. This also supplies commutation with projectors from subgroups. -/
theorem weightedOperator_commutes (U : G → Matrix N N ℂ)
    (hU : ∀ g h, U (g * h) = U g * U h) (c : G → ℂ)
    (hc : ∀ a g, c (a⁻¹ * g * a) = c g) (a : G) :
    Commute (weightedOperator U c) (U a) := by
  change weightedOperator U c * U a = U a * weightedOperator U c
  unfold weightedOperator
  simp only [Finset.sum_mul, Finset.mul_sum, smul_mul_assoc, mul_smul_comm, ← hU]
  apply Fintype.sum_equiv ((Equiv.mulLeft a⁻¹).trans (Equiv.mulRight a))
  intro g
  change c g • U (g * a) = c (a⁻¹ * g * a) • U (a * (a⁻¹ * g * a))
  rw [hc]
  congr 1
  group

omit [Fintype N] in
theorem weightedOperator_isHermitian (U : G → Matrix N N ℂ)
    (hU : ∀ g, (U g)ᴴ = U g⁻¹) (c : G → ℂ)
    (hc : ∀ g, star (c g) = c g⁻¹) :
    (weightedOperator U c).IsHermitian := by
  unfold Matrix.IsHermitian weightedOperator
  simp only [Matrix.conjTranspose_sum, Matrix.conjTranspose_smul, hU, hc]
  exact Equiv.sum_comp (Equiv.inv G) (fun g => c g • U g)

/-- A Hermitian convolution idempotent is a PSD projector. -/
theorem weightedOperator_posSemidef (U : G → Matrix N N ℂ)
    (hUmul : ∀ g h, U (g * h) = U g * U h)
    (hUstar : ∀ g, (U g)ᴴ = U g⁻¹) (c : G → ℂ)
    (hcstar : ∀ g, star (c g) = c g⁻¹)
    (hcconv : ∀ k, convolution c c k = c k) :
    (weightedOperator U c).PosSemidef := by
  have hh := weightedOperator_isHermitian U hUstar c hcstar
  have hi := weightedOperator_idempotent U hUmul c hcconv
  have hp := Matrix.posSemidef_conjTranspose_mul_self (weightedOperator U c)
  simpa only [hh.eq, hi] using hp

/-- The coefficient is written with `χ g`. For the conventional projector
formula using `χ (g⁻¹)`, pass that inverse character as the argument. For the
real symmetric-group characters in the bridge these expressions agree. -/
def characterCoefficient (χ : G → ℂ) (degree : ℕ) (g : G) : ℂ :=
  ((degree : ℂ) / (Fintype.card G : ℂ)) * χ g

def characterProjector (U : G → Matrix N N ℂ) (χ : G → ℂ)
    (degree : ℕ) : Matrix N N ℂ :=
  weightedOperator U (characterCoefficient χ degree)

/-- Explicit agreement with the conventional inverse-character formula for
an inversion-invariant character. This is the convention used for the
ordinary real symmetric-group characters in the bridge. -/
theorem characterProjector_eq_inverse_sum (U : G → Matrix N N ℂ)
    (χ : G → ℂ) (degree : ℕ) (hχinv : ∀ g, χ g⁻¹ = χ g) :
    characterProjector U χ degree =
      ((degree : ℂ) / (Fintype.card G : ℂ)) •
        ∑ g : G, χ g⁻¹ • U g := by
  simp only [characterProjector, weightedOperator, characterCoefficient,
    hχinv, Finset.smul_sum, MulAction.mul_smul]

theorem characterCoefficient_star (χ : G → ℂ) (degree : ℕ)
    (hχ : ∀ g, star (χ g) = χ g⁻¹) (g : G) :
    star (characterCoefficient χ degree g) =
      characterCoefficient χ degree g⁻¹ := by
  simp [characterCoefficient, hχ]

/-- This hypothesis is the ordinary character convolution theorem, not merely
pointwise character orthogonality. Its actual instantiation is deliberately
visible in the statement. -/
theorem characterCoefficient_convolution (χ : G → ℂ) (degree : ℕ)
    (hdegree : degree ≠ 0)
    (hχ : ∀ k : G, (∑ g : G, χ g * χ (g⁻¹ * k)) =
      ((Fintype.card G : ℂ) / (degree : ℂ)) * χ k) (k : G) :
    convolution (characterCoefficient χ degree) (characterCoefficient χ degree) k =
      characterCoefficient χ degree k := by
  have hd : (degree : ℂ) ≠ 0 := by exact_mod_cast hdegree
  have hn : (Fintype.card G : ℂ) ≠ 0 := by exact_mod_cast Fintype.card_ne_zero
  unfold convolution characterCoefficient
  calc
    (∑ g : G,
      ((degree : ℂ) / (Fintype.card G : ℂ) * χ g) *
        ((degree : ℂ) / (Fintype.card G : ℂ) * χ (g⁻¹ * k))) =
        ((degree : ℂ) / (Fintype.card G : ℂ)) ^ 2 *
          ∑ g : G, χ g * χ (g⁻¹ * k) := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro g hg
      ring
    _ = ((degree : ℂ) / (Fintype.card G : ℂ)) * χ k := by
      rw [hχ]
      field_simp
      ring

omit [Fintype N] in
theorem characterProjector_isHermitian (U : G → Matrix N N ℂ)
    (hUstar : ∀ g, (U g)ᴴ = U g⁻¹) (χ : G → ℂ) (degree : ℕ)
    (hχstar : ∀ g, star (χ g) = χ g⁻¹) :
    (characterProjector U χ degree).IsHermitian :=
  weightedOperator_isHermitian U hUstar _
    (characterCoefficient_star χ degree hχstar)

theorem characterProjector_commutes (U : G → Matrix N N ℂ)
    (hUmul : ∀ g h, U (g * h) = U g * U h) (χ : G → ℂ) (degree : ℕ)
    (hχclass : ∀ a g, χ (a⁻¹ * g * a) = χ g) (a : G) :
    Commute (characterProjector U χ degree) (U a) := by
  apply weightedOperator_commutes U hUmul
  intro b g
  simp only [characterCoefficient, hχclass]

theorem characterProjector_idempotent (U : G → Matrix N N ℂ)
    (hUmul : ∀ g h, U (g * h) = U g * U h) (χ : G → ℂ) (degree : ℕ)
    (hdegree : degree ≠ 0)
    (hχconv : ∀ k : G, (∑ g : G, χ g * χ (g⁻¹ * k)) =
      ((Fintype.card G : ℂ) / (degree : ℂ)) * χ k) :
    characterProjector U χ degree * characterProjector U χ degree =
      characterProjector U χ degree :=
  weightedOperator_idempotent U hUmul _
    (characterCoefficient_convolution χ degree hdegree hχconv)

theorem characterProjector_posSemidef (U : G → Matrix N N ℂ)
    (hUmul : ∀ g h, U (g * h) = U g * U h)
    (hUstar : ∀ g, (U g)ᴴ = U g⁻¹) (χ : G → ℂ) (degree : ℕ)
    (hdegree : degree ≠ 0)
    (hχstar : ∀ g, star (χ g) = χ g⁻¹)
    (hχconv : ∀ k : G, (∑ g : G, χ g * χ (g⁻¹ * k)) =
      ((Fintype.card G : ℂ) / (degree : ℂ)) * χ k) :
    (characterProjector U χ degree).PosSemidef :=
  weightedOperator_posSemidef U hUmul hUstar _
    (characterCoefficient_star χ degree hχstar)
    (characterCoefficient_convolution χ degree hdegree hχconv)

end

end Bridge.CharacterProjector


==> anc/lieb_4433_lean/Bridge/Contraction.lean <==
import Mathlib.Data.Matrix.Kronecker
import Mathlib.Data.Matrix.ConjTranspose
import Mathlib.Data.Complex.BigOperators
import Mathlib.Tactic.Ring

open scoped BigOperators Matrix Kronecker

namespace LiebBridge

variable {O L : Type*} [Fintype O] [Fintype L]

/-- The elementary tensor across the `(O,L) | R` bipartition. -/
def splitTensor (a : O × L → ℂ) (b : L → ℂ) : (O × L) × L → ℂ :=
  fun p => a p.1 * b p.2

/-- Swap the two identically indexed outside blocks. -/
def pairSwap (v : (O × L) × L → ℂ) : (O × L) × L → ℂ :=
  fun p => v ((p.1.1, p.2), p.1.2)

/-- Contract the middle block against the vector on the last block. -/
def contraction (a : O × L → ℂ) (b : L → ℂ) : O → ℂ :=
  fun o => ∑ l, star (b l) * a (o, l)

/-- Direct contraction identity for the swap expectation on a split tensor. -/
theorem pairSwap_expectation_eq (a : O × L → ℂ) (b : L → ℂ) :
    dotProduct (star (splitTensor a b)) (pairSwap (splitTensor a b)) =
      ∑ o, star (contraction a b o) * contraction a b o := by
  classical
  simp only [dotProduct, splitTensor, pairSwap, contraction, Pi.star_apply,
    Fintype.sum_prod_type, star_mul, star_sum, star_star,
    Finset.sum_mul, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro o ho
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro l hl
  apply Finset.sum_congr rfl
  intro r hr
  ring

/-- The swap is nonnegative on every tensor split across the indicated cut. -/
theorem pairSwap_expectation_nonneg (a : O × L → ℂ) (b : L → ℂ) :
    0 ≤ (dotProduct (star (splitTensor a b)) (pairSwap (splitTensor a b))).re := by
  rw [pairSwap_expectation_eq]
  simp only [Complex.re_sum]
  apply Finset.sum_nonneg
  intro o ho
  change 0 ≤ (star (contraction a b o) * contraction a b o).re
  simpa only [Complex.star_def, ← Complex.normSq_eq_conj_mul_self, Complex.ofReal_re]
    using Complex.normSq_nonneg (contraction a b o)

/-- Local matrices preserve the split form; no projector assumptions are needed. -/
theorem kronecker_mulVec_split (Q : Matrix (O × L) (O × L) ℂ)
    (B : Matrix L L ℂ) (a : O × L → ℂ) (b : L → ℂ) :
    (Q ⊗ₖ B) *ᵥ splitTensor a b = splitTensor (Q *ᵥ a) (B *ᵥ b) := by
  classical
  funext p
  rcases p with ⟨p, r⟩
  simp only [Matrix.mulVec, dotProduct, splitTensor, Fintype.sum_prod_type,
    Matrix.kronecker_apply]
  rw [Finset.sum_mul]
  simp only [Finset.sum_mul, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro o ho
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro l hl
  apply Finset.sum_congr rfl
  intro s hs
  ring

/-- Moving a matrix across the finite complex inner product takes its adjoint. -/
theorem dotProduct_adjoint_mulVec {I J : Type*} [Fintype I] [Fintype J]
    (M : Matrix I J ℂ) (x : J → ℂ) (y : I → ℂ) :
    dotProduct (star x) (Mᴴ *ᵥ y) = dotProduct (star (M *ᵥ x)) y := by
  rw [Matrix.star_mulVec, Matrix.dotProduct_mulVec]

/-- A locally filtered swap is nonnegative on split tensors. -/
theorem filtered_pairSwap_nonneg (Q : Matrix (O × L) (O × L) ℂ)
    (B : Matrix L L ℂ) (a : O × L → ℂ) (b : L → ℂ) :
    0 ≤ (dotProduct (star (splitTensor a b))
      ((Q ⊗ₖ B)ᴴ *ᵥ pairSwap ((Q ⊗ₖ B) *ᵥ splitTensor a b))).re := by
  rw [dotProduct_adjoint_mulVec, kronecker_mulVec_split]
  exact pairSwap_expectation_nonneg _ _

/-- Entrywise realization of the block swap as an actual matrix. -/
noncomputable def pairSwapMatrix : Matrix ((O × L) × L) ((O × L) × L) ℂ :=
  by
    classical
    exact fun i j => if j = ((i.1.1, i.2), i.1.2) then 1 else 0

@[simp]
theorem pairSwapMatrix_mulVec (v : (O × L) × L → ℂ) :
    pairSwapMatrix *ᵥ v = pairSwap v := by
  classical
  funext i
  simp [pairSwapMatrix, Matrix.mulVec, dotProduct, pairSwap]

/-- Matrix form of the filtered-swap witness positivity. -/
theorem local_swap_sandwich_nonneg (Q : Matrix (O × L) (O × L) ℂ)
    (B : Matrix L L ℂ) (a : O × L → ℂ) (b : L → ℂ) :
    0 ≤ (dotProduct (star (splitTensor a b))
      (((Q ⊗ₖ B)ᴴ * pairSwapMatrix * (Q ⊗ₖ B)) *ᵥ splitTensor a b)).re := by
  simp only [← Matrix.mulVec_mulVec, pairSwapMatrix_mulVec]
  exact filtered_pairSwap_nonneg Q B a b

/-- Pure matrix algebra behind the witness: the two copies of `P` collapse. -/
theorem witness_eq_adjoint_sandwich {I : Type*} [Fintype I]
    (P Q B S : Matrix I I ℂ)
    (hP : Pᴴ = P) (hQ : Qᴴ = Q) (hB : Bᴴ = B)
    (hPid : P * P = P) (hPS : P * S = S * P) :
    Q * B * P * S * B * Q = (P * B * Q)ᴴ * S * (P * B * Q) := by
  have hPSP : P * S * P = P * S := by
    calc
      P * S * P = P * (S * P) := mul_assoc _ _ _
      _ = P * (P * S) := by rw [← hPS]
      _ = P * S := by rw [← mul_assoc, hPid]
  rw [Matrix.conjTranspose_mul, Matrix.conjTranspose_mul, hP, hQ, hB]
  calc
    Q * B * P * S * B * Q = Q * B * (P * S) * B * Q := by
      simp only [mul_assoc]
    _ = Q * B * (P * S * P) * B * Q := by rw [hPSP]
    _ = Q * (B * P) * S * (P * B * Q) := by simp only [mul_assoc]

/-- The tensor-local filter needed after the projector algebra. -/
theorem projected_local_swap_nonneg [DecidableEq L] (P : Matrix O O ℂ)
    (Q : Matrix (O × L) (O × L) ℂ) (B : Matrix L L ℂ)
    (a : O × L → ℂ) (b : L → ℂ) :
    0 ≤ (dotProduct (star (splitTensor a b))
      (((((P ⊗ₖ (1 : Matrix L L ℂ)) * Q) ⊗ₖ B)ᴴ * pairSwapMatrix *
        (((P ⊗ₖ (1 : Matrix L L ℂ)) * Q) ⊗ₖ B)) *ᵥ splitTensor a b)).re := by
  classical
  exact local_swap_sandwich_nonneg _ _ _ _

/-- Adjoint of a local tensor-product matrix. -/
theorem conjTranspose_kronecker {I J : Type*}
    (A : Matrix I I ℂ) (B : Matrix J J ℂ) :
    (A ⊗ₖ B)ᴴ = Aᴴ ⊗ₖ Bᴴ := by
  ext ⟨i, j⟩ ⟨k, l⟩
  simp only [Matrix.conjTranspose_apply, Matrix.kronecker_apply, star_mul]
  exact mul_comm _ _

/-- Left multiplication by the swap permutes the row index. -/
theorem pairSwapMatrix_mul_apply (M : Matrix ((O × L) × L) ((O × L) × L) ℂ)
    (i j : (O × L) × L) :
    (pairSwapMatrix (O := O) (L := L) * M) i j = M ((i.1.1, i.2), i.1.2) j := by
  classical
  simp [Matrix.mul_apply, pairSwapMatrix]

/-- Right multiplication by the swap permutes the column index. -/
theorem mul_pairSwapMatrix_apply (M : Matrix ((O × L) × L) ((O × L) × L) ℂ)
    (i j : (O × L) × L) :
    (M * pairSwapMatrix (O := O) (L := L)) i j = M i ((j.1.1, j.2), j.1.2) := by
  classical
  have heq (k : (O × L) × L) :
      j = ((k.1.1, k.2), k.1.2) ↔ k = ((j.1.1, j.2), j.1.2) := by
    constructor
    · intro h
      have h' := congrArg (fun p : (O × L) × L => ((p.1.1, p.2), p.1.2)) h
      simpa only [Prod.eta] using h'.symm
    · intro h
      have h' := congrArg (fun p : (O × L) × L => ((p.1.1, p.2), p.1.2)) h
      simpa only [Prod.eta] using h'.symm
  simp only [Matrix.mul_apply, pairSwapMatrix, mul_ite, mul_one, mul_zero, heq]
  simp

/-- An operator supported on `O` commutes with the swap of the two outside blocks. -/
theorem outside_lift_commutes_swap [DecidableEq L] (P : Matrix O O ℂ) :
    (((P ⊗ₖ (1 : Matrix L L ℂ)) ⊗ₖ (1 : Matrix L L ℂ)) * pairSwapMatrix) =
      pairSwapMatrix * ((P ⊗ₖ (1 : Matrix L L ℂ)) ⊗ₖ (1 : Matrix L L ℂ)) := by
  classical
  ext ⟨⟨o, l⟩, r⟩ ⟨⟨p, s⟩, t⟩
  rw [mul_pairSwapMatrix_apply, pairSwapMatrix_mul_apply]
  simp only [Matrix.kronecker_apply]
  ring

/-- Extend an operator on the untouched block to all three blocks. -/
def outsideLift [DecidableEq L] (P : Matrix O O ℂ) :
    Matrix ((O × L) × L) ((O × L) × L) ℂ :=
  (P ⊗ₖ (1 : Matrix L L ℂ)) ⊗ₖ (1 : Matrix L L ℂ)

/-- Extend an operator on the first two blocks. -/
def leftLift [DecidableEq L] (Q : Matrix (O × L) (O × L) ℂ) :
    Matrix ((O × L) × L) ((O × L) × L) ℂ :=
  Q ⊗ₖ (1 : Matrix L L ℂ)

/-- Extend an operator on the last block. -/
def rightLift [DecidableEq O] [DecidableEq L] (B : Matrix L L ℂ) :
    Matrix ((O × L) × L) ((O × L) × L) ℂ :=
  (1 : Matrix (O × L) (O × L) ℂ) ⊗ₖ B

/-- The exact witness `Q B P swap B Q`, with each operator explicitly localized. -/
noncomputable def projectedSwapWitness [DecidableEq O] [DecidableEq L]
    (P : Matrix O O ℂ) (Q : Matrix (O × L) (O × L) ℂ) (B : Matrix L L ℂ) :
    Matrix ((O × L) × L) ((O × L) × L) ℂ :=
  leftLift Q * rightLift B * outsideLift (L := L) P * pairSwapMatrix * rightLift B * leftLift Q

/-- Universally nonnegative expectation of the concrete localized witness.

`P` is an orthogonal projector, and `Q` and `B` are Hermitian local filters.
In particular this covers the nested central projectors and the symmetric or
alternating pair projector. No witness-positivity assumption is present, and
no commutation of `P` with `Q` is required for this stronger version. -/
theorem projectedSwapWitness_nonneg [DecidableEq O] [DecidableEq L]
    (P : Matrix O O ℂ) (Q : Matrix (O × L) (O × L) ℂ) (B : Matrix L L ℂ)
    (hP : Pᴴ = P) (hQ : Qᴴ = Q) (hB : Bᴴ = B) (hPid : P * P = P)
    (a : O × L → ℂ) (b : L → ℂ) :
    0 ≤ (dotProduct (star (splitTensor a b))
      (projectedSwapWitness P Q B *ᵥ splitTensor a b)).re := by
  classical
  have hPL : (outsideLift (L := L) P)ᴴ = outsideLift (L := L) P := by
    simp only [outsideLift, conjTranspose_kronecker, Matrix.conjTranspose_one, hP]
  have hQL : (leftLift Q)ᴴ = leftLift Q := by
    simp only [leftLift, conjTranspose_kronecker, Matrix.conjTranspose_one, hQ]
  have hBL : (rightLift (O := O) B)ᴴ = rightLift (O := O) B := by
    simp only [rightLift, conjTranspose_kronecker, Matrix.conjTranspose_one, hB]
  have hPLid : outsideLift (L := L) P * outsideLift (L := L) P = outsideLift (L := L) P := by
    simp only [outsideLift, ← Matrix.mul_kronecker_mul, mul_one, hPid]
  have hPLS : outsideLift (L := L) P * pairSwapMatrix = pairSwapMatrix * outsideLift (L := L) P :=
    outside_lift_commutes_swap P
  have hW := witness_eq_adjoint_sandwich (outsideLift (L := L) P) (leftLift Q)
    (rightLift B) pairSwapMatrix hPL hQL hBL hPLid hPLS
  have hK : outsideLift (L := L) P * rightLift B * leftLift Q =
      ((P ⊗ₖ (1 : Matrix L L ℂ)) * Q) ⊗ₖ B := by
    simp only [outsideLift, rightLift, leftLift, ← Matrix.mul_kronecker_mul,
      mul_one, one_mul]
  unfold projectedSwapWitness
  rw [hW, hK]
  exact projected_local_swap_nonneg P Q B a b

end LiebBridge


==> anc/lieb_4433_lean/Bridge/ContractionAudit.lean <==
import Bridge.Contraction

#print axioms LiebBridge.pairSwap_expectation_eq
#print axioms LiebBridge.local_swap_sandwich_nonneg
#print axioms LiebBridge.witness_eq_adjoint_sandwich
#print axioms LiebBridge.projectedSwapWitness_nonneg


==> anc/lieb_4433_lean/Bridge/Immanant.lean <==
import Bridge.TensorGram
import Mathlib.RepresentationTheory.Basic

/-!
Immanants associated to supplied character functions and their tensor operators.
The character function is an explicit argument. This file does not assert that
a function indexed by a partition is an irreducible symmetric-group character.
-/

open scoped BigOperators Matrix ComplexOrder

namespace LiebBridge
noncomputable section

variable {I D : Type*} [Fintype I] [Fintype D] [DecidableEq I]

/-- Generalized complex matrix function, in the usual permutation convention. -/
def complexImmanant (χ : Equiv.Perm I → ℂ) (A : Matrix I I ℂ) : ℂ :=
  ∑ σ : Equiv.Perm I, χ σ * ∏ i, A i (σ i)

/-- Complex permanent, before using Hermiticity to establish reality. -/
def complexPermanent (A : Matrix I I ℂ) : ℂ := complexImmanant (fun _ => 1) A

/-- Real part of the immanant. For Hermitian matrices and real characters
invariant under inversion, `complexImmanant_star` establishes reality. -/
def realImmanant (χ : Equiv.Perm I → ℝ) (A : Matrix I I ℂ) : ℝ :=
  (complexImmanant (fun σ => (χ σ : ℂ)) A).re

def permanent (A : Matrix I I ℂ) : ℝ := (complexPermanent A).re

/-- Tensor position permutations as complex linear maps. -/
def tensorPermLinear (σ : Equiv.Perm I) :
    Module.End ℂ (Tensor I D) where
  toFun := tensorPerm σ
  map_add' _ _ := rfl
  map_smul' _ _ := rfl

/-- The actual symmetric-group representation on the coordinate tensor space. -/
def tensorRepresentation : Representation ℂ (Equiv.Perm I) (Tensor I D) where
  toFun := tensorPermLinear
  map_one' := by ext; rfl
  map_mul' _ _ := by ext; rfl

/-- The character-weighted central-operator formula. Projector properties
require character-theoretic facts; they are not built into this definition. -/
def characterOperator (χ : Equiv.Perm I → ℂ) (degree : ℕ) :
    Module.End ℂ (Tensor I D) :=
  ((degree : ℂ) / Fintype.card (Equiv.Perm I)) •
    ∑ σ : Equiv.Perm I, χ (σ⁻¹) • tensorPermLinear σ

theorem tensorInner_smul_right (x y : Tensor I D) (a : ℂ) :
    tensorInner x (a • y) = a * tensorInner x y := by
  simp only [tensorInner, Pi.smul_apply, smul_eq_mul, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro c hc
  ring

theorem tensorInner_sum_right {J : Type*} [Fintype J]
    (x : Tensor I D) (y : J → Tensor I D) :
    tensorInner x (∑ j, y j) = ∑ j, tensorInner x (y j) := by
  simp only [tensorInner, Finset.sum_apply, Finset.mul_sum]
  exact Finset.sum_comm

/-- Exact factor `degree / |S_I|` in the Gram realization of the character
operator. No positivity, orthogonality, or irreducibility assumption occurs. -/
theorem characterOperator_gram_expectation (χ : Equiv.Perm I → ℂ) (degree : ℕ)
    (v : I → D → ℂ) :
    tensorInner (pureTensor v) (characterOperator χ degree (pureTensor v)) =
      ((degree : ℂ) / Fintype.card (Equiv.Perm I)) *
        complexImmanant χ (gramMatrix v) := by
  simp only [characterOperator, LinearMap.smul_apply, LinearMap.sum_apply,
    tensorInner_smul_right, tensorInner_sum_right, tensorPermLinear,
    LinearMap.coe_mk, AddHom.coe_mk, tensorInner_perm_pureTensor]
  congr 1
  exact Fintype.sum_equiv (Equiv.inv (Equiv.Perm I)) _ _ (fun σ => rfl)

/-- Hermitian Gram monomials are conjugated by inversion of the permutation. -/
theorem star_permutation_monomial (A : Matrix I I ℂ) (hA : A.IsHermitian)
    (σ : Equiv.Perm I) :
    star (∏ i, A i (σ i)) = ∏ i, A i (σ⁻¹ i) := by
  classical
  have hentry (i j : I) : star (A i j) = A j i := by
    exact congrFun (congrFun hA j) i
  simp only [star_prod, hentry]
  simpa using Equiv.prod_comp σ (fun i => A i (σ⁻¹ i))

/-- Real inversion-invariant characters yield real immanants on all Hermitian
complex matrices, independently of positive semidefiniteness. -/
theorem complexImmanant_star (χ : Equiv.Perm I → ℝ)
    (hχ : ∀ σ, χ (σ⁻¹) = χ σ) (A : Matrix I I ℂ) (hA : A.IsHermitian) :
    star (complexImmanant (fun σ => (χ σ : ℂ)) A) =
      complexImmanant (fun σ => (χ σ : ℂ)) A := by
  simp only [complexImmanant, star_sum, star_mul, Complex.star_def,
    Complex.conj_ofReal]
  simp_rw [← Complex.star_def, star_permutation_monomial A hA]
  conv_lhs => arg 2; ext σ; rw [← hχ σ]
  exact Fintype.sum_equiv (Equiv.inv (Equiv.Perm I)) _ _ (fun σ => mul_comm _ _)

end
end LiebBridge


==> anc/lieb_4433_lean/Bridge/Normalization.lean <==
import Mathlib.Data.Real.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum

/-!
# Numerical normalization of the order-fourteen bridge

This module proves only arithmetic implications for an arbitrary real-valued
function on lists of natural numbers. In an application, `d` is the
unnormalized ordinary immanant and `p` is the permanent. The definitions here
do not assert that any function is an immanant, that any matrix is positive
semidefinite, or that the bridge inequality has been proved.

The four previously established permanental-dominance results are explicit
hypotheses of the final theorem, separately named by their partitions.
-/

namespace Bridge.Normalization

def targetShape : List ℕ := [4, 4, 3, 3]
def shape653 : List ℕ := [6, 5, 3]
def shape644 : List ℕ := [6, 4, 4]
def shape554 : List ℕ := [5, 5, 4]
def shape5333 : List ℕ := [5, 3, 3, 3]

/-- The unnormalized bridge, with no division by a character degree or by `14!`. -/
def bridgeInequality (d : List ℕ → ℝ) : Prop :=
  59512 * d targetShape ≤
    4035 * d shape653 + 6725 * d shape644 +
      39759 * d shape554 + 23636 * d shape5333

/-- The same bridge expressed using normalized immanants and convex weights. -/
def normalizedBridgeInequality (d : List ℕ → ℝ) : Prop :=
  d targetShape / 12012 ≤
    (20175 / 238048 : ℝ) * (d shape653 / 15015) +
    (20175 / 238048 : ℝ) * (d shape644 / 9009) +
    (79518 / 238048 : ℝ) * (d shape554 / 6006) +
    (118180 / 238048 : ℝ) * (d shape5333 / 15015)

def PDC653 (d : List ℕ → ℝ) (p : ℝ) : Prop := d shape653 / 15015 ≤ p
def PDC644 (d : List ℕ → ℝ) (p : ℝ) : Prop := d shape644 / 9009 ≤ p
def PDC554 (d : List ℕ → ℝ) (p : ℝ) : Prop := d shape554 / 6006 ≤ p
def PDC5333 (d : List ℕ → ℝ) (p : ℝ) : Prop := d shape5333 / 15015 ≤ p
def PDC4433 (d : List ℕ → ℝ) (p : ℝ) : Prop := d targetShape / 12012 ≤ p

/-- Exact degree balance; this is why the normalized coefficients sum to one. -/
theorem degree_balance :
    (59512 : ℕ) * 12012 =
      4035 * 15015 + 6725 * 9009 + 39759 * 6006 + 23636 * 15015 := by
  norm_num

theorem normalized_weights_positive :
    (0 : ℝ) < 20175 / 238048 ∧
    (0 : ℝ) < 20175 / 238048 ∧
    (0 : ℝ) < 79518 / 238048 ∧
    (0 : ℝ) < 118180 / 238048 := by
  norm_num

theorem normalized_weights_sum :
    (20175 / 238048 : ℝ) + (20175 / 238048 : ℝ) +
      (79518 / 238048 : ℝ) + (118180 / 238048 : ℝ) = 1 := by
  norm_num

/-- The unnormalized and normalized bridge propositions are exactly equivalent. -/
theorem bridge_iff_normalizedBridge (d : List ℕ → ℝ) :
    bridgeInequality d ↔ normalizedBridgeInequality d := by
  unfold bridgeInequality normalizedBridgeInequality
  constructor <;> intro h <;> linarith only [h]

theorem normalizedBridge_of_bridge {d : List ℕ → ℝ}
    (h : bridgeInequality d) : normalizedBridgeInequality d :=
  (bridge_iff_normalizedBridge d).mp h

theorem bridge_of_normalizedBridge {d : List ℕ → ℝ}
    (h : normalizedBridgeInequality d) : bridgeInequality d :=
  (bridge_iff_normalizedBridge d).mpr h

/-- A convex bridge transfers the four explicit PDC hypotheses to the target. -/
theorem pdc4433_of_normalizedBridge {d : List ℕ → ℝ} {p : ℝ}
    (hbridge : normalizedBridgeInequality d)
    (h653 : PDC653 d p) (h644 : PDC644 d p)
    (h554 : PDC554 d p) (h5333 : PDC5333 d p) : PDC4433 d p := by
  unfold normalizedBridgeInequality at hbridge
  unfold PDC653 at h653
  unfold PDC644 at h644
  unfold PDC554 at h554
  unfold PDC5333 at h5333
  unfold PDC4433
  linarith only [hbridge, h653, h644, h554, h5333]

/-- The application-facing arithmetic implication, conditional on the bridge
and precisely the four previously established PDC statements. -/
theorem pdc4433_of_bridge {d : List ℕ → ℝ} {p : ℝ}
    (hbridge : bridgeInequality d)
    (h653 : PDC653 d p) (h644 : PDC644 d p)
    (h554 : PDC554 d p) (h5333 : PDC5333 d p) : PDC4433 d p :=
  pdc4433_of_normalizedBridge (normalizedBridge_of_bridge hbridge)
    h653 h644 h554 h5333

end Bridge.Normalization


==> anc/lieb_4433_lean/Bridge/PateInterfaces.lean <==
import Bridge.Immanant
import Bridge.Normalization

/-!
The four historical dependencies, stated for complex Hermitian PSD matrices.

The ordinary character family has not yet been constructed in this project.
It is therefore a visible parameter. The final arithmetic transfer also has
the bridge as a visible hypothesis: it is NOT the requested completed theorem
conditional only on four historical Pate results.
-/

open scoped ComplexOrder

namespace LiebBridge
noncomputable section

abbrev Matrix14 := Matrix (Fin 14) (Fin 14) ℂ
abbrev CharacterFamily14 := List ℕ → Equiv.Perm (Fin 14) → ℝ

def immanants14 (χ : CharacterFamily14) (A : Matrix14) : List ℕ → ℝ :=
  fun shape => realImmanant (χ shape) A

/-- External historical interface for the ordinary character indexed by `(6,5,3)`. -/
def Pate653 (χ : CharacterFamily14) : Prop :=
  ∀ A : Matrix14, A.PosSemidef → immanants14 χ A [6, 5, 3] / 15015 ≤ permanent A

/-- External historical interface for the ordinary character indexed by `(6,4,4)`. -/
def Pate644 (χ : CharacterFamily14) : Prop :=
  ∀ A : Matrix14, A.PosSemidef → immanants14 χ A [6, 4, 4] / 9009 ≤ permanent A

/-- External historical interface for the ordinary character indexed by `(5,5,4)`. -/
def Pate554 (χ : CharacterFamily14) : Prop :=
  ∀ A : Matrix14, A.PosSemidef → immanants14 χ A [5, 5, 4] / 6006 ≤ permanent A

/-- External historical interface for the ordinary character indexed by `(5,3,3,3)`. -/
def Pate5333 (χ : CharacterFamily14) : Prop :=
  ∀ A : Matrix14, A.PosSemidef → immanants14 χ A [5, 3, 3, 3] / 15015 ≤ permanent A

/-- The desired matrix bridge as a proposition. There is no proof of this
proposition for the ordinary character family in the present project. -/
def Bridge4433 (χ : CharacterFamily14) : Prop :=
  ∀ A : Matrix14, A.PosSemidef →
    Bridge.Normalization.bridgeInequality (immanants14 χ A)

/-- The normalization step for an explicitly supplied bridge. -/
theorem normalizedBridge_of_matrixBridge (χ : CharacterFamily14)
    (hbridge : Bridge4433 χ) (A : Matrix14) (hA : A.PosSemidef) :
    Bridge.Normalization.normalizedBridgeInequality (immanants14 χ A) :=
  Bridge.Normalization.normalizedBridge_of_bridge (hbridge A hA)

/-- Conditional arithmetic transfer, with the missing bridge hypothesis
displayed explicitly. No historical theorem is declared as a Lean axiom. -/
theorem pdc4433_of_bridge_and_four_pate (χ : CharacterFamily14)
    (hbridge : Bridge4433 χ)
    (pate653 : Pate653 χ) (pate644 : Pate644 χ)
    (pate554 : Pate554 χ) (pate5333 : Pate5333 χ)
    (A : Matrix14) (hA : A.PosSemidef) :
    immanants14 χ A [4, 4, 3, 3] / 12012 ≤ permanent A := by
  exact Bridge.Normalization.pdc4433_of_bridge (hbridge A hA)
    (pate653 A hA) (pate644 A hA) (pate554 A hA) (pate5333 A hA)

end
end LiebBridge


==> anc/lieb_4433_lean/Bridge/ProjectorConvention.lean <==
import Bridge.CharacterProjector
import Bridge.Immanant
import Mathlib.LinearAlgebra.Matrix.ToLin

/-!
# Agreement of the matrix and tensor character-operator conventions

The immanant-facing tensor operator uses `χ (σ⁻¹)`. The generic matrix
projector uses `χ σ`. This module proves their agreement for inversion-
invariant characters, after the standard coordinate matrix identification.
-/

namespace Bridge.ProjectorConvention

open scoped BigOperators
noncomputable section

variable {I D : Type*} [Fintype I] [Fintype D]
  [DecidableEq I] [DecidableEq D]

def tensorPermMatrix (σ : Equiv.Perm I) : Matrix (I → D) (I → D) ℂ :=
  LinearMap.toMatrix' (LiebBridge.tensorPermLinear (D := D) σ)

theorem characterOperator_matrix_eq_characterProjector
    (χ : Equiv.Perm I → ℂ) (degree : ℕ)
    (hχinv : ∀ σ, χ (σ⁻¹) = χ σ) :
    LinearMap.toMatrix' (LiebBridge.characterOperator (D := D) χ degree) =
      CharacterProjector.characterProjector tensorPermMatrix χ degree := by
  rw [CharacterProjector.characterProjector_eq_inverse_sum _ χ degree hχinv]
  simp [LiebBridge.characterOperator, tensorPermMatrix, map_smul, map_sum]

end

end Bridge.ProjectorConvention


==> anc/lieb_4433_lean/Bridge/REPRESENTATION_AUDIT.md <==
# Representation-theory dependency audit

Audited local mathlib revision: `c44e0c8ee63ca166450922a373c7409c5d26b00b`,
using Lean 4.19.0.

Available reusable foundations include:

- `FDRep.character`, `FDRep.char_one`, `FDRep.char_conj`,
  `FDRep.char_iso`, and `FDRep.char_orthonormal` in
  `Mathlib/RepresentationTheory/Character.lean`.
- `FDRep.finrank_hom_simple_simple` (Schur's lemma) in
  `Mathlib/RepresentationTheory/FDRep.lean`.
- `GroupAlgebra.average`, `Representation.averageMap`, and
  `Representation.isProj_averageMap` in
  `Mathlib/RepresentationTheory/Invariants.lean`.
- Maschke semisimplicity in `Mathlib/RepresentationTheory/Maschke.lean`.
- Finite permutation groups and cycle types, finite group algebras,
  Coxeter groups, matrix traces and trace invariance under conjugation.
- Young diagrams and semistandard tableaux in
  `Mathlib/Combinatorics/Young/YoungDiagram.lean` and
  `Mathlib/Combinatorics/Young/SemistandardTableau.lean`.

A search across this complete local mathlib tree found no implementation of
Specht modules, Young symmetrizers, Young's orthogonal or seminormal
representations, symmetric-group branching, Schur-Weyl duality,
Jucys-Murphy operators, the hook-length formula, or Murnaghan-Nakayama.
The existing semistandard-tableau file supplies the basic tableau data
structure and elementary ordering properties; it does not construct the
ordinary irreducible representations used in the supplied proof.

The substantive missing connection is therefore the identification

`trace(rho_nu(Q B P swap B Q)) = f_eta * smallTableauTrace(eta, mu, sign, nu)`.

Checking the twenty small rational matrix traces proves arithmetic about
the specified matrices. It does not by itself prove this identity for the
ordinary irreducible characters of `Equiv.Perm (Fin 14)`. To close it one
must construct the relevant representations and prove the branching and
matrix-action facts, or give an alternative group-algebra proof connecting
the same coefficient rows to the genuine character projectors.

`CentralAveraging.lean` isolates an independently provable portion of that
connection: conjugation averaging, preservation of pairing with class
functions, finite Fourier reconstruction from explicit orthogonality and
spanning hypotheses, and positivity of the resulting character-weighted
form. Its character hypotheses are explicit theorem arguments, not global
axioms or disguised instances of the desired bridge. Their specialization
to the complete ordinary-character family remains a separate obligation.

`Normalization.lean` is completely independent of these representation
facts. It proves the precise arithmetic equivalence of the unnormalized
bridge and the normalized convex inequality, and the conditional transfer
of PDC from the four named partitions.

`CharacterProjector.lean` proves that coefficient convolution is represented
by operator multiplication, that class coefficients give central operators,
and that inverse/star-compatible convolution idempotents give Hermitian PSD
projectors. Its character specialization requires the explicit convolution
identity `sum_g chi(g) chi(g^-1 k) = |G| / degree * chi(k)`. Pointwise
character-table orthogonality alone is not substituted for this identity.

`ProjectorConvention.lean` resolves the inversion convention explicitly:
under `chi(g^-1) = chi(g)`, the coordinate matrix of the tensor operator in
`Immanant.lean` equals the matrix projector in `CharacterProjector.lean`.
No identification of an arbitrary supplied function with an ordinary
irreducible character is implicit in this equality.

A compressed finite proof remains a possible future route, with an exact
boundary. The 135-by-135 character-table orthogonality check is finite and
plausible, as is class-function completeness using permutation cycle types.
To derive projectors, one still needs a proof that the supplied functions
are genuine characters or independently justified class-algebra product
counts. Defining those product counts from the same character table and
then using them to establish its character convolution would be circular.
One possible alternative to a full Specht construction is to realize the
Jacobi-Trudi functions as integral virtual combinations of genuine Young
permutation representations, then use semisimplicity and orthogonality to
prove irreducibility. This would address character realization but would
still leave the stated skew-tableau branching/trace identity to prove.


==> anc/lieb_4433_lean/Bridge/TensorGram.lean <==
import Mathlib.LinearAlgebra.Matrix.PosDef
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Data.Complex.BigOperators
import Mathlib.GroupTheory.Perm.Basic

/-!
Finite-coordinate tensor and Gram realization over the complex numbers.
All index types are finite. No invertibility or rank hypothesis is used.
-/

open scoped BigOperators Matrix ComplexOrder

namespace LiebBridge

noncomputable section

variable {I D : Type*} [Fintype I] [Fintype D] [DecidableEq I]

/-- The coordinate model of the tensor product with one factor per `I`. -/
abbrev Tensor (I D : Type*) := (I → D) → ℂ

/-- Pure tensor with factors `v i`. -/
def pureTensor (v : I → D → ℂ) : Tensor I D := fun c => ∏ i, v i (c i)

/-- The finite-dimensional complex inner product, conjugate-linear on the left. -/
def tensorInner (x y : Tensor I D) : ℂ := ∑ c, star (x c) * y c

/-- Permute tensor positions. This convention is a left action. -/
def tensorPerm (σ : Equiv.Perm I) (x : Tensor I D) : Tensor I D :=
  fun c => x (c ∘ σ)

omit [Fintype I] [Fintype D] [DecidableEq I] in
theorem tensorPerm_one (x : Tensor I D) : tensorPerm 1 x = x := rfl

omit [Fintype I] [Fintype D] [DecidableEq I] in
theorem tensorPerm_mul (σ τ : Equiv.Perm I) (x : Tensor I D) :
    tensorPerm (σ * τ) x = tensorPerm σ (tensorPerm τ x) := rfl

/-- The coordinate reindexing induced by a position permutation. -/
def tensorCoordinatePerm (σ : Equiv.Perm I) : (I → D) ≃ (I → D) where
  toFun c := c ∘ σ
  invFun c := c ∘ (σ⁻¹ : Equiv.Perm I)
  left_inv c := by ext i; simp
  right_inv c := by ext i; simp

/-- Tensor position permutations are unitary for the concrete inner product. -/
theorem tensorInner_perm (σ : Equiv.Perm I) (x y : Tensor I D) :
    tensorInner (tensorPerm σ x) (tensorPerm σ y) = tensorInner x y := by
  classical
  exact Equiv.sum_comp (tensorCoordinatePerm σ) (fun c => star (x c) * y c)

theorem tensorInner_perm_left (σ : Equiv.Perm I) (x y : Tensor I D) :
    tensorInner (tensorPerm σ x) y = tensorInner x (tensorPerm σ⁻¹ y) := by
  have h := tensorInner_perm σ x (tensorPerm σ⁻¹ y)
  simpa only [← tensorPerm_mul, mul_inv_cancel, tensorPerm_one] using h

/-- Gram matrix of an arbitrary finite family of complex vectors. -/
def gramMatrix (v : I → D → ℂ) : Matrix I I ℂ :=
  fun i j => ∑ a, star (v i a) * v j a

theorem tensorInner_pureTensor (v w : I → D → ℂ) :
    tensorInner (pureTensor v) (pureTensor w) =
      ∏ i, ∑ a, star (v i a) * w i a := by
  classical
  simp only [tensorInner, pureTensor, star_prod, ← Finset.prod_mul_distrib]
  exact (Fintype.prod_sum (fun (i : I) (a : D) => star (v i a) * w i a)).symm

omit [Fintype D] [DecidableEq I] in
theorem tensorPerm_pureTensor (σ : Equiv.Perm I) (v : I → D → ℂ) :
    tensorPerm σ (pureTensor v) = pureTensor (fun i => v (σ⁻¹ i)) := by
  classical
  funext c
  change (∏ i, v i (c (σ i))) = ∏ i, v (σ⁻¹ i) (c i)
  simpa using (Equiv.prod_comp σ (fun i => v (σ⁻¹ i) (c i)))

/-- The exact Gram monomial, fixing the inverse convention explicitly. -/
theorem tensorInner_perm_pureTensor (σ : Equiv.Perm I) (v : I → D → ℂ) :
    tensorInner (pureTensor v) (tensorPerm σ (pureTensor v)) =
      ∏ i, gramMatrix v i (σ⁻¹ i) := by
  rw [tensorPerm_pureTensor, tensorInner_pureTensor]
  rfl

omit [DecidableEq I] in
/-- Every complex Hermitian PSD matrix has a Gram realization in the same
dimension. Mathlib's factorization theorem includes singular matrices. -/
theorem exists_gram_of_posSemidef (A : Matrix I I ℂ) (hA : A.PosSemidef) :
    ∃ v : I → I → ℂ, A = gramMatrix v := by
  obtain ⟨B, hB⟩ := Matrix.posSemidef_iff_eq_transpose_mul_self.mp hA
  refine ⟨fun i a => B a i, ?_⟩
  simpa only [Matrix.mul_apply, Matrix.conjTranspose_apply, gramMatrix] using hB

end
end LiebBridge


==> anc/lieb_4433_lean/Bridge/TensorWitness.lean <==
import Bridge.TensorGram
import Bridge.Contraction
import Mathlib.Logic.Equiv.Fin.Basic

/-!
Regrouping an ordinary pure tensor into the three blocks used by the witnesses.
This connects the finite-coordinate tensor model to the direct contraction
lemma. The local operators are explicit matrices; their representation-theoretic
identification is not assumed or asserted here.
-/

open scoped BigOperators Matrix Kronecker

namespace LiebBridge
noncomputable section

variable {O L D : Type*} [Fintype O] [Fintype L] [Fintype D]
  [DecidableEq O] [DecidableEq L] [DecidableEq D]

/-- Regroup a tensor coordinate into the untouched, left, and right blocks. -/
def blockCoordinates : (((O ⊕ L) ⊕ L) → D) ≃ ((O → D) × (L → D)) × (L → D) :=
  (Equiv.sumArrowEquivProdArrow (O ⊕ L) L D).trans
    (Equiv.prodCongr (Equiv.sumArrowEquivProdArrow O L D) (Equiv.refl _))

def regroupTensor (x : Tensor ((O ⊕ L) ⊕ L) D) :
    ((O → D) × (L → D)) × (L → D) → ℂ :=
  fun c => x (blockCoordinates.symm c)

/-- Regrouping preserves the complex inner product exactly. -/
theorem regroupTensor_inner (x y : Tensor ((O ⊕ L) ⊕ L) D) :
    dotProduct (star (regroupTensor x)) (regroupTensor y) = tensorInner x y := by
  classical
  unfold dotProduct regroupTensor tensorInner
  exact Equiv.sum_comp blockCoordinates.symm (fun c => star (x c) * y c)

def firstTwoFactors (v : ((O ⊕ L) ⊕ L) → D → ℂ) : (O → D) × (L → D) → ℂ :=
  fun c => (∏ o, v (Sum.inl (Sum.inl o)) (c.1 o)) *
    ∏ l, v (Sum.inl (Sum.inr l)) (c.2 l)

def lastFactors (v : ((O ⊕ L) ⊕ L) → D → ℂ) : (L → D) → ℂ :=
  pureTensor (fun l => v (Sum.inr l))

/-- A pure tensor becomes a split tensor under the indicated grouping. -/
theorem regroup_pureTensor (v : ((O ⊕ L) ⊕ L) → D → ℂ) :
    regroupTensor (pureTensor v) = splitTensor (firstTwoFactors v) (lastFactors v) := by
  classical
  funext c
  simp [regroupTensor, blockCoordinates, pureTensor, splitTensor, firstTwoFactors,
    lastFactors, Fintype.prod_sum_type, Equiv.sumArrowEquivProdArrow, Prod.map]

/-- The direct witness is nonnegative on every pure tensor, after regrouping.
The projected first block and the filtered right block may both be entangled. -/
theorem pureTensor_projectedSwap_nonneg
    (P : Matrix (O → D) (O → D) ℂ)
    (Q : Matrix ((O → D) × (L → D)) ((O → D) × (L → D)) ℂ)
    (B : Matrix (L → D) (L → D) ℂ)
    (hP : Pᴴ = P) (hQ : Qᴴ = Q) (hB : Bᴴ = B) (hPid : P * P = P)
    (v : ((O ⊕ L) ⊕ L) → D → ℂ) :
    0 ≤ (dotProduct (star (regroupTensor (pureTensor v)))
      (projectedSwapWitness P Q B *ᵥ regroupTensor (pureTensor v))).re := by
  classical
  rw [regroup_pureTensor]
  exact projectedSwapWitness_nonneg P Q B hP hQ hB hPid _ _

/-- The `12 + 1 + 1` site partition is exactly order fourteen. -/
def split14one : ((Fin 12 ⊕ Fin 1) ⊕ Fin 1) ≃ Fin 14 :=
  (Equiv.sumCongr finSumFinEquiv (Equiv.refl _)).trans finSumFinEquiv

/-- The `10 + 2 + 2` site partition is exactly order fourteen. -/
def split14two : ((Fin 10 ⊕ Fin 2) ⊕ Fin 2) ≃ Fin 14 :=
  (Equiv.sumCongr finSumFinEquiv (Equiv.refl _)).trans finSumFinEquiv

end
end LiebBridge


==> anc/lieb_4433_lean/Bridge/Young.lean <==
import Bridge.Young.FinalBridge
import Bridge.Young.WitnessTraceReduction

/-! Completed order-fourteen bridge and the conditional four-Pate transfer.
The entry point is `LiebBridge.Young.FinalBridge.bridge_inequality`.
Historical generic modules remain unchanged and are instantiated here. -/


==> anc/lieb_4433_lean/Bridge/Young/AmbientBraid.lean <==
import Bridge.Young.NumberingFlags
import Bridge.Young.LocalBraid
import Bridge.Young.TriangularCompression

/-! The concrete rational matrices on all numberings preserve the two Young
diagram flags. The braid theorem below is columnwise: three contents in the
source column must be pairwise distinct. No global braid is asserted for all
numberings when equal contents occur. -/

noncomputable section
namespace LiebBridge.Young.AmbientBraid
open scoped BigOperators Matrix
attribute [local instance] Classical.propDecidable
set_option maxRecDepth 10000
set_option maxHeartbeats 2000000

def numberingMatrix {d : YoungDiagram} (i j : Fin d.card) :
    Matrix (Numbering d) (Numbering d) ℚ := by
  classical
  exact fun target source =>
    (if target = source then 1 / numberingGap source i j else 0) +
      (if target = numberingSwap source i j then 1 + 1 / numberingGap source i j else 0)

theorem numberingMatrix_preservesFlag {d : YoungDiagram} (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) :
    TriangularCompression.PreservesFlag ColumnIncreasing RowIncreasing (numberingMatrix i j) := by
  classical
  constructor
  · intro target source hc hbad
    have hne : target ≠ source := by intro h; exact hbad (h ▸ hc)
    by_cases hsw : target = numberingSwap source i j
    · have hg := column_exit_gap source i j hij hc (hsw ▸ hbad)
      simp only [numberingMatrix, if_neg hne, if_pos hsw, hg]
      norm_num
    · simp [numberingMatrix, hne, hsw]
  · intro target source htC htR hsC hsR
    have hne : target ≠ source := by intro h; exact hsR (h ▸ htR)
    by_cases hsw : target = numberingSwap source i j
    · have hg := row_reentry_gap source i j hij hsR (hsw ▸ htR)
      simp only [numberingMatrix, if_neg hne, if_pos hsw, hg]
      norm_num
    · simp [numberingMatrix, hne, hsw]

def numberingContent {d : YoungDiagram} (e : Numbering d) (i : Fin d.card) : ℚ :=
  boxContent (e.symm i).val

/-- The six orders `abc, bac, acb, cab, bca, cba`, realized as actual numberings. -/
def orbit {d : YoungDiagram} (e : Numbering d) (i j k : Fin d.card) : Fin 6 → Numbering d :=
  ![e, numberingSwap e i j, numberingSwap e j k,
    numberingSwap (numberingSwap e j k) i j,
    numberingSwap (numberingSwap e i j) j k,
    numberingSwap (numberingSwap (numberingSwap e j k) i j) j k]

theorem orbit_swap1 {d : YoungDiagram} (e : Numbering d) (i j k : Fin d.card)
    (hij : i ≠ j) (hik : i ≠ k) (hjk : j ≠ k) (r : Fin 6) :
    numberingSwap (orbit e i j k r) i j = orbit e i j k (LocalBraid.swap1 r) := by
  fin_cases r <;> ext x <;>
    by_cases hi : e x = i <;> by_cases hj : e x = j <;> by_cases hk : e x = k <;>
    simp_all [orbit, LocalBraid.swap1, numberingSwap, Equiv.swap_apply_def,
      hij.symm, hik.symm, hjk.symm]

theorem orbit_swap2 {d : YoungDiagram} (e : Numbering d) (i j k : Fin d.card)
    (hij : i ≠ j) (hik : i ≠ k) (hjk : j ≠ k) (r : Fin 6) :
    numberingSwap (orbit e i j k r) j k = orbit e i j k (LocalBraid.swap2 r) := by
  fin_cases r <;> ext x <;>
    by_cases hi : e x = i <;> by_cases hj : e x = j <;> by_cases hk : e x = k <;>
    simp_all [orbit, LocalBraid.swap2, numberingSwap, Equiv.swap_apply_def,
      hij.symm, hik.symm, hjk.symm]

theorem orbit_gap1 {d : YoungDiagram} (e : Numbering d) (i j k : Fin d.card)
    (hij : i ≠ j) (hik : i ≠ k) (hjk : j ≠ k) (r : Fin 6) :
    numberingGap (orbit e i j k r) i j =
      LocalBraid.gap1 (numberingContent e i) (numberingContent e j) (numberingContent e k) r := by
  fin_cases r <;>
    simp [orbit, LocalBraid.gap1, numberingGap, numberingSwap, numberingContent,
      hij, hik, hjk, hij.symm, hik.symm, hjk.symm, Equiv.swap_apply_def]

theorem orbit_gap2 {d : YoungDiagram} (e : Numbering d) (i j k : Fin d.card)
    (hij : i ≠ j) (hik : i ≠ k) (hjk : j ≠ k) (r : Fin 6) :
    numberingGap (orbit e i j k r) j k =
      LocalBraid.gap2 (numberingContent e i) (numberingContent e j) (numberingContent e k) r := by
  fin_cases r <;>
    simp [orbit, LocalBraid.gap2, numberingGap, numberingSwap, numberingContent,
      hij, hik, hjk, hij.symm, hik.symm, hjk.symm, Equiv.swap_apply_def]

def orbitInclusion {d : YoungDiagram} (e : Numbering d) (i j k : Fin d.card) :
    Matrix (Numbering d) (Fin 6) ℚ := by
  classical
  exact fun target r => if target = orbit e i j k r then 1 else 0

theorem mul_orbitInclusion {d : YoungDiagram} (e : Numbering d) (i j k : Fin d.card)
    (M : Matrix (Numbering d) (Numbering d) ℚ) (target : Numbering d) (r : Fin 6) :
    (M * orbitInclusion e i j k) target r = M target (orbit e i j k r) := by
  classical
  simp [Matrix.mul_apply, orbitInclusion]

theorem mul_adjacentMatrix {α : Type*} (E : Matrix α (Fin 6) ℚ)
    (swap : Fin 6 → Fin 6) (gap : Fin 6 → ℚ) (target : α) (r : Fin 6) :
    (E * LocalBraid.adjacentMatrix swap gap) target r =
      E target r * (1 / gap r) + E target (swap r) * (1 + 1 / gap r) := by
  simp [Matrix.mul_apply, LocalBraid.adjacentMatrix, mul_add,
    Finset.sum_add_distrib, mul_ite]

theorem intertwine1 {d : YoungDiagram} (e : Numbering d) (i j k : Fin d.card)
    (hij : i ≠ j) (hik : i ≠ k) (hjk : j ≠ k) :
    numberingMatrix i j * orbitInclusion e i j k =
      orbitInclusion e i j k *
        LocalBraid.s1 (numberingContent e i) (numberingContent e j) (numberingContent e k) := by
  classical
  ext target r
  rw [mul_orbitInclusion]
  unfold LocalBraid.s1
  rw [mul_adjacentMatrix]
  simp only [numberingMatrix, orbitInclusion, orbit_gap1 e i j k hij hik hjk,
    orbit_swap1 e i j k hij hik hjk, ite_mul, one_mul, zero_mul]

theorem intertwine2 {d : YoungDiagram} (e : Numbering d) (i j k : Fin d.card)
    (hij : i ≠ j) (hik : i ≠ k) (hjk : j ≠ k) :
    numberingMatrix j k * orbitInclusion e i j k =
      orbitInclusion e i j k *
        LocalBraid.s2 (numberingContent e i) (numberingContent e j) (numberingContent e k) := by
  classical
  ext target r
  rw [mul_orbitInclusion]
  unfold LocalBraid.s2
  rw [mul_adjacentMatrix]
  simp only [numberingMatrix, orbitInclusion, orbit_gap2 e i j k hij hik hjk,
    orbit_swap2 e i j k hij hik hjk, ite_mul, one_mul, zero_mul]

/-- The braid holds on a source column whose three local contents are distinct.
The proof intertwines the actual six numbering columns with the universal
six-order rational matrices. -/
theorem numberingMatrix_braid_column {d : YoungDiagram} (e : Numbering d)
    (i j k : Fin d.card) (hij : i ≠ j) (hik : i ≠ k) (hjk : j ≠ k)
    (hab : numberingContent e i ≠ numberingContent e j)
    (hac : numberingContent e i ≠ numberingContent e k)
    (hbc : numberingContent e j ≠ numberingContent e k) (target : Numbering d) :
    (numberingMatrix i j * numberingMatrix j k * numberingMatrix i j) target e =
      (numberingMatrix j k * numberingMatrix i j * numberingMatrix j k) target e := by
  classical
  let E := orbitInclusion e i j k
  let S1 := LocalBraid.s1 (numberingContent e i) (numberingContent e j) (numberingContent e k)
  let S2 := LocalBraid.s2 (numberingContent e i) (numberingContent e j) (numberingContent e k)
  have h1 : numberingMatrix i j * E = E * S1 := intertwine1 e i j k hij hik hjk
  have h2 : numberingMatrix j k * E = E * S2 := intertwine2 e i j k hij hik hjk
  have hb : S1 * S2 * S1 = S2 * S1 * S2 := LocalBraid.braid _ _ _ hab hac hbc
  have hleft : (numberingMatrix i j * numberingMatrix j k * numberingMatrix i j) * E =
      E * (S1 * S2 * S1) := by
    calc
      _ = numberingMatrix i j * (numberingMatrix j k * (numberingMatrix i j * E)) := by
        simp only [Matrix.mul_assoc]
      _ = numberingMatrix i j * (numberingMatrix j k * (E * S1)) := by rw [h1]
      _ = numberingMatrix i j * ((numberingMatrix j k * E) * S1) := by rw [Matrix.mul_assoc]
      _ = numberingMatrix i j * ((E * S2) * S1) := by rw [h2]
      _ = (numberingMatrix i j * E) * (S2 * S1) := by simp only [Matrix.mul_assoc]
      _ = (E * S1) * (S2 * S1) := by rw [h1]
      _ = E * (S1 * S2 * S1) := by simp only [Matrix.mul_assoc]
  have hright : (numberingMatrix j k * numberingMatrix i j * numberingMatrix j k) * E =
      E * (S2 * S1 * S2) := by
    calc
      _ = numberingMatrix j k * (numberingMatrix i j * (numberingMatrix j k * E)) := by
        simp only [Matrix.mul_assoc]
      _ = numberingMatrix j k * (numberingMatrix i j * (E * S2)) := by rw [h2]
      _ = numberingMatrix j k * ((numberingMatrix i j * E) * S2) := by rw [Matrix.mul_assoc]
      _ = numberingMatrix j k * ((E * S1) * S2) := by rw [h1]
      _ = (numberingMatrix j k * E) * (S1 * S2) := by simp only [Matrix.mul_assoc]
      _ = (E * S2) * (S1 * S2) := by rw [h2]
      _ = E * (S2 * S1 * S2) := by simp only [Matrix.mul_assoc]
  have hprod : (numberingMatrix i j * numberingMatrix j k * numberingMatrix i j) * E =
      (numberingMatrix j k * numberingMatrix i j * numberingMatrix j k) * E := by
    rw [hleft, hright, hb]
  have hentry := congrArg (fun M => M target (0 : Fin 6)) hprod
  simpa only [E, mul_orbitInclusion, orbit, Matrix.cons_val_zero] using hentry

theorem numberingContent_ne_of_strictMono {d : YoungDiagram} (e : Numbering d)
    (he : StrictMono e) (i j : Fin d.card) (hij : i < j)
    (hgap : (j : ℕ) ≤ (i : ℕ) + 2) : numberingContent e i ≠ numberingContent e j := by
  let t : StandardTableau d := ⟨e, he⟩
  have hz := t.content_ne_of_label_distance_le_two (t.entry i) (t.entry j)
    (by simpa using hij) (by simpa using hgap)
  intro h
  apply hz
  change (boxContent (e.symm i).val : ℚ) = (boxContent (e.symm j).val : ℚ) at h
  change boxContent (e.symm i).val = boxContent (e.symm j).val
  exact_mod_cast h

/-- The actual rational matrix restricted to the genuine standard-numbering
subquotient. Its basis is precisely the conjunction of the two local flags. -/
def compressedMatrix {d : YoungDiagram} (i j : Fin d.card) :
    Matrix (TriangularCompression.Retained (@ColumnIncreasing d) RowIncreasing)
      (TriangularCompression.Retained (@ColumnIncreasing d) RowIncreasing) ℚ :=
  TriangularCompression.compress ColumnIncreasing RowIncreasing (numberingMatrix i j)

/-- The concrete standard-numbering matrices satisfy the adjacent braid.
Flag preservation removes intermediate nonstandard numberings; genuine Young
diagram geometry discharges the only content-distinctness requirement. -/
theorem compressed_braid {d : YoungDiagram} (i j k : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) (hjk : (k : ℕ) = (j : ℕ) + 1) :
    compressedMatrix i j * compressedMatrix j k * compressedMatrix i j =
      compressedMatrix j k * compressedMatrix i j * compressedMatrix j k := by
  have h1 := numberingMatrix_preservesFlag i j hij
  have h2 := numberingMatrix_preservesFlag j k hjk
  unfold compressedMatrix
  rw [← TriangularCompression.compress_mul ColumnIncreasing RowIncreasing h1 h2,
    ← TriangularCompression.compress_mul ColumnIncreasing RowIncreasing h2 h1,
    ← TriangularCompression.compress_mul ColumnIncreasing RowIncreasing
      (TriangularCompression.preservesFlag_mul ColumnIncreasing RowIncreasing h1 h2) h1,
    ← TriangularCompression.compress_mul ColumnIncreasing RowIncreasing
      (TriangularCompression.preservesFlag_mul ColumnIncreasing RowIncreasing h2 h1) h2]
  ext target source
  change (numberingMatrix i j * numberingMatrix j k * numberingMatrix i j) target.val source.val =
    (numberingMatrix j k * numberingMatrix i j * numberingMatrix j k) target.val source.val
  have he : StrictMono source.val := (strictMono_iff_flags source.val).mpr source.property
  apply numberingMatrix_braid_column source.val i j k (by omega) (by omega) (by omega)
  · exact numberingContent_ne_of_strictMono source.val he i j (by omega) (by omega)
  · exact numberingContent_ne_of_strictMono source.val he i k (by omega) (by omega)
  · exact numberingContent_ne_of_strictMono source.val he j k (by omega) (by omega)

end LiebBridge.Young.AmbientBraid


==> anc/lieb_4433_lean/Bridge/Young/BranchingAction.lean <==
import Bridge.Young.BranchingBasis
import Bridge.Young.Seminormal

/-! The actual prefix generators respect the combinatorial prefix basis split.
The intertwining is proved on rational coordinate functions from the concrete
seminormal formula; no representation branching rule is assumed. -/

noncomputable section
namespace LiebBridge.Young.BranchingAction
open BranchingBasis StandardTableau
attribute [local instance] Classical.propDecidable

variable {eta nu : YoungDiagram}

def prefixIndex (h : eta ≤ nu) (i : Fin eta.card) : Fin nu.card :=
  Fin.castLE (card_le h) i

@[simp] theorem prefixIndex_val (h : eta ≤ nu) (i : Fin eta.card) :
    (prefixIndex h i).val = i.val := rfl

theorem prefixIndex_injective (h : eta ≤ nu) : Function.Injective (prefixIndex h) := by
  intro i j hij
  apply Fin.ext
  exact congrArg (fun k : Fin nu.card => k.val) hij

theorem inner_number_embed (h : eta ≤ nu) (t : PrefixTableau eta nu) (b : Cell eta) :
    prefixIndex h ((innerTableau h t).number b) = t.val.number (innerCell h b) := by
  apply Fin.ext
  rfl

theorem inner_entry_embed (h : eta ≤ nu) (t : PrefixTableau eta nu) (i : Fin eta.card) :
    innerCell h ((innerTableau h t).entry i) = t.val.entry (prefixIndex h i) := by
  apply t.val.number.injective
  rw [← inner_number_embed, number_entry, number_entry]

theorem inner_entry_val (h : eta ≤ nu) (t : PrefixTableau eta nu) (i : Fin eta.card) :
    ((innerTableau h t).entry i).val = (t.val.entry (prefixIndex h i)).val :=
  congrArg Subtype.val (inner_entry_embed h t i)

theorem inner_entry_le_iff (h : eta ≤ nu) (t : PrefixTableau eta nu) (i j : Fin eta.card) :
    (innerTableau h t).entry i ≤ (innerTableau h t).entry j ↔
      t.val.entry (prefixIndex h i) ≤ t.val.entry (prefixIndex h j) := by
  change ((innerTableau h t).entry i).val ≤ ((innerTableau h t).entry j).val ↔ _
  rw [inner_entry_val, inner_entry_val]
  rfl

theorem axial_prefix (h : eta ≤ nu) (t : PrefixTableau eta nu) (i j : Fin eta.card) :
    t.val.axial (prefixIndex h i) (prefixIndex h j) = (innerTableau h t).axial i j := by
  simp only [axial, rationalContent, inner_entry_val]

theorem hasPrefix_adjacentSwap_iff (h : eta ≤ nu) (t : StandardTableau nu)
    (i j : Fin eta.card) (hij : (j : ℕ) = (i : ℕ) + 1) :
    HasPrefix eta (t.adjacentSwap (prefixIndex h i) (prefixIndex h j) hij) ↔ HasPrefix eta t := by
  by_cases hs : ¬ t.entry (prefixIndex h i) ≤ t.entry (prefixIndex h j)
  · rw [adjacentSwap_of_allowed _ _ _ _ hs]
    have hlabel (b : Cell nu) :
        ((t.swapAllowed (prefixIndex h i) (prefixIndex h j) hij hs).number b).val < eta.card ↔
          (t.number b).val < eta.card := by
      simp only [swapAllowed_number, Equiv.trans_apply, Equiv.swap_apply_def]
      split_ifs with hi hj
      · have hb := congrArg Fin.val hi
        simp only [prefixIndex_val] at hb ⊢
        have := i.isLt
        have := j.isLt
        omega
      · have hb := congrArg Fin.val hj
        simp only [prefixIndex_val] at hb ⊢
        have := i.isLt
        have := j.isLt
        omega
      · rfl
    simp only [HasPrefix, hlabel]
  · rw [adjacentSwap_of_forbidden _ _ _ _ (not_not.mp hs)]

def prefixSwap (h : eta ≤ nu) (t : PrefixTableau eta nu) (i j : Fin eta.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) : PrefixTableau eta nu :=
  ⟨t.val.adjacentSwap (prefixIndex h i) (prefixIndex h j) hij,
    (hasPrefix_adjacentSwap_iff h t.val i j hij).mpr t.property⟩

theorem innerTableau_prefixSwap (h : eta ≤ nu) (t : PrefixTableau eta nu)
    (i j : Fin eta.card) (hij : (j : ℕ) = (i : ℕ) + 1) :
    innerTableau h (prefixSwap h t i j hij) = (innerTableau h t).adjacentSwap i j hij := by
  by_cases hs : ¬ (innerTableau h t).entry i ≤ (innerTableau h t).entry j
  · have hs' : ¬ t.val.entry (prefixIndex h i) ≤ t.val.entry (prefixIndex h j) :=
      fun hh => hs ((inner_entry_le_iff h t i j).mpr hh)
    apply StandardTableau.ext
    apply Equiv.ext
    intro b
    apply prefixIndex_injective h
    rw [inner_number_embed]
    change (t.val.adjacentSwap (prefixIndex h i) (prefixIndex h j) hij).number (innerCell h b) = _
    rw [adjacentSwap_of_allowed _ _ _ _ hs', adjacentSwap_of_allowed _ _ _ _ hs]
    simp only [swapAllowed_number, Equiv.trans_apply]
    rw [← inner_number_embed]
    exact (Function.Injective.map_swap (prefixIndex_injective h) i j
      ((innerTableau h t).number b)).symm
  · have hs' : t.val.entry (prefixIndex h i) ≤ t.val.entry (prefixIndex h j) :=
      (inner_entry_le_iff h t i j).mp (not_not.mp hs)
    have he : prefixSwap h t i j hij = t := by
      apply Subtype.ext
      exact adjacentSwap_of_forbidden _ _ _ _ hs'
    rw [he, adjacentSwap_of_forbidden _ _ _ _ (not_not.mp hs)]

theorem skew_ext {a b : SkewStandardTableau eta nu} (h : a.number = b.number) : a = b := by
  cases a
  cases b
  cases h
  rfl

theorem outerTableau_prefixSwap (h : eta ≤ nu) (t : PrefixTableau eta nu)
    (i j : Fin eta.card) (hij : (j : ℕ) = (i : ℕ) + 1) :
    outerTableau h (prefixSwap h t i j hij) = outerTableau h t := by
  apply skew_ext
  apply Equiv.ext
  intro b
  apply Fin.ext
  rw [outerTableau_number_val, outerTableau_number_val]
  by_cases hs : ¬ t.val.entry (prefixIndex h i) ≤ t.val.entry (prefixIndex h j)
  · have hb := outer_label_ge t b
    have hi : t.val.number b.val ≠ prefixIndex h i := by
      intro he
      have he' := congrArg Fin.val he
      simp only [prefixIndex_val] at he'
      have := i.isLt
      omega
    have hj : t.val.number b.val ≠ prefixIndex h j := by
      intro he
      have he' := congrArg Fin.val he
      simp only [prefixIndex_val] at he'
      have := j.isLt
      omega
    change ((t.val.adjacentSwap (prefixIndex h i) (prefixIndex h j) hij).number b.val).val - eta.card = _
    rw [adjacentSwap_of_allowed _ _ _ _ hs]
    simp [swapAllowed_number, Equiv.swap_apply_def, hi, hj]
  · change ((t.val.adjacentSwap (prefixIndex h i) (prefixIndex h j) hij).number b.val).val - eta.card = _
    rw [adjacentSwap_of_forbidden _ _ _ _ (not_not.mp hs)]

theorem prefixEquiv_prefixSwap (h : eta ≤ nu) (t : PrefixTableau eta nu)
    (i j : Fin eta.card) (hij : (j : ℕ) = (i : ℕ) + 1) :
    prefixEquiv h (prefixSwap h t i j hij) =
      ((innerTableau h t).adjacentSwap i j hij, outerTableau h t) := by
  change (innerTableau h (prefixSwap h t i j hij), outerTableau h (prefixSwap h t i j hij)) = _
  rw [innerTableau_prefixSwap, outerTableau_prefixSwap]

def extendByZero (v : PrefixTableau eta nu → ℚ) (t : StandardTableau nu) : ℚ :=
  if ht : HasPrefix eta t then v ⟨t, ht⟩ else 0

/-- The original ambient generator, restricted to a prefix coordinate function. -/
def prefixAction (h : eta ≤ nu) (i j : Fin eta.card) (hij : (j : ℕ) = (i : ℕ) + 1)
    (v : PrefixTableau eta nu → ℚ) (t : PrefixTableau eta nu) : ℚ :=
  generator (prefixIndex h i) (prefixIndex h j) hij (extendByZero v) t.val

theorem prefixAction_apply (h : eta ≤ nu) (i j : Fin eta.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) (v : PrefixTableau eta nu → ℚ) (t : PrefixTableau eta nu) :
    prefixAction h i j hij v t =
      (t.val.axial (prefixIndex h i) (prefixIndex h j))⁻¹ * v t +
        if ¬ t.val.entry (prefixIndex h i) ≤ t.val.entry (prefixIndex h j) then
          (1 - (t.val.axial (prefixIndex h i) (prefixIndex h j))⁻¹) * v (prefixSwap h t i j hij)
        else 0 := by
  have hp := (hasPrefix_adjacentSwap_iff h t.val i j hij).mpr t.property
  simp only [prefixAction, generator_apply, extendByZero, dif_pos t.property, dif_pos hp]
  rfl

/-- The ambient generator preserves functions supported on the prescribed
prefix block; extension by zero genuinely intertwines the two actions. -/
theorem generator_extendByZero (h : eta ≤ nu) (i j : Fin eta.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) (v : PrefixTableau eta nu → ℚ) :
    generator (prefixIndex h i) (prefixIndex h j) hij (extendByZero v) =
      extendByZero (prefixAction h i j hij v) := by
  funext t
  by_cases hp : HasPrefix eta t
  · simp only [extendByZero, dif_pos hp]
    rfl
  · have hp' : ¬ HasPrefix eta
        (t.adjacentSwap (prefixIndex h i) (prefixIndex h j) hij) :=
      fun hh => hp ((hasPrefix_adjacentSwap_iff h t i j hij).mp hh)
    simp [generator_apply, extendByZero, hp, hp']

/-- The inner generator acts on the first coordinate and fixes the skew coordinate. -/
def splitAction (i j : Fin eta.card) (hij : (j : ℕ) = (i : ℕ) + 1)
    (f : StandardTableau eta × SkewStandardTableau eta nu → ℚ)
    (p : StandardTableau eta × SkewStandardTableau eta nu) : ℚ :=
  generator i j hij (fun a => f (a, p.2)) p.1

/-- Actual prefix-generator branching in rational coordinates. -/
theorem prefixEquiv_intertwines (h : eta ≤ nu) (i j : Fin eta.card)
    (hij : (j : ℕ) = (i : ℕ) + 1)
    (f : StandardTableau eta × SkewStandardTableau eta nu → ℚ) :
    prefixAction h i j hij (f ∘ prefixEquiv h) = splitAction i j hij f ∘ prefixEquiv h := by
  funext t
  rw [prefixAction_apply]
  simp only [Function.comp_apply, splitAction, generator_apply, prefixEquiv,
    Equiv.coe_fn_mk, axial_prefix, innerTableau_prefixSwap, outerTableau_prefixSwap]
  simp only [inner_entry_le_iff]

end LiebBridge.Young.BranchingAction


==> anc/lieb_4433_lean/Bridge/Young/BranchingBasis.lean <==
import Bridge.Young.TableauGeometry
import Mathlib.SetTheory.Cardinal.Finite

/-!
# The actual standard-tableau prefix basis split

Restricting a standard tableau to a prescribed initial Young diagram gives a standard tableau
of that diagram and a standard skew tableau of the remaining cells. This file constructs the
two restrictions and their inverse, rather than assuming a representation branching rule.
-/

namespace LiebBridge.Young

/-- Cells of `nu` outside `eta`, with their inherited grid order. -/
abbrev SkewCell (eta nu : YoungDiagram) := {b : Cell nu // b.val ∉ eta.cells}

/-- An increasing numbering of a skew diagram, starting at zero. -/
structure SkewStandardTableau (eta nu : YoungDiagram) where
  number : SkewCell eta nu ≃ Fin (nu.card - eta.card)
  increasing : StrictMono number

/-- The first `eta.card` numbered cells are exactly the cells of `eta`. -/
def HasPrefix (eta : YoungDiagram) {nu : YoungDiagram} (t : StandardTableau nu) : Prop :=
  ∀ b : Cell nu, (t.number b).val < eta.card ↔ b.val ∈ eta.cells

abbrev PrefixTableau (eta nu : YoungDiagram) :=
  {t : StandardTableau nu // HasPrefix eta t}

namespace BranchingBasis

variable {eta nu : YoungDiagram}

theorem card_le (h : eta ≤ nu) : eta.card ≤ nu.card := Finset.card_le_card h

def innerCell (h : eta ≤ nu) (b : Cell eta) : Cell nu := ⟨b.val, h b.property⟩

private theorem tableau_ext {a b : StandardTableau nu}
    (h : ∀ c, a.number c = b.number c) : a = b := by
  cases a with | mk an ah =>
    cases b with | mk bn bh =>
      have he : an = bn := Equiv.ext h
      cases he
      rfl

private theorem skewTableau_ext {a b : SkewStandardTableau eta nu}
    (h : ∀ c, a.number c = b.number c) : a = b := by
  cases a with | mk an ah =>
    cases b with | mk bn bh =>
      have he : an = bn := Equiv.ext h
      cases he
      rfl

def innerLabel (h : eta ≤ nu) (t : PrefixTableau eta nu) (b : Cell eta) : Fin eta.card :=
  ⟨t.val.number (innerCell h b), (t.property (innerCell h b)).mpr b.property⟩

theorem innerLabel_bijective (h : eta ≤ nu) (t : PrefixTableau eta nu) :
    Function.Bijective (innerLabel h t) := by
  constructor
  · intro a b hab
    have hv := congrArg (fun z : Fin eta.card => z.val) hab
    have he : t.val.number (innerCell h a) = t.val.number (innerCell h b) :=
      Fin.ext hv
    have hc := t.val.number.injective he
    exact Subtype.ext (congrArg (fun z : Cell nu => z.val) hc)
  · intro i
    let j : Fin nu.card := ⟨i.val, lt_of_lt_of_le i.isLt (card_le h)⟩
    let b := t.val.entry j
    have hb : b.val ∈ eta.cells := (t.property b).mp (by simp [b,j])
    refine ⟨⟨b.val, hb⟩, ?_⟩
    apply Fin.ext
    change (t.val.number (innerCell h ⟨b.val,hb⟩)).val = i.val
    have he : innerCell h ⟨b.val,hb⟩ = b := Subtype.ext rfl
    rw [he]
    simp [b,j]

/-- Restriction to the initial diagram, preserving its labels. -/
noncomputable def innerTableau (h : eta ≤ nu) (t : PrefixTableau eta nu) :
    StandardTableau eta where
  number := Equiv.ofBijective (innerLabel h t) (innerLabel_bijective h t)
  increasing := by
    intro a b hab
    change (t.val.number (innerCell h a)).val < (t.val.number (innerCell h b)).val
    exact t.val.increasing hab

@[simp] theorem innerTableau_number_val (h : eta ≤ nu) (t : PrefixTableau eta nu)
    (b : Cell eta) : ((innerTableau h t).number b).val =
      (t.val.number (innerCell h b)).val := rfl

theorem outer_label_ge (t : PrefixTableau eta nu) (b : SkewCell eta nu) :
    eta.card ≤ (t.val.number b.val).val := by
  have hh : ¬ (t.val.number b.val).val < eta.card := fun hh => b.property ((t.property b.val).mp hh)
  omega

def outerLabel (t : PrefixTableau eta nu) (b : SkewCell eta nu) :
    Fin (nu.card - eta.card) :=
  ⟨(t.val.number b.val).val - eta.card, by
    have hge := outer_label_ge t b
    have hlt := (t.val.number b.val).isLt
    omega⟩

theorem outerLabel_bijective (h : eta ≤ nu) (t : PrefixTableau eta nu) :
    Function.Bijective (outerLabel t) := by
  constructor
  · intro a b hab
    have ha := outer_label_ge t a
    have hb := outer_label_ge t b
    have he := congrArg Fin.val hab
    change (t.val.number a.val).val - eta.card = (t.val.number b.val).val - eta.card at he
    have hn : t.val.number a.val = t.val.number b.val := by apply Fin.ext; omega
    exact Subtype.ext (t.val.number.injective hn)
  · intro i
    let j : Fin nu.card := ⟨eta.card+i.val, by have hi := i.isLt; have hc := card_le h; omega⟩
    let b := t.val.entry j
    have hb : b.val ∉ eta.cells := by
      intro hb
      have hh := (t.property b).mpr hb
      simp [b,j] at hh
    refine ⟨⟨b,hb⟩, ?_⟩
    apply Fin.ext
    change (t.val.number b).val - eta.card = i.val
    simp [b,j]

/-- Restriction to the remaining cells, subtracting the size of the prefix from every label. -/
noncomputable def outerTableau (h : eta ≤ nu) (t : PrefixTableau eta nu) :
    SkewStandardTableau eta nu where
  number := Equiv.ofBijective (outerLabel t) (outerLabel_bijective h t)
  increasing := by
    intro a b hab
    have hh := t.val.increasing hab
    change (t.val.number a.val).val < (t.val.number b.val).val at hh
    have ha := outer_label_ge t a
    have hb := outer_label_ge t b
    change (t.val.number a.val).val - eta.card < (t.val.number b.val).val - eta.card
    omega

@[simp] theorem outerTableau_number_val (h : eta ≤ nu) (t : PrefixTableau eta nu)
    (b : SkewCell eta nu) : ((outerTableau h t).number b).val =
      (t.val.number b.val).val - eta.card := rfl

/-- Partition the actual cells into the initial diagram and its complement. -/
def cellSplit (h : eta ≤ nu) : Cell nu ≃ Cell eta ⊕ SkewCell eta nu :=
  (Equiv.sumCompl (fun b : Cell nu => b.val ∈ eta.cells)).symm.trans
    (Equiv.sumCongr (Equiv.subtypeSubtypeEquivSubtype (fun hb => h hb)) (Equiv.refl _))

/-- Join the two numbering equivalences, shifting every skew label by `eta.card`. -/
def glueNumber (h : eta ≤ nu) (a : StandardTableau eta) (b : SkewStandardTableau eta nu) :
    Cell nu ≃ Fin nu.card :=
  (((cellSplit h).trans (Equiv.sumCongr a.number b.number)).trans finSumFinEquiv).trans
    (finCongr (by have hh := card_le h; omega))

theorem glueNumber_inner (h : eta ≤ nu) (a : StandardTableau eta)
    (b : SkewStandardTableau eta nu) (c : Cell nu) (hc : c.val ∈ eta.cells) :
    (glueNumber h a b c).val = (a.number ⟨c.val,hc⟩).val := by
  simp [glueNumber, cellSplit, hc]
  rfl

theorem glueNumber_outer (h : eta ≤ nu) (a : StandardTableau eta)
    (b : SkewStandardTableau eta nu) (c : Cell nu) (hc : c.val ∉ eta.cells) :
    (glueNumber h a b c).val = eta.card + (b.number ⟨c,hc⟩).val := by
  simp [glueNumber, cellSplit, hc]

theorem glueNumber_increasing (h : eta ≤ nu) (a : StandardTableau eta)
    (b : SkewStandardTableau eta nu) : StrictMono (glueNumber h a b) := by
  intro c d hcd
  change (glueNumber h a b c).val < (glueNumber h a b d).val
  by_cases hc : c.val ∈ eta.cells
  · by_cases hd : d.val ∈ eta.cells
    · rw [glueNumber_inner h a b c hc, glueNumber_inner h a b d hd]
      exact a.increasing hcd
    · rw [glueNumber_inner h a b c hc, glueNumber_outer h a b d hd]
      have hi := (a.number ⟨c.val,hc⟩).isLt
      omega
  · have hd : d.val ∉ eta.cells := by
      intro hd
      exact hc (eta.isLowerSet (show c.val ≤ d.val from le_of_lt hcd) hd)
    rw [glueNumber_outer h a b c hc, glueNumber_outer h a b d hd]
    have hi := b.increasing (show (⟨c,hc⟩ : SkewCell eta nu) < ⟨d,hd⟩ from hcd)
    change (b.number ⟨c,hc⟩).val < (b.number ⟨d,hd⟩).val at hi
    omega

/-- Gluing an initial standard tableau to an independently standard skew tableau. -/
def glueTableau (h : eta ≤ nu) (a : StandardTableau eta)
    (b : SkewStandardTableau eta nu) : PrefixTableau eta nu :=
  ⟨⟨glueNumber h a b, glueNumber_increasing h a b⟩, by
    intro c
    by_cases hc : c.val ∈ eta.cells
    · change (glueNumber h a b c).val < eta.card ↔ c.val ∈ eta.cells
      rw [glueNumber_inner h a b c hc]
      exact iff_of_true (a.number ⟨c.val,hc⟩).isLt hc
    · change (glueNumber h a b c).val < eta.card ↔ c.val ∈ eta.cells
      rw [glueNumber_outer h a b c hc]
      exact iff_of_false (by omega) hc⟩

@[simp] theorem innerTableau_glue (h : eta ≤ nu) (a : StandardTableau eta)
    (b : SkewStandardTableau eta nu) : innerTableau h (glueTableau h a b) = a := by
  apply tableau_ext
  intro c
  apply Fin.ext
  rw [innerTableau_number_val]
  change (glueNumber h a b (innerCell h c)).val = (a.number c).val
  rw [glueNumber_inner h a b (innerCell h c) c.property]
  rfl

@[simp] theorem outerTableau_glue (h : eta ≤ nu) (a : StandardTableau eta)
    (b : SkewStandardTableau eta nu) : outerTableau h (glueTableau h a b) = b := by
  apply skewTableau_ext
  intro c
  apply Fin.ext
  rw [outerTableau_number_val]
  change (glueNumber h a b c.val).val - eta.card = (b.number c).val
  rw [glueNumber_outer h a b c.val c.property]
  simp

@[simp] theorem glue_restrictions (h : eta ≤ nu) (t : PrefixTableau eta nu) :
    glueTableau h (innerTableau h t) (outerTableau h t) = t := by
  apply Subtype.ext
  apply tableau_ext
  intro c
  apply Fin.ext
  change (glueNumber h (innerTableau h t) (outerTableau h t) c).val = (t.val.number c).val
  by_cases hc : c.val ∈ eta.cells
  · rw [glueNumber_inner h _ _ c hc, innerTableau_number_val]
    rfl
  · rw [glueNumber_outer h _ _ c hc, outerTableau_number_val]
    have hh := outer_label_ge t ⟨c,hc⟩
    change eta.card ≤ (t.val.number c).val at hh
    change eta.card + ((t.val.number c).val - eta.card) = (t.val.number c).val
    omega

/-- The actual prefix-tableau basis equivalence.
This is a combinatorial theorem; no representation or branching identity is assumed. -/
noncomputable def prefixEquiv (h : eta ≤ nu) :
    PrefixTableau eta nu ≃ StandardTableau eta × SkewStandardTableau eta nu where
  toFun t := (innerTableau h t, outerTableau h t)
  invFun ab := glueTableau h ab.1 ab.2
  left_inv := glue_restrictions h
  right_inv ab := Prod.ext (innerTableau_glue h ab.1 ab.2) (outerTableau_glue h ab.1 ab.2)

instance finite_standardTableau (d : YoungDiagram) : Finite (StandardTableau d) :=
  Finite.of_injective (fun t : StandardTableau d => t.number)
    (fun _ _ hh => tableau_ext (DFunLike.congr_fun hh))

instance finite_skewStandardTableau (eta nu : YoungDiagram) :
    Finite (SkewStandardTableau eta nu) :=
  Finite.of_injective (fun t : SkewStandardTableau eta nu => t.number)
    (fun _ _ hh => skewTableau_ext (DFunLike.congr_fun hh))

/-- The multiplicity of the prefix basis is the product of the two genuine tableau counts. -/
theorem prefix_card (h : eta ≤ nu) :
    Nat.card (PrefixTableau eta nu) =
      Nat.card (StandardTableau eta) * Nat.card (SkewStandardTableau eta nu) := by
  rw [Nat.card_congr (prefixEquiv h), Nat.card_prod]

/-- The set of cells carrying labels strictly below `k`. -/
def initialCells (t : StandardTableau nu) (k : ℕ) : Finset (ℕ × ℕ) :=
  (Finset.univ.filter (fun i : Fin nu.card => i.val < k)).image (fun i => (t.entry i).val)

theorem initialCells_subset (t : StandardTableau nu) (k : ℕ) :
    initialCells t k ⊆ nu.cells := by
  intro b hb
  obtain ⟨i, hi, rfl⟩ := Finset.mem_image.mp hb
  exact (t.entry i).property

theorem mem_initialCells (t : StandardTableau nu) (k : ℕ) (b : Cell nu) :
    b.val ∈ initialCells t k ↔ (t.number b).val < k := by
  constructor
  · intro hb
    obtain ⟨i, hi, he⟩ := Finset.mem_image.mp hb
    have hentry : t.entry i = b := Subtype.ext he
    have hnumber : i = t.number b := by rw [← hentry, t.number_entry]
    subst i
    exact (Finset.mem_filter.mp hi).2
  · intro hb
    apply Finset.mem_image.mpr
    exact ⟨t.number b, Finset.mem_filter.mpr ⟨Finset.mem_univ _,hb⟩,
      congrArg Subtype.val (t.entry_number b)⟩

/-- The predicate used in `prefixEquiv` is exactly equality of the first-cell set. -/
theorem hasPrefix_iff_initialCells (h : eta ≤ nu) (t : StandardTableau nu) :
    HasPrefix eta t ↔ initialCells t eta.card = eta.cells := by
  constructor
  · intro ht
    ext b
    by_cases hb : b ∈ nu.cells
    · exact (mem_initialCells t eta.card ⟨b,hb⟩).trans (ht ⟨b,hb⟩)
    · exact iff_of_false (fun hh => hb (initialCells_subset t eta.card hh))
        (fun hh => hb (h hh))
  · intro ht b
    rw [← mem_initialCells t eta.card b, ht]

/-- The same basis split stated literally by equality of the set of prefix cells. -/
noncomputable def prefixCellsEquiv (h : eta ≤ nu) :
    {t : StandardTableau nu // initialCells t eta.card = eta.cells} ≃
      StandardTableau eta × SkewStandardTableau eta nu :=
  (Equiv.subtypeEquivRight (fun t => (hasPrefix_iff_initialCells h t).symm)).trans
    (prefixEquiv h)

theorem prefix_cells_card (h : eta ≤ nu) :
    Nat.card {t : StandardTableau nu // initialCells t eta.card = eta.cells} =
      Nat.card (StandardTableau eta) * Nat.card (SkewStandardTableau eta nu) := by
  rw [Nat.card_congr (prefixCellsEquiv h), Nat.card_prod]

end BranchingBasis

end LiebBridge.Young


==> anc/lieb_4433_lean/Bridge/Young/CentralProjectorAction.lean <==
import Mathlib.RepresentationTheory.Character
import Mathlib.Analysis.Complex.Polynomial.Basic
import Mathlib.Tactic

/-! Character central projectors on actual finite-dimensional simple modules.
Schur's lemma supplies scalar action, and character orthogonality fixes that
scalar. No projector-action identity is assumed. -/

noncomputable section
namespace LiebBridge.Young.CentralProjectorAction

open CategoryTheory
open scoped BigOperators Classical

variable {G : Type} [Group G] [Fintype G]

def centralSum (V W : FDRep ℂ G) : Module.End ℂ W :=
  ∑ g : G, V.character (g⁻¹) • W.ρ g

theorem centralSum_commutes (V W : FDRep ℂ G) (h : G) :
    centralSum V W * W.ρ h = W.ρ h * centralSum V W := by
  unfold centralSum
  simp only [Finset.sum_mul, Finset.mul_sum, smul_mul_assoc, mul_smul_comm, ← map_mul]
  apply Fintype.sum_equiv ((Equiv.mulLeft h⁻¹).trans (Equiv.mulRight h))
  intro g
  change V.character g⁻¹ • W.ρ (g*h) =
    V.character ((h⁻¹*g*h)⁻¹) • W.ρ (h*(h⁻¹*g*h))
  have hchar : V.character ((h⁻¹*g*h)⁻¹) = V.character g⁻¹ := by
    simpa only [mul_inv_rev, inv_inv, mul_assoc] using V.char_conj g⁻¹ h⁻¹
  rw [hchar]
  congr 2
  group

/-- A commuting endomorphism is scalar, by the proved categorical Schur lemma. -/
theorem scalar_of_commutes (W : FDRep ℂ G) [Simple W]
    (T : Module.End ℂ W) (hT : ∀ g, T * W.ρ g = W.ρ g * T) :
    ∃ c : ℂ, T = c • 1 := by
  let f : W ⟶ W :=
    { hom := ModuleCat.ofHom T
      comm := by
        intro g
        apply ModuleCat.hom_ext
        exact hT g }
  obtain ⟨c,hc⟩ := CategoryTheory.endomorphism_simple_eq_smul_id ℂ f
  refine ⟨c, ?_⟩
  have hh := congrArg (fun p : W ⟶ W => p.hom.hom) hc
  exact hh.symm

def projector (V W : FDRep ℂ G) : Module.End ℂ W :=
  ((Module.finrank ℂ V : ℂ) / Fintype.card G) • centralSum V W

theorem projector_scalar (V W : FDRep ℂ G) [Simple W] :
    ∃ c : ℂ, projector V W = c • 1 := by
  apply scalar_of_commutes
  intro g
  unfold projector
  rw [smul_mul_assoc, mul_smul_comm, centralSum_commutes]

theorem centralSum_trace (V W : FDRep ℂ G) :
    LinearMap.trace ℂ W (centralSum V W) =
      ∑ g : G, V.character g⁻¹ * W.character g := by
  simp only [centralSum, map_sum, map_smul, smul_eq_mul, FDRep.character]

theorem projector_trace (V W : FDRep ℂ G) [Simple V] [Simple W] :
    LinearMap.trace ℂ W (projector V W) =
      (Module.finrank ℂ V : ℂ) * (if Nonempty (V ≅ W) then 1 else 0) := by
  classical
  letI : Invertible (Fintype.card G : ℂ) := invertibleOfNonzero (by
    exact_mod_cast Fintype.card_ne_zero (α := G))
  have ho := FDRep.char_orthonormal W V
  simp only [invOf_eq_inv, smul_eq_mul, Iso.nonempty_iso_symm] at ho
  have hsum : (∑ g : G, V.character g⁻¹ * W.character g) =
      ∑ g : G, W.character g * V.character g⁻¹ := by
    apply Finset.sum_congr rfl
    intro g hg
    exact mul_comm _ _
  simp only [projector, map_smul, smul_eq_mul, centralSum_trace, hsum]
  rw [div_eq_mul_inv, mul_assoc, ho]

theorem finrank_ne_zero (W : FDRep ℂ G) [Simple W] : Module.finrank ℂ W ≠ 0 := by
  intro h
  haveI : Subsingleton W := (Module.finrank_zero_iff (R := ℂ) (M := W)).mp h
  apply CategoryTheory.id_nonzero W
  ext x
  exact @Subsingleton.elim W (inferInstanceAs (Subsingleton W)) _ _

/-- The character central projector selects a simple isomorphism class.
This is a theorem about the actual character sum, rather than an assumed
selector law. -/
theorem projector_eq (V W : FDRep ℂ G) [Simple V] [Simple W] :
    projector V W = if Nonempty (V ≅ W) then 1 else 0 := by
  classical
  obtain ⟨c,hc⟩ := projector_scalar V W
  have ht := projector_trace V W
  rw [hc, map_smul, LinearMap.trace_one, smul_eq_mul] at ht
  have hw : (Module.finrank ℂ W : ℂ) ≠ 0 := by exact_mod_cast finrank_ne_zero W
  by_cases hiso : Nonempty (V ≅ W)
  · obtain ⟨e⟩ := hiso
    have hd : Module.finrank ℂ V = Module.finrank ℂ W :=
      (FDRep.isoToLinearEquiv e).finrank_eq
    rw [if_pos ⟨e⟩, mul_one, hd] at ht
    have hc1 : c = 1 := by apply (mul_right_cancel₀ hw); simpa using ht
    rw [hc, hc1, one_smul, if_pos ⟨e⟩]
  · rw [if_neg hiso, mul_zero] at ht
    have hc0 : c = 0 := (mul_eq_zero.mp ht).resolve_right hw
    rw [hc, hc0, zero_smul, if_neg hiso]

theorem projector_mul_trace (V W : FDRep ℂ G) (k : G) :
    LinearMap.trace ℂ W (projector V W * W.ρ k) =
      ((Module.finrank ℂ V : ℂ) / Fintype.card G) *
        ∑ g : G, V.character g⁻¹ * W.character (g*k) := by
  simp only [projector, centralSum, Finset.sum_mul, smul_mul_assoc,
    map_sum, map_smul, smul_eq_mul, ← map_mul, FDRep.character]

/-- The genuine shifted character convolution identity, derived by multiplying
the self-projector identity and taking its trace. Completeness of a list of
irreducibles is not an input to this theorem. -/
theorem character_convolution (V : FDRep ℂ G) [Simple V] (k : G) :
    (∑ g : G, V.character g * V.character (g⁻¹*k)) =
      ((Fintype.card G : ℂ) / Module.finrank ℂ V) * V.character k := by
  have hp : projector V V = 1 := by rw [projector_eq, if_pos ⟨Iso.refl V⟩]
  have ht := congrArg (fun T : Module.End ℂ V => LinearMap.trace ℂ V (T * V.ρ k)) hp
  change LinearMap.trace ℂ V (projector V V * V.ρ k) =
    LinearMap.trace ℂ V (1 * V.ρ k) at ht
  rw [projector_mul_trace, one_mul] at ht
  change ((Module.finrank ℂ V : ℂ) / Fintype.card G) *
    (∑ g : G, V.character g⁻¹ * V.character (g*k)) = V.character k at ht
  have hs : (∑ g : G, V.character g⁻¹ * V.character (g*k)) =
      ∑ g : G, V.character g * V.character (g⁻¹*k) := by
    apply Fintype.sum_equiv (Equiv.inv G)
    intro g
    simp
  rw [hs] at ht
  have hd : (Module.finrank ℂ V : ℂ) ≠ 0 := by exact_mod_cast finrank_ne_zero V
  have hg : (Fintype.card G : ℂ) ≠ 0 := by exact_mod_cast Fintype.card_ne_zero (α := G)
  apply (mul_left_cancel₀ (div_ne_zero hd hg))
  rw [ht]
  field_simp
  ring

end LiebBridge.Young.CentralProjectorAction


==> anc/lieb_4433_lean/Bridge/Young/CertificatePrefixShape.lean <==
import Bridge.Young.CertificateSkewEquiv
import Bridge.Young.PrefixDecomposition

/-! The certificate's row-count prefix selector agrees with the actual
intermediate straight Young diagram obtained by gluing a prefix tableau. -/

noncomputable section
namespace LiebBridge.Young.CertificatePrefixShape
open LiebBridge.Certificate CertificateTableaux CertificateSkewEquiv
open BranchingBasis PrefixDecomposition StandardTableau
attribute [local instance] Classical.propDecidable
local instance : BEq Box := instBEqOfDecidableEq

variable {eta nu : YoungDiagram}

theorem mem_take_encode (T : SkewStandardTableau eta nu) (b : SkewCell eta nu) (k : ℕ) :
    b.val.val ∈ (encode T).take k ↔ (T.number b).val < k := by
  rw [mem_take_iff_idxOf_lt (encode T) (encode_nodup T) _
    ((encode_support T _).mpr ⟨b.val.property, b.property⟩), encode_idxOf]

theorem initialDiagram_glue_cells (h : eta ≤ nu) (a : StandardTableau eta)
    (T : SkewStandardTableau eta nu) (k : ℕ) :
    (initialDiagram (glueTableau h a T).val (eta.card + k)).cells =
      eta.cells ∪ ((encode T).take k).toFinset := by
  ext b
  by_cases hnu : b ∈ nu.cells
  · change b ∈ initialCells (glueTableau h a T).val (eta.card + k) ↔ _
    rw [mem_initialCells _ _ ⟨b, hnu⟩, Finset.mem_union, List.mem_toFinset]
    change (glueNumber h a T ⟨b, hnu⟩).val < eta.card + k ↔ _
    by_cases he : b ∈ eta.cells
    · rw [glueNumber_inner h a T ⟨b, hnu⟩ he]
      have hi := (a.number ⟨b, he⟩).isLt
      simp only [he, true_or, iff_true]
      omega
    · rw [glueNumber_outer h a T ⟨b, hnu⟩ he]
      change eta.card + (T.number ⟨⟨b, hnu⟩, he⟩).val < eta.card + k ↔
        b ∈ eta.cells ∨ (⟨⟨b, hnu⟩, he⟩ : SkewCell eta nu).val.val ∈ (encode T).take k
      rw [mem_take_encode]
      simp [he]
  · have hleft : b ∉ (initialDiagram (glueTableau h a T).val (eta.card + k)).cells :=
      fun hb => hnu (initialCells_subset _ _ hb)
    have he : b ∉ eta.cells := fun hb => hnu (h hb)
    have ht : b ∉ (encode T).take k := by
      intro hb
      have hb' : b ∈ encode T := List.mem_of_mem_take hb
      exact hnu ((encode_support T b).mp hb').1
    simp [hleft, he, ht]

theorem rowLen_zero_of_height_le (d : YoungDiagram) (i : ℕ) (hi : d.colLen 0 ≤ i) :
    d.rowLen i = 0 := by
  by_contra hh
  have hp : 0 < d.rowLen i := by omega
  have hm : (i, 0) ∈ d := YoungDiagram.mem_iff_lt_rowLen.mpr hp
  have hk : i < d.colLen 0 := YoungDiagram.mem_iff_lt_colLen.mp hm
  omega

theorem getD_rowLens (d : YoungDiagram) (i : ℕ) : d.rowLens.getD i 0 = d.rowLen i := by
  by_cases hi : i < d.rowLens.length
  · rw [List.getD_eq_getElem d.rowLens 0 hi, YoungDiagram.get_rowLens]
  · rw [List.getD_eq_default d.rowLens 0 (n := i) (by omega)]
    exact (rowLen_zero_of_height_le d i (by simpa using Nat.le_of_not_gt hi)).symm

theorem rowLen_union_list (d eta : YoungDiagram) (u : Tableau) (hn : u.Nodup)
    (ho : ∀ b ∈ u, b ∉ eta.cells) (hd : d.cells = eta.cells ∪ u.toFinset) (r : ℕ) :
    d.rowLen r = eta.rowLen r + (u.filter (fun b => b.1 == r)).length := by
  have hr : d.row r = eta.row r ∪ (u.toFinset.filter fun b => b.1 = r) := by
    simp only [YoungDiagram.row, hd, Finset.filter_union]
  have hdis : Disjoint (eta.row r) (u.toFinset.filter fun b => b.1 = r) := by
    apply Finset.disjoint_left.mpr
    intro b he hu
    exact ho b (List.mem_toFinset.mp (Finset.mem_filter.mp hu).1)
      (YoungDiagram.mem_row_iff.mp he).1
  rw [YoungDiagram.rowLen_eq_card, hr, Finset.card_union_of_disjoint hdis,
    ← YoungDiagram.rowLen_eq_card]
  congr 1
  have hf : (u.filter (fun b => b.1 == r)).toFinset = u.toFinset.filter (fun b => b.1 = r) := by
    ext b
    simp
  rw [← hf, List.toFinset_card_of_nodup (hn.filter _)]

theorem height_union_list (d eta : YoungDiagram) (u : Tableau) (hn : u.Nodup)
    (hd : d.cells = eta.cells ∪ u.toFinset) : d.colLen 0 ≤ eta.colLen 0 + u.length := by
  have hsub : eta.col 0 ⊆ d.col 0 := by
    intro b hb
    simp only [YoungDiagram.col, Finset.mem_filter] at hb ⊢
    exact ⟨by rw [hd]; exact Finset.mem_union_left _ hb.1, hb.2⟩
  have hdiff : d.col 0 \ eta.col 0 ⊆ u.toFinset := by
    intro b hb
    obtain ⟨hbd, hbe⟩ := Finset.mem_sdiff.mp hb
    have hbd' := YoungDiagram.mem_col_iff.mp hbd
    have hbn : b ∉ eta.cells := by
      intro he
      exact hbe (YoungDiagram.mem_col_iff.mpr ⟨he, hbd'.2⟩)
    have hh : b ∈ eta.cells ∪ u.toFinset := hd ▸ hbd'.1
    exact (Finset.mem_union.mp hh).resolve_left hbn
  have hc := Finset.card_le_card hdiff
  rw [Finset.card_sdiff hsub, List.toFinset_card_of_nodup hn,
    ← YoungDiagram.colLen_eq_card, ← YoungDiagram.colLen_eq_card] at hc
  omega

theorem rowLens_from_bound (d : YoungDiagram) (B : ℕ) (hB : d.colLen 0 ≤ B) :
    ((List.range B).map d.rowLen).filter (fun n => n != 0) = d.rowLens := by
  have hb : B = d.colLen 0 + (B - d.colLen 0) := by omega
  rw [hb, List.range_add, List.map_append, List.filter_append]
  have hp : (((List.range (d.colLen 0)).map d.rowLen).filter (fun n => n != 0)) =
      (List.range (d.colLen 0)).map d.rowLen := by
    apply List.filter_eq_self.mpr
    intro v hv
    obtain ⟨i, hi, rfl⟩ := List.mem_map.mp hv
    have hm : (i, 0) ∈ d := YoungDiagram.mem_iff_lt_colLen.mpr (List.mem_range.mp hi)
    have hp : 0 < d.rowLen i := YoungDiagram.mem_iff_lt_rowLen.mp hm
    simp [Nat.ne_of_gt hp]
  have hz : ((((List.range (B - d.colLen 0)).map (d.colLen 0 + ·)).map d.rowLen).filter
      (fun n => n != 0)) = [] := by
    apply List.filter_eq_nil_iff.mpr
    intro v hv
    obtain ⟨r, hr, rfl⟩ := List.mem_map.mp hv
    obtain ⟨i, hi, rfl⟩ := List.mem_map.mp hr
    simp [rowLen_zero_of_height_le d (d.colLen 0 + i) (by omega)]
  rw [hp, hz, List.append_nil]
  rfl

/-- The executable prefix shape is the canonical row-length list of the
actual intermediate straight tableau, for every choice of the inner tableau. -/
theorem prefixShape_eq_initialDiagram_rowLens (h : eta ≤ nu) (a : StandardTableau eta)
    (T : SkewStandardTableau eta nu) (k : ℕ) :
    Certificate.prefixShape eta.rowLens (encode T) k =
      (initialDiagram (glueTableau h a T).val (eta.card + k)).rowLens := by
  let d := initialDiagram (glueTableau h a T).val (eta.card + k)
  let u := (encode T).take k
  have hu : u.Nodup := (encode_nodup T).take
  have ho : ∀ b ∈ u, b ∉ eta.cells := by
    intro b hb
    exact ((encode_support T b).mp (List.mem_of_mem_take hb)).2
  have hd : d.cells = eta.cells ∪ u.toFinset := initialDiagram_glue_cells h a T k
  have hheight := height_union_list d eta u hu hd
  have hlen : u.length ≤ (encode T).length := by simp [u]
  have hbound : d.colLen 0 ≤ eta.rowLens.length + (encode T).length := by
    rw [YoungDiagram.length_rowLens]
    omega
  have hrow (i : ℕ) : eta.rowLen i + (u.filter (fun b => b.1 == i)).length = d.rowLen i :=
    (rowLen_union_list d eta u hu ho hd i).symm
  unfold Certificate.prefixShape
  change ((List.range (eta.rowLens.length + (encode T).length)).map
    (fun i => eta.rowLens.getD i 0 + (u.filter (fun b => b.1 == i)).length)).filter
      (fun n => n != 0) = d.rowLens
  simp only [getD_rowLens, hrow]
  exact rowLens_from_bound d _ hbound

/-- Literal certificate-list version. Positivity is used explicitly to remove
the trailing-zero ambiguity of row-length encodings. -/
theorem prefixShape_ofRowLens (eta nu : Shape)
    (he : eta.Sorted (· ≥ ·)) (hn : nu.Sorted (· ≥ ·))
    (hp : ∀ x ∈ eta, 0 < x) (hc : contains nu eta = true)
    (a : StandardTableau (YoungDiagram.ofRowLens eta he))
    (T : SkewStandardTableau (YoungDiagram.ofRowLens eta he) (YoungDiagram.ofRowLens nu hn))
    (k : ℕ) : Certificate.prefixShape eta (encode T) k =
      (initialDiagram (glueTableau (diagram_le_of_contains eta nu he hn hc) a T).val
        ((YoungDiagram.ofRowLens eta he).card + k)).rowLens := by
  have hh := prefixShape_eq_initialDiagram_rowLens (diagram_le_of_contains eta nu he hn hc) a T k
  simpa only [YoungDiagram.rowLens_ofRowLens_eq_self hp] using hh

theorem contains_of_diagram_le (eta nu : Shape)
    (he : eta.Sorted (· ≥ ·)) (hn : nu.Sorted (· ≥ ·))
    (hp : ∀ x ∈ eta, 0 < x)
    (hle : YoungDiagram.ofRowLens eta he ≤ YoungDiagram.ofRowLens nu hn) : contains nu eta = true := by
  apply (contains_iff eta nu).mpr
  constructor
  · by_contra hh
    have hi : nu.length < eta.length := by omega
    have hv : 0 < eta[nu.length] := hp _ (List.getElem_mem hi)
    have hm : (nu.length, 0) ∈ (YoungDiagram.ofRowLens eta he).cells :=
      YoungDiagram.mem_ofRowLens.mpr ⟨hi, hv⟩
    obtain ⟨hj, _⟩ := YoungDiagram.mem_ofRowLens.mp (hle hm)
    omega
  · intro i hi
    by_contra hh
    have hv : nu.getD i 0 < eta[i] := by omega
    have hm : (i, nu.getD i 0) ∈ (YoungDiagram.ofRowLens eta he).cells :=
      YoungDiagram.mem_ofRowLens.mpr ⟨hi, hv⟩
    have hz := (mem_ofRowLens_iff_getD nu hn (i, nu.getD i 0)).mp (hle hm)
    exact (lt_irrefl _ hz)

theorem contains_iff_diagram_le (eta nu : Shape)
    (he : eta.Sorted (· ≥ ·)) (hn : nu.Sorted (· ≥ ·)) (hp : ∀ x ∈ eta, 0 < x) :
    contains nu eta = true ↔ YoungDiagram.ofRowLens eta he ≤ YoungDiagram.ofRowLens nu hn :=
  ⟨diagram_le_of_contains eta nu he hn, contains_of_diagram_le eta nu he hn hp⟩

theorem rowLens_eq_iff_diagram_eq (d : YoungDiagram) (mu : Shape)
    (hm : mu.Sorted (· ≥ ·)) (hp : ∀ x ∈ mu, 0 < x) :
    d.rowLens = mu ↔ d = YoungDiagram.ofRowLens mu hm := by
  constructor
  · intro hh
    apply YoungDiagram.equivListRowLens.injective
    apply Subtype.ext
    change d.rowLens = (YoungDiagram.ofRowLens mu hm).rowLens
    rw [YoungDiagram.rowLens_ofRowLens_eq_self hp, hh]
  · intro hh
    rw [hh, YoungDiagram.rowLens_ofRowLens_eq_self hp]

/-- Exact selector dictionary: list-shape equality is equality of the actual
intermediate straight Young diagram. Both shape canonicality hypotheses are explicit. -/
theorem prefixShape_eq_iff_initialDiagram (eta nu mu : Shape)
    (he : eta.Sorted (· ≥ ·)) (hn : nu.Sorted (· ≥ ·)) (hm : mu.Sorted (· ≥ ·))
    (hep : ∀ x ∈ eta, 0 < x) (hmp : ∀ x ∈ mu, 0 < x) (hc : contains nu eta = true)
    (a : StandardTableau (YoungDiagram.ofRowLens eta he))
    (T : SkewStandardTableau (YoungDiagram.ofRowLens eta he) (YoungDiagram.ofRowLens nu hn))
    (k : ℕ) : Certificate.prefixShape eta (encode T) k = mu ↔
      initialDiagram (glueTableau (diagram_le_of_contains eta nu he hn hc) a T).val
        ((YoungDiagram.ofRowLens eta he).card + k) = YoungDiagram.ofRowLens mu hm := by
  rw [prefixShape_ofRowLens eta nu he hn hep hc a T k, rowLens_eq_iff_diagram_eq _ mu hm hmp]

end LiebBridge.Young.CertificatePrefixShape


==> anc/lieb_4433_lean/Bridge/Young/CertificateSkewAction.lean <==
import Bridge.Young.CertificateSkewEquiv
import Bridge.Young.TableauSwap
import Bridge.Young.PrefixDecomposition

/-! Transport of the exact list operations to genuine skew numberings and
intermediate straight-tableau prefixes. -/

noncomputable section
namespace LiebBridge.Young.CertificateSkewAction
open LiebBridge.Certificate CertificateSkewEquiv CertificateTableaux
open BranchingBasis PrefixDecomposition StandardTableau
attribute [local instance] Classical.propDecidable
local instance : BEq Box := instBEqOfDecidableEq

theorem ofFn_getD {n : ℕ} (f : Fin n → Box) (i : Fin n) :
    (List.ofFn f).getD i.val (0, 0) = f i := by
  rw [List.getD_eq_getElem _ _ (by simp)]
  simp

/-- The unchanged executable swap exchanges exactly the two consecutive
finite-index entries, including every untouched coordinate. -/
theorem swapAdjacent_ofFn {n : ℕ} (f : Fin n → Box) (i j : Fin n)
    (hij : j.val = i.val + 1) :
    Certificate.swapAdjacent (List.ofFn f) i.val = List.ofFn (fun k => f (Equiv.swap i j k)) := by
  apply List.ext_getElem
  · simp [Certificate.swapAdjacent]
  · intro r hr hs
    have hri : r < n := by simpa using hs
    let k : Fin n := ⟨r, hri⟩
    simp only [Certificate.swapAdjacent, List.getElem_mapIdx, List.getElem_ofFn]
    change (if r = i.val then (List.ofFn f).getD (i.val + 1) (0, 0)
      else if r = i.val + 1 then (List.ofFn f).getD i.val (0, 0) else f k) = f (Equiv.swap i j k)
    rw [← hij, ofFn_getD f j, ofFn_getD f i]
    by_cases hi : k = i
    · have hv : r = i.val := congrArg Fin.val hi
      simp [hv, hi]
    by_cases hj : k = j
    · have hv : r = j.val := congrArg Fin.val hj
      have hne : j.val ≠ i.val := by omega
      simp [hv, hj, hne]
    have hi' : r ≠ i.val := fun hh => hi (Fin.ext hh)
    have hj' : r ≠ j.val := fun hh => hj (Fin.ext hh)
    simp [hi', hj', Equiv.swap_apply_of_ne_of_ne hi hj]

variable {eta nu : YoungDiagram}

def swappedTableau (T : SkewStandardTableau eta nu)
    (i j : Fin (nu.card - eta.card))
    (hs : StrictMono (T.number.trans (Equiv.swap i j))) : SkewStandardTableau eta nu :=
  ⟨T.number.trans (Equiv.swap i j), hs⟩

theorem encode_swappedTableau (T : SkewStandardTableau eta nu)
    (i j : Fin (nu.card - eta.card)) (hij : j.val = i.val + 1)
    (hs : StrictMono (T.number.trans (Equiv.swap i j))) :
    encode (swappedTableau T i j hs) = Certificate.swapAdjacent (encode T) i.val := by
  simp only [encode]
  rw [swapAdjacent_ofFn _ i j hij]
  rfl

theorem swap_numbering_strictMono_iff (T : SkewStandardTableau eta nu)
    (i j : Fin (nu.card - eta.card)) (hij : j.val = i.val + 1) :
    StrictMono (T.number.trans (Equiv.swap i j)) ↔ ¬ T.number.symm i ≤ T.number.symm j := by
  constructor
  · intro hs hle
    have hne : T.number.symm i ≠ T.number.symm j := by
      intro he
      have hij' := T.number.symm.injective he
      have := congrArg Fin.val hij'
      omega
    have hh := hs (lt_of_le_of_ne hle hne)
    simp only [Equiv.trans_apply, Equiv.apply_symm_apply,
      Equiv.swap_apply_left, Equiv.swap_apply_right] at hh
    omega
  · intro hs
    apply StandardTableau.strictMono_swap_consecutive T.number T.increasing i j hij
    intro a b hai hbj hab
    have ha : a = T.number.symm i := T.number.injective (by simpa using hai)
    have hb : b = T.number.symm j := T.number.injective (by simpa using hbj)
    exact hs (ha ▸ hb ▸ hab.le)

def numberingList (e : SkewCell eta nu ≃ Fin (nu.card - eta.card)) : Tableau :=
  List.ofFn fun i => (e.symm i).val.val

theorem numberingList_nodup (e : SkewCell eta nu ≃ Fin (nu.card - eta.card)) :
    (numberingList e).Nodup := by
  apply List.nodup_ofFn.mpr
  intro i j hij
  exact e.symm.injective (Subtype.ext (Subtype.ext hij))

theorem numberingList_support (e : SkewCell eta nu ≃ Fin (nu.card - eta.card)) :
    SupportMatch eta nu (numberingList e) := by
  intro b
  simp only [numberingList, List.mem_ofFn]
  constructor
  · rintro ⟨i, rfl⟩
    exact ⟨(e.symm i).val.property, (e.symm i).property⟩
  · rintro ⟨hn, he⟩
    exact ⟨e ⟨⟨b, hn⟩, he⟩, by simp⟩

theorem numberingList_idxOf (e : SkewCell eta nu ≃ Fin (nu.card - eta.card))
    (b : SkewCell eta nu) : (numberingList e).idxOf b.val.val = (e b).val := by
  have hi : (e b).val < (numberingList e).length := by simp [numberingList]
  have hh := List.idxOf_getElem (numberingList_nodup e) (e b).val hi
  have he : (numberingList e)[(e b).val] = b.val.val := by simp [numberingList]
  simpa only [he] using hh

theorem numberingList_standard_iff (e : SkewCell eta nu ≃ Fin (nu.card - eta.card)) :
    standard (numberingList e) = true ↔ StrictMono e := by
  rw [standard_iff_strictMono_on_skew eta nu (numberingList e)
    (numberingList_nodup e) (numberingList_support e)]
  constructor
  · intro hm a b hab
    have hh := hm (show skewCellList _ (numberingList_support e) a <
        skewCellList _ (numberingList_support e) b from hab)
    change (numberingList e).idxOf a.val.val < (numberingList e).idxOf b.val.val at hh
    simpa only [numberingList_idxOf] using hh
  · intro hm a b hab
    let ca := (skewCellList _ (numberingList_support e)).symm a
    let cb := (skewCellList _ (numberingList_support e)).symm b
    change (numberingList e).idxOf ca.val.val < (numberingList e).idxOf cb.val.val
    rw [numberingList_idxOf, numberingList_idxOf]
    exact hm (show ca < cb from hab)

theorem standard_swapAdjacent_iff (T : SkewStandardTableau eta nu)
    (i j : Fin (nu.card - eta.card)) (hij : j.val = i.val + 1) :
    standard (Certificate.swapAdjacent (encode T) i.val) = true ↔
      ¬ T.number.symm i ≤ T.number.symm j := by
  have he : Certificate.swapAdjacent (encode T) i.val =
      numberingList (T.number.trans (Equiv.swap i j)) := by
    unfold encode
    rw [swapAdjacent_ofFn _ i j hij]
    rfl
  rw [he, numberingList_standard_iff, swap_numbering_strictMono_iff T i j hij]

/-- The evaluator includes the exchanged basis vector exactly when the
actual adjacent skew-numbering swap is standard. -/
theorem swapAdjacent_mem_tableaux_iff (eta nu : Shape)
    (he : eta.Sorted (· ≥ ·)) (hn : nu.Sorted (· ≥ ·)) (hc : contains nu eta = true)
    (t : {t : Tableau // t ∈ tableaux eta nu})
    (i j : Fin ((YoungDiagram.ofRowLens nu hn).card - (YoungDiagram.ofRowLens eta he).card))
    (hij : j.val = i.val + 1) :
    Certificate.swapAdjacent t.val i.val ∈ tableaux eta nu ↔
      ¬ (certificateEquiv eta nu he hn hc t).number.symm i ≤
        (certificateEquiv eta nu he hn hc t).number.symm j := by
  let T := certificateEquiv eta nu he hn hc t
  have henc : encode T = t.val := encode_certificateEquiv eta nu he hn hc t
  have hlist : Certificate.swapAdjacent (encode T) i.val =
      numberingList (T.number.trans (Equiv.swap i j)) := by
    unfold encode
    rw [swapAdjacent_ofFn _ i j hij]
    rfl
  have hp : (Certificate.swapAdjacent (encode T) i.val).Perm (skewBoxes eta nu) := by
    rw [hlist]
    apply (List.perm_ext_iff_of_nodup (numberingList_nodup _) (skewBoxes_nodup eta nu)).mpr
    intro b
    exact (numberingList_support _ b).trans (mem_skewBoxes_diagram eta nu he hn b).symm
  rw [← henc, mem_tableaux_iff]
  simp only [hc, hp, true_and]
  exact standard_swapAdjacent_iff T i j hij

end LiebBridge.Young.CertificateSkewAction


==> anc/lieb_4433_lean/Bridge/Young/CertificateSkewEquiv.lean <==
import Bridge.Young.CertificateTableaux
import Mathlib.Data.List.OfFn
import Mathlib.Data.List.FinRange

/-! The exact list/numbering dictionary for standard skew tableaux. -/

noncomputable section
namespace LiebBridge.Young.CertificateSkewEquiv
open LiebBridge.Certificate CertificateTableaux
attribute [local instance] Classical.propDecidable
local instance : BEq Box := instBEqOfDecidableEq

variable {eta nu : YoungDiagram}

def SupportMatch (eta nu : YoungDiagram) (t : Tableau) : Prop :=
  ∀ b : Box, b ∈ t ↔ b ∈ nu.cells ∧ b ∉ eta.cells

def skewCellSdiff (eta nu : YoungDiagram) : SkewCell eta nu ≃ ↥(nu.cells \ eta.cells) where
  toFun b := ⟨b.val.val, Finset.mem_sdiff.mpr ⟨b.val.property, b.property⟩⟩
  invFun b := ⟨⟨b.val, (Finset.mem_sdiff.mp b.property).1⟩, (Finset.mem_sdiff.mp b.property).2⟩
  left_inv _ := rfl
  right_inv _ := rfl

theorem skewCell_card (h : eta ≤ nu) : Nat.card (SkewCell eta nu) = nu.card - eta.card := by
  rw [Nat.card_congr (skewCellSdiff eta nu)]
  simp only [Nat.card_eq_fintype_card, Fintype.card_coe]
  exact Finset.card_sdiff h

def skewCellList (t : Tableau) (hm : SupportMatch eta nu t) : SkewCell eta nu ≃ {b // b ∈ t} where
  toFun b := ⟨b.val.val, (hm _).mpr ⟨b.val.property, b.property⟩⟩
  invFun b := ⟨⟨b.val, ((hm _).mp b.property).1⟩, ((hm _).mp b.property).2⟩
  left_inv _ := rfl
  right_inv _ := rfl

theorem length_of_support (h : eta ≤ nu) (t : Tableau) (hn : t.Nodup)
    (hm : SupportMatch eta nu t) : t.length = nu.card - eta.card := by
  calc
    t.length = Nat.card {b // b ∈ t} := by
      rw [Nat.card_congr (listNumbering t hn)]
      simp
    _ = Nat.card (SkewCell eta nu) := (Nat.card_congr (skewCellList t hm)).symm
    _ = nu.card - eta.card := skewCell_card h

def decode (h : eta ≤ nu) (t : Tableau) (hn : t.Nodup) (hm : SupportMatch eta nu t)
    (hs : standard t = true) : SkewStandardTableau eta nu where
  number := ((skewCellList t hm).trans (listNumbering t hn)).trans
    (finCongr (length_of_support h t hn hm))
  increasing := by
    intro a b hab
    change t.idxOf a.val.val < t.idxOf b.val.val
    exact ((standard_iff_strictMono_on_skew eta nu t hn hm).mp hs)
      (show (skewCellList t hm a) < (skewCellList t hm b) from hab)

@[simp] theorem decode_number_val (h : eta ≤ nu) (t : Tableau) (hn : t.Nodup)
    (hm : SupportMatch eta nu t) (hs : standard t = true) (b : SkewCell eta nu) :
    ((decode h t hn hm hs).number b).val = t.idxOf b.val.val := rfl

def encode (T : SkewStandardTableau eta nu) : Tableau :=
  List.ofFn fun i => ((T.number.symm i).val).val

@[simp] theorem encode_length (T : SkewStandardTableau eta nu) :
    (encode T).length = nu.card - eta.card := List.length_ofFn

theorem encode_getD (T : SkewStandardTableau eta nu) (i : Fin (nu.card - eta.card)) :
    (encode T).getD i.val (0, 0) = (T.number.symm i).val.val := by
  rw [List.getD_eq_getElem (encode T) (0, 0) (by rw [encode_length]; exact i.isLt)]
  simp [encode]

theorem encode_nodup (T : SkewStandardTableau eta nu) : (encode T).Nodup := by
  apply List.nodup_ofFn.mpr
  intro i j hij
  apply T.number.symm.injective
  exact Subtype.ext (Subtype.ext hij)

theorem encode_support (T : SkewStandardTableau eta nu) : SupportMatch eta nu (encode T) := by
  intro b
  simp only [encode, List.mem_ofFn]
  constructor
  · rintro ⟨i, rfl⟩
    exact ⟨(T.number.symm i).val.property, (T.number.symm i).property⟩
  · rintro ⟨hn, he⟩
    exact ⟨T.number ⟨⟨b, hn⟩, he⟩, by simp⟩

theorem encode_idxOf (T : SkewStandardTableau eta nu) (b : SkewCell eta nu) :
    (encode T).idxOf b.val.val = (T.number b).val := by
  have hi : (T.number b).val < (encode T).length := by rw [encode_length]; exact (T.number b).isLt
  have hh := List.idxOf_getElem (encode_nodup T) (T.number b).val hi
  have he : (encode T)[(T.number b).val] = b.val.val := by simp [encode]
  simpa only [he] using hh

theorem encode_standard (T : SkewStandardTableau eta nu) : standard (encode T) = true := by
  apply (standard_iff_strictMono_on_skew eta nu (encode T) (encode_nodup T) (encode_support T)).mpr
  intro a b hab
  let ca := (skewCellList (encode T) (encode_support T)).symm a
  let cb := (skewCellList (encode T) (encode_support T)).symm b
  change (encode T).idxOf ca.val.val < (encode T).idxOf cb.val.val
  rw [encode_idxOf, encode_idxOf]
  exact T.increasing (show ca < cb from hab)

theorem skew_ext {S T : SkewStandardTableau eta nu} (h : S.number = T.number) : S = T := by
  cases S
  cases T
  cases h
  rfl

@[simp] theorem decode_encode (h : eta ≤ nu) (T : SkewStandardTableau eta nu) :
    decode h (encode T) (encode_nodup T) (encode_support T) (encode_standard T) = T := by
  apply skew_ext
  apply Equiv.ext
  intro b
  apply Fin.ext
  exact encode_idxOf T b

theorem encode_decode (h : eta ≤ nu) (t : Tableau) (hn : t.Nodup)
    (hm : SupportMatch eta nu t) (hs : standard t = true) : encode (decode h t hn hm hs) = t := by
  apply List.ext_getElem
  · rw [encode_length, length_of_support h t hn hm]
  · intro i hi ht
    let b : SkewCell eta nu :=
      (skewCellList t hm).symm ⟨t[i], List.getElem_mem ht⟩
    let j : Fin (nu.card - eta.card) := ⟨i, by simpa only [encode_length] using hi⟩
    have hj : (decode h t hn hm hs).number b = j := by
      apply Fin.ext
      change t.idxOf t[i] = i
      exact List.idxOf_getElem hn i ht
    have hb : (decode h t hn hm hs).number.symm j = b := by
      rw [← hj, Equiv.symm_apply_apply]
    simp only [encode, List.getElem_ofFn]
    change (((decode h t hn hm hs).number.symm j).val).val = t[i]
    rw [hb]
    rfl

def GeometricLists (eta nu : YoungDiagram) :=
  {t : Tableau // t.Nodup ∧ SupportMatch eta nu t ∧ standard t = true}

/-- The actual bijection between box-list linear extensions and standard skew
numberings, including the exact cardinality cast and both inverse laws. -/
def geometricEquiv (h : eta ≤ nu) : GeometricLists eta nu ≃ SkewStandardTableau eta nu where
  toFun t := decode h t.val t.property.1 t.property.2.1 t.property.2.2
  invFun T := ⟨encode T, encode_nodup T, encode_support T, encode_standard T⟩
  left_inv t := Subtype.ext (encode_decode h t.val t.property.1 t.property.2.1 t.property.2.2)
  right_inv := decode_encode h

theorem contains_iff (eta nu : Shape) : contains nu eta = true ↔
    eta.length ≤ nu.length ∧ ∀ (i : ℕ) (hi : i < eta.length), eta[i] ≤ nu.getD i 0 := by
  simp only [contains, Bool.and_eq_true, decide_eq_true_eq, List.all_eq_true,
    List.forall_mem_zipIdx']

theorem diagram_le_of_contains (eta nu : Shape)
    (he : eta.Sorted (· ≥ ·)) (hn : nu.Sorted (· ≥ ·)) (hc : contains nu eta = true) :
    YoungDiagram.ofRowLens eta he ≤ YoungDiagram.ofRowLens nu hn := by
  intro b hb
  obtain ⟨hi, hb'⟩ := YoungDiagram.mem_ofRowLens.mp hb
  apply (mem_ofRowLens_iff_getD nu hn b).mpr
  exact hb'.trans_le (((contains_iff eta nu).mp hc).2 b.1 hi)

def certificateListsEquiv (eta nu : Shape)
    (he : eta.Sorted (· ≥ ·)) (hn : nu.Sorted (· ≥ ·)) (hc : contains nu eta = true) :
    {t : Tableau // t ∈ tableaux eta nu} ≃
      GeometricLists (YoungDiagram.ofRowLens eta he) (YoungDiagram.ofRowLens nu hn) where
  toFun t := by
    have ht := (mem_tableaux_iff eta nu t.val).mp t.property
    refine ⟨t.val, ht.2.1.nodup_iff.mpr (skewBoxes_nodup eta nu), ?_, ht.2.2⟩
    intro b
    exact ht.2.1.mem_iff.trans (mem_skewBoxes_diagram eta nu he hn b)
  invFun t := by
    have hp : t.val.Perm (skewBoxes eta nu) :=
      (List.perm_ext_iff_of_nodup t.property.1 (skewBoxes_nodup eta nu)).mpr
        (fun b => (t.property.2.1 b).trans (mem_skewBoxes_diagram eta nu he hn b).symm)
    exact ⟨t.val, (mem_tableaux_iff eta nu t.val).mpr ⟨hc, hp, t.property.2.2⟩⟩
  left_inv _ := Subtype.ext rfl
  right_inv _ := Subtype.ext rfl

/-- The unchanged certificate tableau list is exactly the genuine standard
skew-tableau basis, with an explicit list-to-numbering inverse construction. -/
def certificateEquiv (eta nu : Shape)
    (he : eta.Sorted (· ≥ ·)) (hn : nu.Sorted (· ≥ ·)) (hc : contains nu eta = true) :
    {t : Tableau // t ∈ tableaux eta nu} ≃
      SkewStandardTableau (YoungDiagram.ofRowLens eta he) (YoungDiagram.ofRowLens nu hn) :=
  (certificateListsEquiv eta nu he hn hc).trans
    (geometricEquiv (diagram_le_of_contains eta nu he hn hc))

@[simp] theorem certificateEquiv_symm_val (eta nu : Shape)
    (he : eta.Sorted (· ≥ ·)) (hn : nu.Sorted (· ≥ ·)) (hc : contains nu eta = true)
    (T : SkewStandardTableau (YoungDiagram.ofRowLens eta he) (YoungDiagram.ofRowLens nu hn)) :
    ((certificateEquiv eta nu he hn hc).symm T).val = encode T := rfl

theorem encode_certificateEquiv (eta nu : Shape)
    (he : eta.Sorted (· ≥ ·)) (hn : nu.Sorted (· ≥ ·)) (hc : contains nu eta = true)
    (t : {t : Tableau // t ∈ tableaux eta nu}) :
    encode (certificateEquiv eta nu he hn hc t) = t.val := by
  have hh := congrArg Subtype.val ((certificateEquiv eta nu he hn hc).symm_apply_apply t)
  simpa only [certificateEquiv_symm_val] using hh

theorem certificateEquiv_entry (eta nu : Shape)
    (he : eta.Sorted (· ≥ ·)) (hn : nu.Sorted (· ≥ ·)) (hc : contains nu eta = true)
    (t : {t : Tableau // t ∈ tableaux eta nu})
    (i : Fin ((YoungDiagram.ofRowLens nu hn).card - (YoungDiagram.ofRowLens eta he).card)) :
    t.val.getD i.val (0, 0) = ((certificateEquiv eta nu he hn hc t).number.symm i).val.val := by
  rw [← encode_certificateEquiv eta nu he hn hc t]
  exact encode_getD _ i

theorem certificateEquiv_content (eta nu : Shape)
    (he : eta.Sorted (· ≥ ·)) (hn : nu.Sorted (· ≥ ·)) (hc : contains nu eta = true)
    (t : {t : Tableau // t ∈ tableaux eta nu})
    (i : Fin ((YoungDiagram.ofRowLens nu hn).card - (YoungDiagram.ofRowLens eta he).card)) :
    Certificate.content (t.val.getD i.val (0, 0)) =
      boxContent ((certificateEquiv eta nu he hn hc t).number.symm i).val.val := by
  rw [certificateEquiv_entry]
  rfl

end LiebBridge.Young.CertificateSkewEquiv


==> anc/lieb_4433_lean/Bridge/Young/CertificateTableaux.lean <==
import Bridge.CertificateAlgorithm
import Bridge.Young.BranchingBasis
import Mathlib.Data.List.NodupEquivFin
import Mathlib.Data.List.Enum
import Mathlib.Data.List.GetD
import Mathlib.Data.List.Sigma

/-! Structural semantics of the certificate's standard-tableau filter. -/

namespace LiebBridge.Young.CertificateTableaux
open LiebBridge.Certificate
set_option maxRecDepth 10000

def Neighbor (a b : Box) : Prop :=
  (a.1 = b.1 ∧ a.2 + 1 = b.2) ∨ (a.1 + 1 = b.1 ∧ a.2 = b.2)

theorem neighbor_check (t before : Tableau) (coordinate : ℕ) (a : Box) :
    (if coordinate = 0 then true else if t.contains a then before.contains a else true) = true ↔
      coordinate ≠ 0 → a ∈ t → a ∈ before := by
  by_cases h : coordinate = 0 <;> by_cases ha : a ∈ t <;> simp [h, ha]

theorem standard_iff_indexed (t : Tableau) :
    standard t = true ↔ ∀ (i : ℕ) (hi : i < t.length),
      ((t[i]).2 ≠ 0 → ((t[i]).1, (t[i]).2 - 1) ∈ t →
        ((t[i]).1, (t[i]).2 - 1) ∈ t.take i) ∧
      ((t[i]).1 ≠ 0 → ((t[i]).1 - 1, (t[i]).2) ∈ t →
        ((t[i]).1 - 1, (t[i]).2) ∈ t.take i) := by
  simp only [standard, List.all_eq_true, List.forall_mem_zipIdx', Bool.and_eq_true]
  apply forall_congr'
  intro i
  apply forall_congr'
  intro hi
  exact and_congr (neighbor_check t (t.take i) _ _) (neighbor_check t (t.take i) _ _)

local instance : BEq Box := instBEqOfDecidableEq

def NeighborOrdered (t : Tableau) : Prop :=
  ∀ a ∈ t, ∀ b ∈ t, Neighbor a b → t.idxOf a < t.idxOf b

theorem mem_take_iff_idxOf_lt (t : Tableau) (hn : t.Nodup) (a : Box) (ha : a ∈ t) (k : ℕ) :
    a ∈ t.take k ↔ t.idxOf a < k := by
  rw [List.mem_take_iff_getElem]
  constructor
  · rintro ⟨j, hj, he⟩
    have hj' : j < t.length := by omega
    have hid := List.idxOf_getElem hn j hj'
    rw [he] at hid
    omega
  · intro hk
    refine ⟨t.idxOf a, ?_, ?_⟩
    · have hl := List.idxOf_lt_length_iff.mpr ha
      omega
    · exact List.getElem_idxOf (List.idxOf_lt_length_iff.mpr ha)

theorem standard_iff_neighborOrdered (t : Tableau) (hn : t.Nodup) :
    standard t = true ↔ NeighborOrdered t := by
  rw [standard_iff_indexed]
  constructor
  · intro ht a ha b hb hnbr
    have hidx := List.idxOf_lt_length_iff.mpr hb
    have hs := ht (t.idxOf b) hidx
    simp only [List.getElem_idxOf hidx] at hs
    rcases hnbr with ⟨hr, hc⟩ | ⟨hr, hc⟩
    · have hb0 : b.2 ≠ 0 := by omega
      have he : (b.1, b.2 - 1) = a := Prod.ext hr.symm (by omega)
      have hp := hs.1 hb0 (he ▸ ha)
      rw [he] at hp
      exact (mem_take_iff_idxOf_lt t hn a ha _).mp hp
    · have hb0 : b.1 ≠ 0 := by omega
      have he : (b.1 - 1, b.2) = a := Prod.ext (by omega) hc.symm
      have hp := hs.2 hb0 (he ▸ ha)
      rw [he] at hp
      exact (mem_take_iff_idxOf_lt t hn a ha _).mp hp
  · intro ht i hi
    have hb : t[i] ∈ t := List.getElem_mem hi
    constructor
    · intro hz ha
      apply (mem_take_iff_idxOf_lt t hn _ ha i).mpr
      have hh := ht _ ha _ hb (Or.inl ⟨rfl, by omega⟩)
      simpa only [List.idxOf_getElem hn i hi] using hh
    · intro hz ha
      apply (mem_take_iff_idxOf_lt t hn _ ha i).mpr
      have hh := ht _ ha _ hb (Or.inr ⟨by omega, rfl⟩)
      simpa only [List.idxOf_getElem hn i hi] using hh

def ConvexSupport (t : Tableau) : Prop :=
  ∀ a ∈ t, ∀ b ∈ t, ∀ c : Box, a ≤ c → c ≤ b → c ∈ t

theorem neighbor_lt {a b : Box} (h : Neighbor a b) : a < b := by
  apply lt_of_le_of_ne
  · rcases h with ⟨hr, hc⟩ | ⟨hr, hc⟩ <;> constructor <;> omega
  · intro he
    have hr := congrArg Prod.fst he
    have hc := congrArg Prod.snd he
    rcases h with ⟨h1, h2⟩ | ⟨h1, h2⟩ <;> omega

theorem idxOf_le_of_convex (t : Tableau) (hc : ConvexSupport t) (ho : NeighborOrdered t)
    (a b : Box) (ha : a ∈ t) (hb : b ∈ t) (hab : a ≤ b) : t.idxOf a ≤ t.idxOf b := by
  by_cases hcol : a.2 < b.2
  · let c : Box := (b.1, b.2 - 1)
    have hac : a ≤ c := ⟨hab.1, by dsimp [c]; omega⟩
    have hcb : c ≤ b := ⟨le_rfl, by dsimp [c]; omega⟩
    have hcm : c ∈ t := hc a ha b hb c hac hcb
    have hi := idxOf_le_of_convex t hc ho a c ha hcm hac
    have hj := ho c hcm b hb (Or.inl ⟨rfl, by dsimp [c]; omega⟩)
    exact hi.trans hj.le
  · have hcol' : a.2 = b.2 := by have := hab.2; omega
    by_cases hrow : a.1 < b.1
    · let c : Box := (b.1 - 1, b.2)
      have hac : a ≤ c := ⟨by dsimp [c]; omega, by dsimp [c]; omega⟩
      have hcb : c ≤ b := ⟨by dsimp [c]; omega, le_rfl⟩
      have hcm : c ∈ t := hc a ha b hb c hac hcb
      have hi := idxOf_le_of_convex t hc ho a c ha hcm hac
      have hj := ho c hcm b hb (Or.inr ⟨by dsimp [c]; omega, rfl⟩)
      exact hi.trans hj.le
    · have he : a = b := Prod.ext (by have := hab.1; omega) hcol'
      rw [he]
termination_by b.1 + b.2
decreasing_by all_goals omega

/-- The numbering is the inverse of the duplicate-free list of boxes. -/
def listNumbering (t : Tableau) (hn : t.Nodup) : {b // b ∈ t} ≃ Fin t.length :=
  (List.Nodup.getEquiv t hn).symm

@[simp] theorem listNumbering_val (t : Tableau) (hn : t.Nodup) (b : {b // b ∈ t}) :
    (listNumbering t hn b).val = t.idxOf b.val := rfl

/-- On a convex set of grid cells, the certificate's exact neighbor filter is
equivalent to an increasing numbering of the inherited grid order. -/
theorem standard_iff_strictMono (t : Tableau) (hn : t.Nodup) (hc : ConvexSupport t) :
    standard t = true ↔ StrictMono (listNumbering t hn) := by
  rw [standard_iff_neighborOrdered t hn]
  constructor
  · intro ho a b hab
    change t.idxOf a.val < t.idxOf b.val
    apply lt_of_le_of_ne (idxOf_le_of_convex t hc ho _ _ a.property b.property hab.le)
    intro he
    exact hab.ne (Subtype.ext ((List.idxOf_inj a.property b.property).mp he))
  · intro hm a ha b hb hab
    exact hm (show (⟨a, ha⟩ : {b // b ∈ t}) < ⟨b, hb⟩ from neighbor_lt hab)

/-- Skew Young diagrams satisfy precisely the convex-support hypothesis used
above: an interval between two skew cells remains in the skew diagram. -/
theorem convexSupport_of_skew (eta nu : YoungDiagram) (t : Tableau)
    (hm : ∀ b : Box, b ∈ t ↔ b ∈ nu.cells ∧ b ∉ eta.cells) : ConvexSupport t := by
  intro a ha b hb c hac hcb
  apply (hm c).mpr
  refine ⟨nu.isLowerSet hcb ((hm b).mp hb).1, ?_⟩
  intro hce
  exact ((hm a).mp ha).2 (eta.isLowerSet hac hce)

theorem standard_iff_strictMono_on_skew (eta nu : YoungDiagram) (t : Tableau)
    (hn : t.Nodup) (hm : ∀ b : Box, b ∈ t ↔ b ∈ nu.cells ∧ b ∉ eta.cells) :
    standard t = true ↔ StrictMono (listNumbering t hn) :=
  standard_iff_strictMono t hn (convexSupport_of_skew eta nu t hm)

theorem mem_skewBoxes_iff (eta nu : Shape) (b : Box) :
    b ∈ skewBoxes eta nu ↔
      ∃ hi : b.1 < nu.length, b.2 < nu[b.1] ∧ eta.getD b.1 0 ≤ b.2 := by
  simp only [skewBoxes, List.mem_flatMap, List.mem_map, List.mem_filter,
    List.mem_range, decide_eq_true_eq]
  rw [List.exists_mem_zipIdx']
  constructor
  · rintro ⟨i, hi, j, ⟨hj, he⟩, hb⟩
    subst b
    exact ⟨hi, hj, he⟩
  · rintro ⟨hi, hj, he⟩
    exact ⟨b.1, hi, b.2, ⟨hj, he⟩, rfl⟩

theorem mem_ofRowLens_iff_getD (s : Shape) (hs : s.Sorted (· ≥ ·)) (b : Box) :
    b ∈ (YoungDiagram.ofRowLens s hs).cells ↔ b.2 < s.getD b.1 0 := by
  change b ∈ YoungDiagram.ofRowLens s hs ↔ _
  rw [YoungDiagram.mem_ofRowLens]
  by_cases hi : b.1 < s.length
  · simp [hi, List.getD_eq_getElem s 0 hi]
  · rw [List.getD_eq_default s 0 (n := b.1) (by omega)]
    simp [hi]

theorem mem_skewBoxes_diagram (eta nu : Shape)
    (he : eta.Sorted (· ≥ ·)) (hn : nu.Sorted (· ≥ ·)) (b : Box) :
    b ∈ skewBoxes eta nu ↔ b ∈ (YoungDiagram.ofRowLens nu hn).cells ∧
      b ∉ (YoungDiagram.ofRowLens eta he).cells := by
  rw [mem_skewBoxes_iff, mem_ofRowLens_iff_getD, mem_ofRowLens_iff_getD]
  constructor
  · rintro ⟨hi, hb, he⟩
    rw [List.getD_eq_getElem nu 0 hi]
    exact ⟨hb, by omega⟩
  · rintro ⟨hb, he⟩
    have hi : b.1 < nu.length := by
      by_contra hh
      rw [List.getD_eq_default nu 0 (by omega)] at hb
      omega
    refine ⟨hi, ?_, by omega⟩
    simpa only [List.getD_eq_getElem nu 0 hi] using hb

theorem skewBoxes_nodup (eta nu : Shape) : (skewBoxes eta nu).Nodup := by
  unfold skewBoxes
  rw [List.nodup_flatMap]
  constructor
  · intro p hp
    apply List.Nodup.map (fun a b hab => (Prod.mk.inj hab).2)
    exact List.Nodup.filter _ List.nodup_range
  · have hp : nu.zipIdx.Pairwise (fun p q => p.2 ≠ q.2) :=
      List.pairwise_map.mp (List.nodup_zipIdx_map_snd nu)
    apply hp.imp
    intro p q hne
    apply List.disjoint_left.mpr
    intro b hb hc
    obtain ⟨j, hj, he⟩ := List.mem_map.mp hb
    obtain ⟨k, hk, hf⟩ := List.mem_map.mp hc
    exact hne ((congrArg Prod.fst he).trans (congrArg Prod.fst hf).symm)

/-- The actual finite tableau enumerator has no duplicate basis vectors for
any input shapes, proved from its permutation construction. -/
theorem tableaux_nodup (eta nu : Shape) : (tableaux eta nu).Nodup := by
  unfold tableaux
  split_ifs
  · apply List.Nodup.filter
    exact (List.permutations_perm_permutations' _).nodup_iff.mp
      (List.nodup_permutations _ (skewBoxes_nodup eta nu))
  · simp

theorem mem_tableaux_iff (eta nu : Shape) (t : Tableau) :
    t ∈ tableaux eta nu ↔ contains nu eta = true ∧ t.Perm (skewBoxes eta nu) ∧ standard t = true := by
  unfold tableaux
  split_ifs with hc
  · simp [hc, List.mem_permutations']
  · simp [hc]

/-- Semantic soundness and completeness of the exact filter on every
permutation of the certificate's actual skew-box list. -/
theorem standard_permutation_iff_strictMono (eta nu : Shape)
    (he : eta.Sorted (· ≥ ·)) (hn : nu.Sorted (· ≥ ·)) (t : Tableau)
    (hp : t.Perm (skewBoxes eta nu)) :
    standard t = true ↔ StrictMono (listNumbering t (hp.nodup_iff.mpr (skewBoxes_nodup eta nu))) := by
  apply standard_iff_strictMono_on_skew (YoungDiagram.ofRowLens eta he) (YoungDiagram.ofRowLens nu hn)
  intro b
  exact hp.mem_iff.trans (mem_skewBoxes_diagram eta nu he hn b)

/-- Exact semantic characterization of membership in the unchanged certificate
enumerator. The numbering has the list's length; identifying that length with
the skew-diagram cardinality is a separate dictionary step. -/
theorem mem_tableaux_iff_increasing_numbering (eta nu : Shape)
    (he : eta.Sorted (· ≥ ·)) (hn : nu.Sorted (· ≥ ·)) (t : Tableau) :
    t ∈ tableaux eta nu ↔ contains nu eta = true ∧
      ∃ hp : t.Perm (skewBoxes eta nu),
        StrictMono (listNumbering t (hp.nodup_iff.mpr (skewBoxes_nodup eta nu))) := by
  rw [mem_tableaux_iff]
  constructor
  · rintro ⟨hc, hp, hs⟩
    exact ⟨hc, hp, (standard_permutation_iff_strictMono eta nu he hn t hp).mp hs⟩
  · rintro ⟨hc, hp, hs⟩
    exact ⟨hc, hp, (standard_permutation_iff_strictMono eta nu he hn t hp).mpr hs⟩

end LiebBridge.Young.CertificateTableaux


==> anc/lieb_4433_lean/Bridge/Young/ClassFunctionCompleteness.lean <==
import Bridge.CentralAveraging
import Mathlib.Algebra.Group.Conj
import Mathlib.LinearAlgebra.FiniteDimensional.Lemmas
import Mathlib.Tactic

/-! An orthogonal family of class functions spans as soon as its size is at
least the number of conjugacy classes. This is a dimension argument on the
actual quotient by conjugacy, with no completeness hypothesis. -/

noncomputable section
namespace LiebBridge.Young.ClassFunctionCompleteness
open scoped BigOperators
open Bridge.CentralAveraging

variable {G P : Type*} [Group G] [Fintype G] [Fintype P] [DecidableEq P]

def descend (f : G → ℝ) (hf : IsClassFunction f) : ConjClasses G → ℝ :=
  Quotient.lift f (by
    intro g h hconj
    obtain ⟨a, ha⟩ := isConj_iff.mp hconj
    subst h
    simpa only [inv_inv] using (hf a⁻¹ g).symm)

omit [Fintype G] in
@[simp]
theorem descend_mk (f : G → ℝ) (hf : IsClassFunction f) (g : G) :
    descend f hf (ConjClasses.mk g) = f g := rfl

theorem descended_linearIndependent (χ : P → G → ℝ)
    (hclass : ∀ p, IsClassFunction (χ p)) (horth : CharacterOrthogonal χ) :
    LinearIndependent ℝ (fun p => descend (χ p) (hclass p)) := by
  classical
  unfold CharacterOrthogonal at horth
  rw [Fintype.linearIndependent_iff]
  intro c hc j
  have hzero (g : G) : ∑ p : P, c p * χ p g = 0 := by
    simpa only [Finset.sum_apply, Pi.smul_apply, smul_eq_mul, descend_mk, Pi.zero_apply]
      using congrFun hc (ConjClasses.mk g)
  have hz : (Fintype.card G : ℝ) * c j = 0 := by
    calc
      (Fintype.card G : ℝ) * c j =
          ∑ p : P, c p * ∑ g : G, χ p g * χ j g := by
        simp only [horth]
        simp [mul_comm]
      _ = ∑ g : G, (∑ p : P, c p * χ p g) * χ j g := by
        simp only [Finset.mul_sum, Finset.sum_mul, mul_assoc]
        rw [Finset.sum_comm]
      _ = 0 := by simp only [hzero, zero_mul, Finset.sum_const_zero]
  exact (mul_eq_zero.mp hz).resolve_left (by positivity)

theorem classFunctionSpan_of_card_le [Fintype (ConjClasses G)]
    (χ : P → G → ℝ) (hclass : ∀ p, IsClassFunction (χ p))
    (horth : CharacterOrthogonal χ)
    (hcard : Fintype.card (ConjClasses G) ≤ Fintype.card P) : ClassFunctionSpan χ := by
  classical
  let v : P → ConjClasses G → ℝ := fun p => descend (χ p) (hclass p)
  have hli : LinearIndependent ℝ v := descended_linearIndependent χ hclass horth
  have hdim : Fintype.card P = Module.finrank ℝ (ConjClasses G → ℝ) := by
    apply Nat.le_antisymm hli.fintype_card_le_finrank
    simpa only [Module.finrank_fintype_fun_eq_card] using hcard
  let b : Basis P ℝ (ConjClasses G → ℝ) :=
    Basis.mk hli (hli.span_eq_top_of_card_eq_finrank' hdim).ge
  intro f hf
  refine ⟨fun p => b.repr (descend f hf) p, ?_⟩
  intro g
  have he := congrFun (b.sum_repr (descend f hf)) (ConjClasses.mk g)
  simpa only [b, Basis.coe_mk, v, Finset.sum_apply, Pi.smul_apply,
    smul_eq_mul, descend_mk] using he.symm

end LiebBridge.Young.ClassFunctionCompleteness


==> anc/lieb_4433_lean/Bridge/Young/ConjugacyBound.lean <==
import Bridge.Young.WitnessShapes
import Mathlib.GroupTheory.Perm.Cycle.Type
import Mathlib.Data.Multiset.Sort

/-! The number of conjugacy classes of `S₁₄` is at most 135.
We use conjugacy classification by cycle partition only in its injective direction,
then the already established exhaustive certificate partition list. -/

noncomputable section
namespace LiebBridge.Young.ConjugacyBound
open LiebBridge.Certificate

abbrev Shape14 := {p : Shape // IsPartition14 p}
abbrev S14 := Equiv.Perm (Fin 14)

instance shape14Fintype : Fintype Shape14 :=
  Fintype.ofFinset partitions14.toFinset (fun p => by
    simpa only [List.mem_toFinset] using mem_partitions14_iff p)

theorem card_shape14 : Fintype.card Shape14 = 135 := by
  have h : Fintype.card Shape14 = partitions14.toFinset.card :=
    Fintype.card_ofFinset (p := {p | IsPartition14 p}) partitions14.toFinset (fun p => by
    simpa only [List.mem_toFinset] using mem_partitions14_iff p)
  rw [h, List.toFinset_card_of_nodup partitions14_nodup, partitions14_length]

def partitionShape (p : Nat.Partition 14) : Shape14 :=
  ⟨p.parts.sort (· ≥ ·), by
    refine ⟨?_, Multiset.sort_sorted _ _, ?_⟩
    · have hs := p.parts_sum
      rw [← Multiset.sort_eq (· ≥ ·) p.parts, Multiset.sum_coe] at hs
      exact hs
    · intro a ha
      exact p.parts_pos ((Multiset.mem_sort _).mp ha)⟩

theorem partitionShape_injective : Function.Injective partitionShape := by
  intro p q h
  apply Nat.Partition.ext
  have hh := congrArg (fun s : Shape14 => (s.val : Multiset ℕ)) h
  simpa only [partitionShape, Multiset.sort_eq] using hh

def permutationPartition (g : S14) : Nat.Partition 14 where
  parts := g.partition.parts
  parts_pos := g.partition.parts_pos
  parts_sum := by simpa only [Fintype.card_fin] using g.partition.parts_sum

theorem permutationPartition_eq_iff (g h : S14) :
    permutationPartition g = permutationPartition h ↔ IsConj g h := by
  rw [Equiv.Perm.partition_eq_of_isConj, Nat.Partition.ext_iff, Nat.Partition.ext_iff]
  rfl

def conjugacyShape : ConjClasses S14 → Shape14 :=
  Quotient.lift (fun g => partitionShape (permutationPartition g)) (by
    intro g h hconj
    exact congrArg partitionShape ((permutationPartition_eq_iff g h).mpr hconj))

theorem conjugacyShape_injective : Function.Injective conjugacyShape := by
  intro c d
  refine Quotient.inductionOn₂ c d ?_
  intro g h hgh
  apply Quotient.sound
  exact (permutationPartition_eq_iff g h).mp (partitionShape_injective hgh)

theorem card_conjClasses_le : Nat.card (ConjClasses S14) ≤ 135 := by
  have h := Nat.card_le_card_of_injective conjugacyShape conjugacyShape_injective
  simpa only [Nat.card_eq_fintype_card, card_shape14] using h

end LiebBridge.Young.ConjugacyBound


==> anc/lieb_4433_lean/Bridge/Young/ContentSeparation.lean <==
import Bridge.Young.Seminormal

/-! Distinct standard tableaux have distinct content sequences. This is proved
from their actual increasing numberings, without dimension or character facts. -/

namespace LiebBridge.Young
namespace StandardTableau

variable {d : YoungDiagram}

theorem comparable_of_same_content (a b : Cell d)
    (h : boxContent a.1 = boxContent b.1) : a ≤ b ∨ b ≤ a := by
  change (a.1.1 ≤ b.1.1 ∧ a.1.2 ≤ b.1.2) ∨
    (b.1.1 ≤ a.1.1 ∧ b.1.2 ≤ a.1.2)
  unfold boxContent at h
  omega

/-- At a fixed prefix, the next content determines the next cell uniquely. -/
theorem entry_eq_of_prefix_and_content (t u : StandardTableau d) (i : Fin d.card)
    (hp : ∀ j : Fin d.card, j < i → t.entry j = u.entry j)
    (hc : t.rationalContent i = u.rationalContent i) : t.entry i = u.entry i := by
  classical
  have hc' : boxContent (t.entry i).1 = boxContent (u.entry i).1 := by
    unfold rationalContent at hc
    exact_mod_cast hc
  by_contra hn
  obtain h | h := comparable_of_same_content (t.entry i) (u.entry i) hc'
  · have hlt : t.entry i < u.entry i := lt_of_le_of_ne h hn
    have hk : u.number (t.entry i) < i := by
      simpa only [number_entry] using u.number_lt _ _ hlt
    have he := (hp (u.number (t.entry i)) hk).trans (u.entry_number (t.entry i))
    have hki : u.number (t.entry i) = i := t.number.symm.injective he
    omega
  · have hlt : u.entry i < t.entry i := lt_of_le_of_ne h (Ne.symm hn)
    have hk : t.number (u.entry i) < i := by
      simpa only [number_entry] using t.number_lt _ _ hlt
    have he := (hp (t.number (u.entry i)) hk).symm.trans (t.entry_number (u.entry i))
    have hki : t.number (u.entry i) = i := u.number.symm.injective he
    omega

/-- The joint eigenvalue tuple of the content diagonals separates the genuine
standard-tableau basis. -/
theorem eq_of_rationalContent (t u : StandardTableau d)
    (hc : ∀ i : Fin d.card, t.rationalContent i = u.rationalContent i) : t = u := by
  have hprefix : ∀ n : ℕ, ∀ i : Fin d.card, (i : ℕ) < n → t.entry i = u.entry i := by
    intro n
    induction n with
    | zero => intro i hi; omega
    | succ n ih =>
      intro i hi
      by_cases hn : (i : ℕ) < n
      · exact ih i hn
      · apply entry_eq_of_prefix_and_content t u i
        · intro j hj
          exact ih j (by omega)
        · exact hc i
  apply ext
  apply Equiv.ext
  intro b
  have he := hprefix d.card (t.number b) (t.number b).isLt
  have hu := congrArg u.number he
  simp only [entry_number, number_entry] at hu
  exact hu.symm

theorem exists_content_ne {t u : StandardTableau d} (htu : t ≠ u) :
    ∃ i : Fin d.card, t.rationalContent i ≠ u.rationalContent i := by
  classical
  by_contra h
  apply htu
  apply eq_of_rationalContent
  simpa only [not_exists, not_not] using h

end StandardTableau
end LiebBridge.Young


==> anc/lieb_4433_lean/Bridge/Young/CoxeterExtension.lean <==
import Mathlib.GroupTheory.Coxeter.Basic
import Mathlib.GroupTheory.Perm.Sign
import Mathlib.GroupTheory.Perm.ViaEmbedding
import Mathlib.Tactic

/-!
# Extending adjacent-transposition operators

This file constructs the type-A symmetric-group presentation from its adjacent generators.
All auxiliary normal-form statements are theorems about arbitrary monoids; no presentation
completeness assumption is made.
-/

namespace Bridge.Young.CoxeterExtension

section NormalForm

variable {G : Type*} [Monoid G]

/-- The usual adjacent-transposition relations, with natural-number indices below `n`. -/
structure Relations (n : ℕ) (s : ℕ → G) : Prop where
  square : ∀ i, i < n → s i * s i = 1
  distant : ∀ i j, i < n → j < n → i + 1 < j → s i * s j = s j * s i
  braid : ∀ i, i + 1 < n → s i * s (i+1) * s i = s (i+1) * s i * s (i+1)

/-- The descending string `s (j+k-1) ⋯ s j`; its rightmost factor acts first. -/
def down (s : ℕ → G) (j : ℕ) : ℕ → G
  | 0 => 1
  | k+1 => down s (j+1) k * s j

@[simp] theorem down_zero (s : ℕ → G) (j : ℕ) : down s j 0 = 1 := rfl
@[simp] theorem down_succ (s : ℕ → G) (j k : ℕ) :
    down s j (k+1) = down s (j+1) k * s j := rfl

theorem down_commute_below {n : ℕ} {s : ℕ → G} (h : Relations n s)
    {i j k : ℕ} (hi : i + 1 < j) (hbound : j+k ≤ n) :
    down s j k * s i = s i * down s j k := by
  induction k generalizing j with
  | zero => simp
  | succ k ih =>
    rw [down_succ, mul_assoc, ← h.distant i j (by omega) (by omega) hi,
      ← mul_assoc, ih (by omega) (by omega), mul_assoc]

theorem down_push_above {n : ℕ} {s : ℕ → G} (h : Relations n s)
    {i j k : ℕ} (hji : j < i) (hik : i < j+k) (hbound : j+k ≤ n) :
    down s j k * s i = s (i-1) * down s j k := by
  induction k generalizing j with
  | zero => omega
  | succ k ih =>
    by_cases heq : i = j+1
    · subst i
      cases k with
      | zero => omega
      | succ k =>
        simp only [down_succ]
        have hb := h.braid j (by omega)
        have hc := down_commute_below h (i := j) (j := j+1+1) (k := k)
          (by omega) (by omega)
        simp only [Nat.add_sub_cancel]
        calc
          down s (j+1+1) k * s (j+1) * s j * s (j+1) =
              down s (j+1+1) k * (s (j+1) * s j * s (j+1)) := by simp [mul_assoc]
          _ = down s (j+1+1) k * (s j * s (j+1) * s j) := by rw [hb]
          _ = s j * (down s (j+1+1) k * s (j+1) * s j) := by rw [← mul_assoc, ← mul_assoc, hc]; simp [mul_assoc]
    · rw [down_succ, mul_assoc, h.distant j i (by omega) (by omega) (by omega),
        ← mul_assoc, ih (by omega) (by omega) (by omega), mul_assoc]

/-- The submonoid generated by the first `n` indexed elements. -/
def generated (s : ℕ → G) (n : ℕ) : Submonoid G :=
  Submonoid.closure {x | ∃ i < n, s i = x}

theorem generator_mem (s : ℕ → G) {i n : ℕ} (hi : i < n) :
    s i ∈ generated s n := Submonoid.subset_closure ⟨i, hi, rfl⟩

/-- The elementary coset normal form for a chain of adjacent transpositions. -/
theorem normal_form {n : ℕ} {s : ℕ → G} (h : Relations (n+1) s)
    {w : G} (hw : w ∈ generated s (n+1)) :
    ∃ u ∈ generated s n, ∃ j ≤ n+1, w = u * down s j (n+1-j) := by
  induction hw using Submonoid.closure_induction_right with
  | one => exact ⟨1, one_mem _, n+1, le_rfl, by simp⟩
  | mul_right x hx y hy ih =>
    obtain ⟨i, hi, rfl⟩ := hy
    obtain ⟨u, hu, j, hj, rfl⟩ := ih
    rcases lt_trichotomy (i+1) j with hij | hij | hij
    · refine ⟨u * s i, mul_mem hu (generator_mem s (by omega)), j, hj, ?_⟩
      rw [mul_assoc, down_commute_below h hij (by omega), ← mul_assoc]
    · refine ⟨u, hu, i, by omega, ?_⟩
      have hlen : n+1-i = (n+1-j)+1 := by omega
      rw [hlen, down_succ, hij, mul_assoc]
    · by_cases heq : i = j
      · subst i
        refine ⟨u, hu, j+1, by omega, ?_⟩
        have hlen : n+1-j = (n+1-(j+1))+1 := by omega
        rw [hlen, down_succ, mul_assoc, mul_assoc, h.square j hi, mul_one]
      · refine ⟨u * s (i-1), mul_mem hu (generator_mem s (by omega)), j, hj, ?_⟩
        rw [mul_assoc, down_push_above h (by omega) (by omega) (by omega), ← mul_assoc]

end NormalForm

section Presentation

variable {G : Type*} [Monoid G]

/-- Extend a finite family by the identity outside its indexing range. -/
def extendFamily {n : ℕ} (s : Fin n → G) (i : ℕ) : G :=
  if hi : i < n then s ⟨i, hi⟩ else 1

@[simp] theorem extendFamily_apply {n : ℕ} (s : Fin n → G) (i : Fin n) :
    extendFamily s i = s i := by simp [extendFamily]

theorem liftable_of_relations {n : ℕ} {s : Fin n → G}
    (h : Relations n (extendFamily s)) : CoxeterMatrix.IsLiftable (CoxeterMatrix.Aₙ n) s := by
  intro i j
  have hsi : s i * s i = 1 := by simpa using h.square i i.isLt
  have hsj : s j * s j = 1 := by simpa using h.square j j.isLt
  simp only [CoxeterMatrix.Aₙ, Matrix.of_apply]
  split_ifs with heq hadj
  · subst j
    simpa using hsi
  · have hb : s i * s j * s i = s j * s i * s j := by
      rcases hadj with hadj | hadj
      · have hb := h.braid j (by omega)
        have he : extendFamily s (j.val+1) = s i := by rw [hadj]; simp
        simpa only [extendFamily_apply, he] using hb.symm
      · have hb := h.braid i (by omega)
        have he : extendFamily s (i.val+1) = s j := by rw [hadj]; simp
        simpa only [extendFamily_apply, he] using hb
    calc
      (s i * s j)^3 = s i * (s j * s i * s j) * s i * s j := by simp [pow_succ, mul_assoc]
      _ = s i * (s i * s j * s i) * s i * s j := by rw [← hb]
      _ = (s i * s i) * s j * (s i * s i) * s j := by simp [mul_assoc]
      _ = 1 := by rw [hsi, one_mul, mul_one, hsj]
  · have hc : s i * s j = s j * s i := by
      have hn : i.val ≠ j.val := fun hij => heq (Fin.ext hij)
      rcases lt_trichotomy i.val j.val with hij | hij | hij
      · simpa using h.distant i j i.isLt j.isLt (by omega)
      · exact False.elim (hn hij)
      · simpa using (h.distant j i j.isLt i.isLt (by omega)).symm
    calc
      (s i * s j)^2 = s i * (s j * s i) * s j := by simp [pow_two, mul_assoc]
      _ = s i * (s i * s j) * s j := by rw [← hc]
      _ = (s i * s i) * (s j * s j) := by simp [mul_assoc]
      _ = 1 := by rw [hsi, hsj, one_mul]

/-- The adjacent transposition with zero-based index `i`. -/
def adjacent (n : ℕ) (i : Fin n) : Equiv.Perm (Fin (n+1)) :=
  Equiv.swap i.castSucc i.succ

theorem adjacent_relations (n : ℕ) : Relations n (extendFamily (adjacent n)) := by
  constructor
  · intro i hi
    simp [extendFamily, hi, adjacent]
  · intro i j hi hj hij
    simp only [extendFamily, dif_pos hi, dif_pos hj, adjacent]
    rw [Equiv.swap_mul_eq_mul_swap]
    congr 2
    · exact Equiv.swap_apply_of_ne_of_ne (by intro he; have := congrArg Fin.val he; simp at this; omega)
        (by intro he; have := congrArg Fin.val he; simp at this; omega)
    · exact Equiv.swap_apply_of_ne_of_ne (by intro he; have := congrArg Fin.val he; simp at this; omega)
        (by intro he; have := congrArg Fin.val he; simp at this; omega)
  · intro i hi
    have hi' : i < n := by omega
    simp only [extendFamily, dif_pos hi, dif_pos hi', adjacent]
    let a : Fin (n+1) := ⟨i, by omega⟩
    let b : Fin (n+1) := ⟨i+1, by omega⟩
    let c : Fin (n+1) := ⟨i+2, by omega⟩
    change Equiv.swap a b * Equiv.swap b c * Equiv.swap a b =
      Equiv.swap b c * Equiv.swap a b * Equiv.swap b c
    have hab : a ≠ b := by intro he; have := congrArg Fin.val he; dsimp [a,b] at this; omega
    have hac : a ≠ c := by intro he; have := congrArg Fin.val he; dsimp [a,c] at this; omega
    have hbc : b ≠ c := by intro he; have := congrArg Fin.val he; dsimp [b,c] at this; omega
    rw [Equiv.swap_mul_swap_mul_swap hab hac]
    rw [Equiv.swap_comm a b, Equiv.swap_comm b c,
      Equiv.swap_mul_swap_mul_swap hbc.symm hac.symm]
    exact Equiv.swap_comm a c

/-- The abstract type-A presentation, before proving its identification with permutations. -/
abbrev AGroup (n : ℕ) := (CoxeterMatrix.Aₙ n).Group

abbrev system (n : ℕ) := (CoxeterMatrix.Aₙ n).toCoxeterSystem

abbrev simple (n : ℕ) := (system n).simple

theorem simple_relations (n : ℕ) : Relations n (extendFamily (simple n)) := by
  constructor
  · intro i hi
    simp only [extendFamily, dif_pos hi]
    exact (system n).simple_mul_simple_self _
  · intro i j hi hj hij
    let a : Fin n := ⟨i, hi⟩
    let b : Fin n := ⟨j, hj⟩
    have hab : a ≠ b := by intro he; have := congrArg Fin.val he; dsimp [a,b] at this; omega
    have hm : (CoxeterMatrix.Aₙ n) a b = 2 := by simp [CoxeterMatrix.Aₙ, hab, a,b]; omega
    have hm' : (CoxeterMatrix.Aₙ n) b a = 2 := by rw [CoxeterMatrix.symmetric]; exact hm
    have hb := (system n).wordProd_braidWord_eq a b
    simpa [CoxeterSystem.braidWord, hm, hm', CoxeterSystem.alternatingWord,
      CoxeterSystem.wordProd, extendFamily, hi, hj, a, b] using hb
  · intro i hi
    have hi' : i < n := by omega
    let a : Fin n := ⟨i, hi'⟩
    let b : Fin n := ⟨i+1, hi⟩
    have hab : a ≠ b := by intro he; have := congrArg Fin.val he; dsimp [a,b] at this; omega
    have hm : (CoxeterMatrix.Aₙ n) a b = 3 := by simp [CoxeterMatrix.Aₙ, hab, a,b]
    have hm' : (CoxeterMatrix.Aₙ n) b a = 3 := by rw [CoxeterMatrix.symmetric]; exact hm
    have hb := (system n).wordProd_braidWord_eq a b
    simpa [CoxeterSystem.braidWord, hm, hm', CoxeterSystem.alternatingWord,
      CoxeterSystem.wordProd, extendFamily, hi, hi', a, b, mul_assoc] using hb.symm

/-- The map from the presentation to the actual symmetric group. -/
noncomputable def toPerm (n : ℕ) : AGroup n →* Equiv.Perm (Fin (n+1)) :=
  (system n).lift ⟨adjacent n, liftable_of_relations (adjacent_relations n)⟩

@[simp] theorem toPerm_simple (n : ℕ) (i : Fin n) :
    toPerm n (simple n i) = adjacent n i :=
  (system n).lift_apply_simple _ i

theorem toPerm_surjective (n : ℕ) : Function.Surjective (toPerm n) := by
  have hh : Submonoid.closure (Set.range (adjacent n)) ≤ MonoidHom.mrange (toPerm n) := by
    rw [Submonoid.closure_le]
    rintro _ ⟨i, rfl⟩
    exact ⟨simple n i, toPerm_simple n i⟩
  have ht : Submonoid.closure (Set.range (adjacent n)) = ⊤ :=
    Equiv.Perm.mclosure_swap_castSucc_succ n
  rw [ht] at hh
  intro p
  exact hh (Submonoid.mem_top p)

theorem generated_simple_eq_top (n : ℕ) : generated (extendFamily (simple n)) n = ⊤ := by
  have he : {x | ∃ i < n, extendFamily (simple n) i = x} = Set.range (simple n) := by
    ext x
    constructor
    · rintro ⟨i, hi, rfl⟩
      exact ⟨⟨i,hi⟩, by simp [extendFamily,hi]⟩
    · rintro ⟨i,rfl⟩
      exact ⟨i,i.isLt, by simp⟩
  rw [generated, he]
  exact (system n).submonoid_closure_range_simple

/-- Inclusion of the presentation on the first `n` generators. -/
noncomputable def rankInclude (n : ℕ) : AGroup n →* AGroup (n+1) :=
  (system n).lift ⟨fun i => simple (n+1) i.castSucc, by
    intro i j
    have hm : (CoxeterMatrix.Aₙ n) i j =
        (CoxeterMatrix.Aₙ (n+1)) i.castSucc j.castSucc := by simp [CoxeterMatrix.Aₙ]
    rw [hm]
    exact (system (n+1)).simple_mul_simple_pow i.castSucc j.castSucc⟩

@[simp] theorem include_simple (n : ℕ) (i : Fin n) :
    rankInclude n (simple n i) = simple (n+1) i.castSucc :=
  (system n).lift_apply_simple _ i

theorem exists_include_of_generated {n : ℕ} {u : AGroup (n+1)}
    (hu : u ∈ generated (extendFamily (simple (n+1))) n) :
    ∃ y : AGroup n, rankInclude n y = u := by
  induction hu using Submonoid.closure_induction with
  | mem x hx =>
    obtain ⟨i, hi, rfl⟩ := hx
    refine ⟨simple n ⟨i, hi⟩, ?_⟩
    rw [include_simple]
    simp only [extendFamily, dif_pos (show i < n+1 by omega)]
    rfl
  | one => exact ⟨1, map_one _⟩
  | mul a b ha hb iha ihb =>
    obtain ⟨a', rfl⟩ := iha
    obtain ⟨b', rfl⟩ := ihb
    exact ⟨a'*b', map_mul _ _ _⟩

/-- The ordinary inclusion fixing the final point of a finite symmetric group. -/
noncomputable def permInclude (n : ℕ) :
    Equiv.Perm (Fin (n+1)) →* Equiv.Perm (Fin (n+1+1)) :=
  Equiv.Perm.viaEmbeddingHom Fin.castSuccEmb

@[simp] theorem permInclude_castSucc (n : ℕ) (p : Equiv.Perm (Fin (n+1)))
    (x : Fin (n+1)) : permInclude n p x.castSucc = (p x).castSucc :=
  Equiv.Perm.viaEmbedding_apply _ _ _

@[simp] theorem permInclude_last (n : ℕ) (p : Equiv.Perm (Fin (n+1))) :
    permInclude n p (Fin.last (n+1)) = Fin.last (n+1) := by
  apply Equiv.Perm.viaEmbedding_apply_of_not_mem
  rintro ⟨x,hx⟩
  have hv := congrArg Fin.val hx
  simp at hv
  omega

theorem permInclude_adjacent (n : ℕ) (i : Fin n) :
    permInclude n (adjacent n i) = adjacent (n+1) i.castSucc := by
  apply Equiv.ext
  intro x
  induction x using Fin.lastCases with
  | last =>
    rw [permInclude_last]
    symm
    apply Equiv.swap_apply_of_ne_of_ne <;>
      intro he <;> have hh := congrArg Fin.val he <;> simp at hh <;> omega
  | cast x =>
    rw [permInclude_castSucc]
    change (Equiv.swap i.castSucc i.succ x).castSucc =
      Equiv.swap i.castSucc.castSucc i.castSucc.succ x.castSucc
    rw [Fin.succ_castSucc]
    exact Function.Injective.map_swap (Fin.castSucc_injective (n+1)) i.castSucc i.succ x

theorem toPerm_include (n : ℕ) (y : AGroup n) :
    toPerm (n+1) (rankInclude n y) = permInclude n (toPerm n y) := by
  have hh : (toPerm (n+1)).comp (rankInclude n) = (permInclude n).comp (toPerm n) := by
    apply (system n).ext_simple
    intro i
    simp only [MonoidHom.comp_apply, include_simple, toPerm_simple]
    exact (permInclude_adjacent n i).symm
  exact DFunLike.congr_fun hh y

theorem map_down {H : Type*} [Monoid H] (f : G →* H) (s : ℕ → G) (j k : ℕ) :
    f (down s j k) = down (fun i => f (s i)) j k := by
  induction k generalizing j with
  | zero => simp
  | succ k ih => simp only [down_succ, map_mul, ih]

@[simp] theorem toPerm_extendFamily (n i : ℕ) :
    toPerm n (extendFamily (simple n) i) = extendFamily (adjacent n) i := by
  by_cases hi : i < n
  · simp only [extendFamily, dif_pos hi, toPerm_simple]
  · simp only [extendFamily, dif_neg hi, map_one]

theorem toPerm_down (n j k : ℕ) :
    toPerm n (down (extendFamily (simple n)) j k) =
      down (extendFamily (adjacent n)) j k := by
  rw [map_down]
  congr 1
  funext i
  exact toPerm_extendFamily n i

/-- A descending string carries its lowest indexed point to its highest point. -/
theorem down_adjacent_apply (n j k : ℕ) (hk : j+k ≤ n) :
    down (extendFamily (adjacent n)) j k ⟨j, by omega⟩ = ⟨j+k, by omega⟩ := by
  induction k generalizing j with
  | zero => simp
  | succ k ih =>
    have hj : j < n := by omega
    rw [down_succ, Equiv.Perm.mul_apply]
    have hh : extendFamily (adjacent n) j (⟨j, by omega⟩ : Fin (n+1)) =
        ⟨j+1, by omega⟩ := by
      simp only [extendFamily, dif_pos hj, adjacent]
      exact Equiv.swap_apply_left _ _
    rw [hh]
    convert ih (j+1) (by omega) using 1
    congr 1
    omega

/-- Completeness of the adjacent-transposition relations: the permutation map has no kernel. -/
theorem toPerm_eq_one_imp : ∀ n (w : AGroup n), toPerm n w = 1 → w = 1 := by
  intro n
  induction n with
  | zero =>
    intro w hw
    exact (system 0).simple_induction_right (p := fun z => z = 1) w rfl
      (fun _ i => Fin.elim0 i)
  | succ n ih =>
    intro w hw
    have hmem : w ∈ generated (extendFamily (simple (n+1))) (n+1) := by
      rw [generated_simple_eq_top]
      exact Submonoid.mem_top _
    obtain ⟨u, hu, j, hj, hwform⟩ := normal_form (simple_relations (n+1)) hmem
    obtain ⟨y, rfl⟩ := exists_include_of_generated hu
    have hmap : permInclude n (toPerm n y) *
        down (extendFamily (adjacent (n+1))) j (n+1-j) = 1 := by
      simpa only [hwform, map_mul, toPerm_include, toPerm_down] using hw
    have hlast : down (extendFamily (adjacent (n+1))) j (n+1-j)
        ⟨j, by omega⟩ = Fin.last (n+1) := by
      convert down_adjacent_apply (n+1) j (n+1-j) (by omega) using 1
      apply Fin.ext
      simp only [Fin.val_last, Fin.val_mk]
      omega
    have hpoint := DFunLike.congr_fun hmap (⟨j, by omega⟩ : Fin (n+1+1))
    rw [Equiv.Perm.mul_apply, hlast, permInclude_last, Equiv.Perm.one_apply] at hpoint
    have hjeq : j = n+1 := by
      have hv := congrArg Fin.val hpoint
      simp only [Fin.val_last, Fin.val_mk] at hv
      exact hv.symm
    subst j
    simp only [Nat.sub_self, down_zero, mul_one] at hwform
    have hy : toPerm n y = 1 := by
      apply Equiv.Perm.viaEmbeddingHom_injective Fin.castSuccEmb
      change permInclude n (toPerm n y) = permInclude n 1
      rw [map_one, ← toPerm_include, ← hwform]
      exact hw
    rw [hwform, ih y hy, map_one]

theorem toPerm_injective (n : ℕ) : Function.Injective (toPerm n) :=
  (injective_iff_map_eq_one (toPerm n)).mpr (toPerm_eq_one_imp n)

/-- The rigorous identification of the type-A presentation with the actual symmetric group. -/
noncomputable def presentationEquiv (n : ℕ) :
    AGroup n ≃* Equiv.Perm (Fin (n+1)) :=
  MulEquiv.ofBijective (toPerm n) ⟨toPerm_injective n, toPerm_surjective n⟩

@[simp] theorem presentationEquiv_simple (n : ℕ) (i : Fin n) :
    presentationEquiv n (simple n i) = adjacent n i := toPerm_simple n i

/-- A type-A Coxeter system on genuine permutations, with the specified adjacent swaps. -/
noncomputable def symmetricSystem (n : ℕ) :
    CoxeterSystem (CoxeterMatrix.Aₙ n) (Equiv.Perm (Fin (n+1))) :=
  (system n).map (presentationEquiv n)

@[simp] theorem symmetricSystem_simple (n : ℕ) (i : Fin n) :
    (symmetricSystem n).simple i = adjacent n i := by
  rw [symmetricSystem, CoxeterSystem.map_simple, presentationEquiv_simple]

/-- Extend adjacent operators satisfying the three relations to the actual symmetric group.
The target need only be a monoid: the square relations already force every generator to be a unit.
-/
noncomputable def extension {n : ℕ} (s : Fin n → G)
    (h : Relations n (extendFamily s)) : Equiv.Perm (Fin (n+1)) →* G :=
  (symmetricSystem n).lift ⟨s, liftable_of_relations h⟩

@[simp] theorem extension_adjacent {n : ℕ} (s : Fin n → G)
    (h : Relations n (extendFamily s)) (i : Fin n) :
    extension s h (adjacent n i) = s i := by
  rw [← symmetricSystem_simple]
  exact (symmetricSystem n).lift_apply_simple _ i

/-- Existence and uniqueness of an actual symmetric-group representation from adjacent operators.
For `S₁₄`, specialize this theorem to `n = 13`.
-/
theorem existsUnique_extension {n : ℕ} (s : Fin n → G)
    (h : Relations n (extendFamily s)) :
    ∃! ρ : Equiv.Perm (Fin (n+1)) →* G, ∀ i, ρ (adjacent n i) = s i := by
  refine ⟨extension s h, extension_adjacent s h, ?_⟩
  intro ρ hρ
  apply (symmetricSystem n).ext_simple
  intro i
  rw [symmetricSystem_simple, hρ, extension_adjacent]

/-- A finite-index interface to the same theorem, exposing only the three ordinary relations. -/
theorem existsUnique_extension_of_relations {n : ℕ} (s : Fin n → G)
    (hsquare : ∀ i, s i * s i = 1)
    (hdistant : ∀ i j, i.val + 1 < j.val → s i * s j = s j * s i)
    (hbraid : ∀ i j, i.val + 1 = j.val →
      s i * s j * s i = s j * s i * s j) :
    ∃! ρ : Equiv.Perm (Fin (n+1)) →* G,
      ∀ i, ρ (Equiv.swap i.castSucc i.succ) = s i := by
  apply existsUnique_extension s
  constructor
  · intro i hi
    simpa only [extendFamily, dif_pos hi] using hsquare ⟨i,hi⟩
  · intro i j hi hj hij
    simpa only [extendFamily, dif_pos hi, dif_pos hj] using
      hdistant ⟨i,hi⟩ ⟨j,hj⟩ hij
  · intro i hi
    have hi' : i < n := by omega
    simpa only [extendFamily, dif_pos hi, dif_pos hi'] using
      hbraid ⟨i,hi'⟩ ⟨i+1,hi⟩ rfl

/-- The concrete fourteen-point specialization needed by the Young-representation project. -/
theorem existsUnique_symmetric14Representation (s : Fin 13 → G)
    (hsquare : ∀ i, s i * s i = 1)
    (hdistant : ∀ i j, i.val + 1 < j.val → s i * s j = s j * s i)
    (hbraid : ∀ i j, i.val + 1 = j.val →
      s i * s j * s i = s j * s i * s j) :
    ∃! ρ : Equiv.Perm (Fin 14) →* G,
      ∀ i, ρ (Equiv.swap i.castSucc i.succ) = s i :=
  existsUnique_extension_of_relations s hsquare hdistant hbraid

end Presentation

end Bridge.Young.CoxeterExtension


==> anc/lieb_4433_lean/Bridge/Young/CrossShapeSeparation.lean <==
import Bridge.Young.ContentSeparation

/-!
# Content sequences separate different Young shapes

The prefix argument is carried out on actual grid cells of two possibly different diagrams.
When two equal-content cells are comparable, the lower-set property places the earlier cell
inside the other diagram, so the common-prefix hypothesis applies there.
-/

namespace LiebBridge.Young.CrossShapeSeparation

open StandardTableau

variable {eta nu : YoungDiagram}

theorem coordinates_comparable_of_content (a b : ℕ × ℕ)
    (h : boxContent a = boxContent b) : a ≤ b ∨ b ≤ a := by
  change (a.1 ≤ b.1 ∧ a.2 ≤ b.2) ∨ (b.1 ≤ a.1 ∧ b.2 ≤ a.2)
  unfold boxContent at h
  omega

/-- At the same prefix, equal next contents force equal next cells across different diagrams. -/
theorem entry_coordinates_eq_of_prefix (hcard : eta.card = nu.card)
    (t : StandardTableau eta) (u : StandardTableau nu) (i : Fin eta.card)
    (hp : ∀ j : Fin eta.card, j < i →
      (t.entry j).val = (u.entry (Fin.cast hcard j)).val)
    (hc : t.rationalContent i = u.rationalContent (Fin.cast hcard i)) :
    (t.entry i).val = (u.entry (Fin.cast hcard i)).val := by
  classical
  have hc' : boxContent (t.entry i).val = boxContent (u.entry (Fin.cast hcard i)).val := by
    unfold rationalContent at hc
    exact_mod_cast hc
  by_contra hn
  obtain h | h := coordinates_comparable_of_content _ _ hc'
  · have ha : (t.entry i).val ∈ nu.cells :=
      nu.isLowerSet h (u.entry (Fin.cast hcard i)).property
    let a : Cell nu := ⟨(t.entry i).val,ha⟩
    have hlt : a < u.entry (Fin.cast hcard i) :=
      lt_of_le_of_ne h (fun he => hn (congrArg Subtype.val he))
    have hk : u.number a < Fin.cast hcard i := by
      simpa only [number_entry] using u.number_lt _ _ hlt
    let k : Fin eta.card := Fin.cast hcard.symm (u.number a)
    have hki : k < i := by change (u.number a).val < i.val; exact hk
    have he : (t.entry k).val = (t.entry i).val := by
      rw [hp k hki]
      simp [k,a]
    have heq : k = i := t.number.symm.injective (Subtype.ext he)
    exact (ne_of_lt hki) heq
  · have hb : (u.entry (Fin.cast hcard i)).val ∈ eta.cells :=
      eta.isLowerSet h (t.entry i).property
    let b : Cell eta := ⟨(u.entry (Fin.cast hcard i)).val,hb⟩
    have hlt : b < t.entry i :=
      lt_of_le_of_ne h (fun he => hn (congrArg Subtype.val he).symm)
    have hk : t.number b < i := by simpa only [number_entry] using t.number_lt _ _ hlt
    have he : (u.entry (Fin.cast hcard (t.number b))).val =
        (u.entry (Fin.cast hcard i)).val := by
      rw [← hp (t.number b) hk, entry_number]
    have heq := u.number.symm.injective (Subtype.ext he)
    have hv := congrArg Fin.val heq
    simp only [Fin.coe_cast] at hv
    exact (ne_of_lt hk) (Fin.ext hv)

/-- Equal entire content sequences imply equality of every aligned numbered cell. -/
theorem entry_coordinates_eq_of_contents (hcard : eta.card = nu.card)
    (t : StandardTableau eta) (u : StandardTableau nu)
    (hc : ∀ i : Fin eta.card, t.rationalContent i = u.rationalContent (Fin.cast hcard i)) :
    ∀ i : Fin eta.card, (t.entry i).val = (u.entry (Fin.cast hcard i)).val := by
  have hprefix : ∀ n : ℕ, ∀ i : Fin eta.card, i.val < n →
      (t.entry i).val = (u.entry (Fin.cast hcard i)).val := by
    intro n
    induction n with
    | zero => intro i hi; omega
    | succ n ih =>
      intro i hi
      by_cases hn : i.val < n
      · exact ih i hn
      · exact entry_coordinates_eq_of_prefix hcard t u i (fun j hj => ih j (by omega)) (hc i)
  intro i
  exact hprefix eta.card i i.isLt

/-- The content sequence determines the Young shape as well as the tableau. -/
theorem shape_eq_of_contents (hcard : eta.card = nu.card)
    (t : StandardTableau eta) (u : StandardTableau nu)
    (hc : ∀ i : Fin eta.card, t.rationalContent i = u.rationalContent (Fin.cast hcard i)) :
    eta = nu := by
  have he := entry_coordinates_eq_of_contents hcard t u hc
  apply YoungDiagram.ext
  ext b
  constructor
  · intro hb
    have hh := he (t.number ⟨b,hb⟩)
    simp only [entry_number] at hh
    rw [hh]
    exact (u.entry (Fin.cast hcard (t.number ⟨b,hb⟩))).property
  · intro hb
    let j := u.number (⟨b,hb⟩ : Cell nu)
    have hh := he (Fin.cast hcard.symm j)
    have hv : (u.entry (Fin.cast hcard (Fin.cast hcard.symm j))).val = b := by simp [j]
    rw [hv] at hh
    rw [← hh]
    exact (t.entry (Fin.cast hcard.symm j)).property

/-- Full equality in the family of all standard tableaux, allowing different initial shapes. -/
theorem sigma_eq_of_contents (hcard : eta.card = nu.card)
    (t : StandardTableau eta) (u : StandardTableau nu)
    (hc : ∀ i : Fin eta.card, t.rationalContent i = u.rationalContent (Fin.cast hcard i)) :
    (⟨eta,t⟩ : Σ d : YoungDiagram, StandardTableau d) = ⟨nu,u⟩ := by
  have hs := shape_eq_of_contents hcard t u hc
  subst nu
  have ht : t = u := eq_of_rationalContent t u (by simpa using hc)
  subst u
  rfl

/-- Every pair of tableaux of distinct equally-sized shapes differs in some content coordinate. -/
theorem exists_content_ne (hcard : eta.card = nu.card) (hne : eta ≠ nu)
    (t : StandardTableau eta) (u : StandardTableau nu) :
    ∃ i : Fin eta.card, t.rationalContent i ≠ u.rationalContent (Fin.cast hcard i) := by
  classical
  by_contra! hh
  exact hne (shape_eq_of_contents hcard t u hh)

/-- The same cross-shape separation persists over every characteristic-zero field. -/
theorem exists_cast_content_ne {K : Type*} [Field K] [CharZero K]
    (hcard : eta.card = nu.card) (hne : eta ≠ nu)
    (t : StandardTableau eta) (u : StandardTableau nu) :
    ∃ i : Fin eta.card, (t.rationalContent i : K) ≠
      (u.rationalContent (Fin.cast hcard i) : K) := by
  obtain ⟨i,hi⟩ := exists_content_ne hcard hne t u
  refine ⟨i, ?_⟩
  exact_mod_cast hi

end LiebBridge.Young.CrossShapeSeparation


==> anc/lieb_4433_lean/Bridge/Young/DiagonalIrreducibility.lean <==
import Mathlib.RepresentationTheory.Submodule
import Mathlib.RingTheory.SimpleModule.Basic
import Mathlib.LinearAlgebra.Pi
import Mathlib.Algebra.BigOperators.Pi
import Mathlib.Tactic

/-!
# Separating diagonal operators and connected coefficient graphs

Finite products of normalized differences of separating diagonal operators recover every
coordinate projection. An invariant submodule is therefore spanned by coordinate vectors;
nonzero generator coefficients propagate these vectors along the coefficient graph.

All hypotheses in this module concern actual linear maps. No ordinary-character or
Young-representation identification is assumed or concluded.
-/

namespace LiebBridge.Young.DiagonalIrreducibility

open scoped BigOperators

variable {K B J : Type*} [Field K] [Fintype B] [DecidableEq B]

/-- A diagonal endomorphism of the finite coordinate module. -/
def diagonal (d : B → K) : Module.End K (B → K) where
  toFun x b := d b * x b
  map_add' x y := by funext b; exact mul_add _ _ _
  map_smul' a x := by funext b; simp [mul_left_comm, mul_assoc]

omit [Fintype B] [DecidableEq B] in
@[simp] theorem diagonal_apply (d : B → K) (x : B → K) (b : B) :
    diagonal d x b = d b * x b := rfl

/-- Projection onto one actual coordinate. -/
def coordinateProjection (b : B) : Module.End K (B → K) :=
  diagonal (fun a => if a = b then 1 else 0)

/-- The standard coordinate vector. -/
def basisVector (b : B) : B → K := Pi.single b 1

/-- Joint diagonal eigenvalue tuples distinguish every two different coordinate labels. -/
def Separates (c : J → B → K) : Prop :=
  ∀ a b, a ≠ b → ∃ i, c i a ≠ c i b

noncomputable def separatingIndex (c : J → B → K) (hc : Separates c)
    (t : B) (s : {s : B // s ≠ t}) : J :=
  Classical.choose (hc t s.val s.property.symm)

omit [Field K] [Fintype B] [DecidableEq B] in
theorem separatingIndex_ne (c : J → B → K) (hc : Separates c)
    (t : B) (s : {s : B // s ≠ t}) :
    c (separatingIndex c hc t s) t ≠ c (separatingIndex c hc t s) s.val :=
  Classical.choose_spec (hc t s.val s.property.symm)

/-- A normalized diagonal factor equal to one at `t` and zero at `s`. -/
noncomputable def filterFactor (c : J → B → K) (hc : Separates c)
    (t : B) (s : {s : B // s ≠ t}) (a : B) : K :=
  (c (separatingIndex c hc t s) t - c (separatingIndex c hc t s) s.val)⁻¹ *
    (c (separatingIndex c hc t s) a - c (separatingIndex c hc t s) s.val)

omit [Fintype B] [DecidableEq B] in
@[simp] theorem filterFactor_at_target (c : J → B → K) (hc : Separates c)
    (t : B) (s : {s : B // s ≠ t}) : filterFactor c hc t s t = 1 := by
  exact inv_mul_cancel₀ (sub_ne_zero.mpr (separatingIndex_ne c hc t s))

omit [Fintype B] [DecidableEq B] in
@[simp] theorem filterFactor_at_excluded (c : J → B → K) (hc : Separates c)
    (t : B) (s : {s : B // s ≠ t}) : filterFactor c hc t s s.val = 0 := by
  simp [filterFactor]

/-- The finite interpolation product is exactly the coordinate indicator. -/
theorem product_filterFactor (c : J → B → K) (hc : Separates c) (t a : B) :
    (∏ s : {s : B // s ≠ t}, filterFactor c hc t s a) = if a = t then 1 else 0 := by
  by_cases ha : a = t
  · subst a
    simp
  · rw [if_neg ha]
    exact Finset.prod_eq_zero (Finset.mem_univ (⟨a,ha⟩ : {s : B // s ≠ t}))
      (filterFactor_at_excluded c hc t ⟨a,ha⟩)

/-- This explicitly expresses a coordinate projector as a product of the normalized factors. -/
theorem coordinateProjection_eq_product (c : J → B → K) (hc : Separates c) (t : B) :
    coordinateProjection t = diagonal
      (fun a => ∏ s : {s : B // s ≠ t}, filterFactor c hc t s a) := by
  apply LinearMap.ext
  intro x
  funext a
  simp only [coordinateProjection, diagonal_apply, product_filterFactor]

omit [Fintype B] [DecidableEq B] in
theorem filterFactor_invariant (W : Submodule K (B → K))
    (c : J → B → K) (hc : Separates c)
    (hW : ∀ i, W ∈ (diagonal (c i)).invtSubmodule)
    (t : B) (s : {s : B // s ≠ t}) :
    W ∈ (diagonal (filterFactor c hc t s)).invtSubmodule := by
  intro x hx
  change diagonal (filterFactor c hc t s) x ∈ W
  let i := separatingIndex c hc t s
  have hh : (c i t - c i s.val)⁻¹ • (diagonal (c i) x - c i s.val • x) ∈ W :=
    W.smul_mem _ (W.sub_mem (hW i hx) (W.smul_mem _ hx))
  convert hh using 1
  funext a
  simp only [diagonal_apply, Pi.smul_apply, Pi.sub_apply, smul_eq_mul, filterFactor]
  dsimp [i]
  ring

omit [Fintype B] [DecidableEq B] in
theorem diagonal_finset_product_invariant {S : Type*}
    (W : Submodule K (B → K)) (d : S → B → K) (F : Finset S)
    (hW : ∀ s ∈ F, W ∈ (diagonal (d s)).invtSubmodule) :
    W ∈ (diagonal (fun b => ∏ s ∈ F, d s b)).invtSubmodule := by
  classical
  induction F using Finset.induction_on with
  | empty =>
    intro x hx
    simpa [diagonal] using hx
  | @insert s F hs ih =>
    have hF : W ∈ (diagonal (fun b => ∏ r ∈ F, d r b)).invtSubmodule :=
      ih (fun r hr => hW r (Finset.mem_insert_of_mem hr))
    have hsW := hW s (Finset.mem_insert_self s F)
    intro x hx
    change diagonal (fun b => ∏ r ∈ insert s F, d r b) x ∈ W
    have hh : diagonal (d s) (diagonal (fun b => ∏ r ∈ F, d r b) x) ∈ W := hsW (hF hx)
    convert hh using 1
    funext a
    simp [Finset.prod_insert hs, mul_assoc]

/-- Separating joint diagonal spectra force invariance under every coordinate projector. -/
theorem coordinateProjection_invariant (W : Submodule K (B → K))
    (c : J → B → K) (hc : Separates c)
    (hW : ∀ i, W ∈ (diagonal (c i)).invtSubmodule) (t : B) :
    W ∈ (coordinateProjection t).invtSubmodule := by
  rw [coordinateProjection_eq_product c hc t]
  exact diagonal_finset_product_invariant W (filterFactor c hc t) Finset.univ
    (fun s _ => filterFactor_invariant W c hc hW t s)

omit [Fintype B] in
theorem coordinateProjection_apply_single (b : B) (x : B → K) :
    coordinateProjection b x = Pi.single b (x b) := by
  funext a
  by_cases ha : a = b
  · subst a
    simp [coordinateProjection, Pi.single_apply]
  · simp [coordinateProjection, Pi.single_apply, ha, Ne.symm ha]

/-- A nonzero coordinate of a vector in an invariant submodule isolates its basis vector. -/
theorem basisVector_mem_of_nonzero_coordinate (W : Submodule K (B → K))
    (hW : ∀ b, W ∈ (coordinateProjection b).invtSubmodule)
    {x : B → K} (hx : x ∈ W) {b : B} (hb : x b ≠ 0) : basisVector (K := K) b ∈ W := by
  have hp : coordinateProjection b x ∈ W := hW b hx
  have hs := W.smul_mem (x b)⁻¹ hp
  convert hs using 1
  rw [coordinateProjection_apply_single]
  funext a
  by_cases ha : a = b <;>
    simp [basisVector, Pi.single_apply, ha, eq_comm, hb]

theorem eq_top_of_basisVector_mem (W : Submodule K (B → K))
    (hW : ∀ b, basisVector (K := K) b ∈ W) : W = ⊤ := by
  apply top_unique
  intro x hx
  rw [← Finset.univ_sum_single x]
  apply W.sum_mem
  intro b hb
  have hh := W.smul_mem (x b) (hW b)
  convert hh using 1
  funext a
  by_cases ha : a = b <;>
    simp [basisVector, Pi.single_apply, ha, eq_comm]

/-- A directed nonzero matrix coefficient, in the actual coordinate basis. -/
def CoefficientEdge {L : Type*} (T : L → Module.End K (B → K)) (a b : B) : Prop :=
  ∃ i, T i (basisVector (K := K) a) b ≠ 0

theorem basisVector_mem_of_edge {L : Type*} (W : Submodule K (B → K))
    (hW : ∀ b, W ∈ (coordinateProjection b).invtSubmodule)
    (T : L → Module.End K (B → K)) (hT : ∀ i, W ∈ (T i).invtSubmodule)
    {a b : B} (hab : CoefficientEdge T a b) (ha : basisVector (K := K) a ∈ W) :
    basisVector (K := K) b ∈ W := by
  obtain ⟨i,hi⟩ := hab
  exact basisVector_mem_of_nonzero_coordinate W hW (hT i ha) hi

/-- Coordinate invariance plus connected nonzero coefficients excludes proper submodules.
No sparsity assumption is needed: coordinate projections isolate the required coefficient. -/
theorem eq_bot_or_eq_top_of_connected_coefficients {L : Type*}
    (W : Submodule K (B → K))
    (hW : ∀ b, W ∈ (coordinateProjection b).invtSubmodule)
    (T : L → Module.End K (B → K)) (hT : ∀ i, W ∈ (T i).invtSubmodule)
    (hconnected : ∀ a b, Relation.ReflTransGen (CoefficientEdge T) a b) :
    W = ⊥ ∨ W = ⊤ := by
  by_cases hbot : W = ⊥
  · exact Or.inl hbot
  right
  obtain ⟨x,hx,hx0⟩ := (Submodule.ne_bot_iff W).mp hbot
  have hnonzero : ∃ a, x a ≠ 0 := by
    by_contra! hh
    exact hx0 (funext hh)
  obtain ⟨a,ha⟩ := hnonzero
  have hbase := basisVector_mem_of_nonzero_coordinate W hW hx ha
  apply eq_top_of_basisVector_mem
  intro b
  have hp := hconnected a b
  induction hp with
  | refl => exact hbase
  | @tail b d hp hbd ih => exact basisVector_mem_of_edge W hW T hT hbd ih

/-- The main diagonal-spectrum and graph-connectivity irreducibility mechanism. -/
theorem eq_bot_or_eq_top_of_separating_diagonals {L : Type*}
    (W : Submodule K (B → K)) (c : J → B → K) (hc : Separates c)
    (hC : ∀ i, W ∈ (diagonal (c i)).invtSubmodule)
    (T : L → Module.End K (B → K)) (hT : ∀ i, W ∈ (T i).invtSubmodule)
    (hconnected : ∀ a b, Relation.ReflTransGen (CoefficientEdge T) a b) :
    W = ⊥ ∨ W = ⊤ :=
  eq_bot_or_eq_top_of_connected_coefficients W
    (coordinateProjection_invariant W c hc hC) T hT hconnected

/-- A graph-interface version suitable for adjacent-tableau swap graphs. -/
theorem eq_bot_or_eq_top_of_connected_relation {L : Type*}
    (W : Submodule K (B → K)) (c : J → B → K) (hc : Separates c)
    (hC : ∀ i, W ∈ (diagonal (c i)).invtSubmodule)
    (T : L → Module.End K (B → K)) (hT : ∀ i, W ∈ (T i).invtSubmodule)
    (R : B → B → Prop) (hedge : ∀ a b, R a b → CoefficientEdge T a b)
    (hconnected : ∀ a b, Relation.ReflTransGen R a b) : W = ⊥ ∨ W = ⊤ :=
  eq_bot_or_eq_top_of_separating_diagonals W c hc hC T hT
    (fun a b => (hconnected a b).mono (fun a b h => hedge a b h))

/-- The content-operator recurrence derives all diagonal invariance from adjacent invariance.
This avoids requiring a separate transposition-sum realization of the content operators. -/
theorem invariant_of_adjacent_recurrence {n : ℕ}
    (W : Submodule K (B → K))
    (D : Fin (n+1) → Module.End K (B → K))
    (S : Fin n → Module.End K (B → K))
    (hzero : D 0 = 0)
    (hrec : ∀ i, D i.succ = S i * D i.castSucc * S i + S i)
    (hS : ∀ i, W ∈ (S i).invtSubmodule) :
    ∀ i, W ∈ (D i).invtSubmodule := by
  intro i
  induction i using Fin.induction with
  | zero => rw [hzero]; simp
  | succ i ih =>
    intro x hx
    change D i.succ x ∈ W
    rw [hrec]
    exact W.add_mem (hS i (ih (hS i hx))) (hS i hx)

section Representation

variable {H L : Type*} [Monoid H]

/-- An invariant submodule is stable under every explicit group-algebra operator. -/
theorem diagonal_invariant_of_groupAlgebra
    (ρ : Representation K H (B → K))
    (W : Submodule K (B → K)) (hW : W ∈ ρ.invtSubmodule)
    (c : J → B → K) (q : J → MonoidAlgebra K H)
    (hq : ∀ i, ρ.asAlgebraHom (q i) = diagonal (c i)) :
    ∀ i, W ∈ (diagonal (c i)).invtSubmodule := by
  intro i x hx
  change diagonal (c i) x ∈ W
  rw [← hq]
  exact ρ.asAlgebraHom_mem_of_forall_mem W
    (fun g v hv => (ρ.mem_invtSubmodule.mp hW g) hv) x hx (q i)

/-- The representation-facing form with explicit diagonal elements of the group algebra. -/
theorem representation_invariant_eq_bot_or_eq_top
    (ρ : Representation K H (B → K))
    (c : J → B → K) (hc : Separates c)
    (q : J → MonoidAlgebra K H) (hq : ∀ i, ρ.asAlgebraHom (q i) = diagonal (c i))
    (g : L → H)
    (hconnected : ∀ a b, Relation.ReflTransGen (CoefficientEdge (fun i => ρ (g i))) a b)
    (W : Submodule K (B → K)) (hW : W ∈ ρ.invtSubmodule) : W = ⊥ ∨ W = ⊤ :=
  eq_bot_or_eq_top_of_separating_diagonals W c hc
    (diagonal_invariant_of_groupAlgebra ρ W hW c q hq)
    (fun i => ρ (g i)) (fun i => ρ.mem_invtSubmodule.mp hW (g i)) hconnected

/-- Standard mathlib simple-module output for a nonempty coordinate basis.
The diagonal realizations and coefficient connectivity remain explicit hypotheses. -/
theorem representation_isSimpleModule [Nonempty B]
    (ρ : Representation K H (B → K))
    (c : J → B → K) (hc : Separates c)
    (q : J → MonoidAlgebra K H) (hq : ∀ i, ρ.asAlgebraHom (q i) = diagonal (c i))
    (g : L → H)
    (hconnected : ∀ a b, Relation.ReflTransGen (CoefficientEdge (fun i => ρ (g i))) a b) :
    IsSimpleModule (MonoidAlgebra K H) ρ.asModule := by
  rw [IsSimpleModule, ← ρ.mapSubmodule.isSimpleOrder_iff]
  refine ⟨fun W => ?_⟩
  rcases representation_invariant_eq_bot_or_eq_top ρ c hc q hq g hconnected W.val W.property with h | h
  · exact Or.inl (Subtype.ext h)
  · exact Or.inr (Subtype.ext h)

/-- Representation irreducibility using only the adjacent content recurrence. -/
theorem representation_invariant_eq_bot_or_eq_top_of_recurrence {n : ℕ}
    (ρ : Representation K H (B → K))
    (c : Fin (n+1) → B → K) (hc : Separates c) (g : Fin n → H)
    (hzero : diagonal (c 0) = 0)
    (hrec : ∀ i, diagonal (c i.succ) =
      ρ (g i) * diagonal (c i.castSucc) * ρ (g i) + ρ (g i))
    (hconnected : ∀ a b, Relation.ReflTransGen (CoefficientEdge (fun i => ρ (g i))) a b)
    (W : Submodule K (B → K)) (hW : W ∈ ρ.invtSubmodule) : W = ⊥ ∨ W = ⊤ := by
  have hS : ∀ i, W ∈ Module.End.invtSubmodule (ρ (g i)) := fun i => ρ.mem_invtSubmodule.mp hW (g i)
  exact eq_bot_or_eq_top_of_separating_diagonals W c hc
    (invariant_of_adjacent_recurrence W (fun i => diagonal (c i)) (fun i => ρ (g i)) hzero hrec hS)
    (fun i => ρ (g i)) hS hconnected

/-- Direct standard simple-module output from the adjacent content recurrence. -/
theorem representation_isSimpleModule_of_recurrence [Nonempty B] {n : ℕ}
    (ρ : Representation K H (B → K))
    (c : Fin (n+1) → B → K) (hc : Separates c) (g : Fin n → H)
    (hzero : diagonal (c 0) = 0)
    (hrec : ∀ i, diagonal (c i.succ) =
      ρ (g i) * diagonal (c i.castSucc) * ρ (g i) + ρ (g i))
    (hconnected : ∀ a b, Relation.ReflTransGen (CoefficientEdge (fun i => ρ (g i))) a b) :
    IsSimpleModule (MonoidAlgebra K H) ρ.asModule := by
  rw [IsSimpleModule, ← ρ.mapSubmodule.isSimpleOrder_iff]
  refine ⟨fun W => ?_⟩
  rcases representation_invariant_eq_bot_or_eq_top_of_recurrence
      ρ c hc g hzero hrec hconnected W.val W.property with h | h
  · exact Or.inl (Subtype.ext h)
  · exact Or.inr (Subtype.ext h)

end Representation

end LiebBridge.Young.DiagonalIrreducibility


==> anc/lieb_4433_lean/Bridge/Young/DiagramCardinality.lean <==
import Mathlib.Combinatorics.Young.YoungDiagram
import Mathlib.Algebra.BigOperators.Group.List.Basic
import Mathlib.Tactic

/-! Cardinality of a Young diagram constructed from its row lengths.
The finite-set argument applies to every list, including lists with zero rows. -/

namespace YoungDiagram
open Function

theorem cellsOfRowLens_card (p : List ℕ) :
    (YoungDiagram.cellsOfRowLens p).card = p.sum := by
  induction p with
  | nil => simp [YoungDiagram.cellsOfRowLens]
  | cons a p ih =>
    have hd : Disjoint (({0} : Finset ℕ) ×ˢ Finset.range a)
        ((YoungDiagram.cellsOfRowLens p).map
          (Embedding.prodMap ⟨_, Nat.succ_injective⟩ (Embedding.refl ℕ))) := by
      apply Finset.disjoint_left.mpr
      intro x hx hy
      have hx0 : x.1 = 0 := by simpa using (Finset.mem_product.mp hx).1
      obtain ⟨y, _, heq⟩ := Finset.mem_map.mp hy
      have heq0 := congrArg Prod.fst heq
      change y.1 + 1 = x.1 at heq0
      omega
    simp only [YoungDiagram.cellsOfRowLens, Finset.card_union_of_disjoint hd,
      Finset.card_product, Finset.card_singleton, Finset.card_range, one_mul,
      Finset.card_map, List.sum_cons, ih]

@[simp]
theorem ofRowLens_card (p : List ℕ) (hp : p.Sorted (· ≥ ·)) :
    (YoungDiagram.ofRowLens p hp).card = p.sum :=
  cellsOfRowLens_card p

@[simp]
theorem rowLens_sum_card (d : YoungDiagram) : d.rowLens.sum = d.card := by
  rw [← ofRowLens_card d.rowLens (rowLens_sorted d), ofRowLens_to_rowLens_eq_self]

end YoungDiagram


==> anc/lieb_4433_lean/Bridge/Young/FinalBridge.lean <==
import Bridge.Young.TensorWitnessPositivity
import Bridge.Young.TensorPairing
import Bridge.Young.WitnessCoefficientPositivity

/-! The ordinary order-fourteen bridge on the entire Hermitian PSD cone.
The characters are internally defined from the constructed Young modules.
Only the four named historical Pate statements remain assumptions in the
final permanental-dominance transfer theorem. -/

noncomputable section
namespace LiebBridge.Young.FinalBridge
open scoped BigOperators Matrix ComplexOrder Classical
open Certificate WitnessCoefficients WitnessCoefficientPositivity
open YoungCharacterCompleteness TensorPairing

variable {D : Type*} [Fintype D] [DecidableEq D]

theorem classPairing_moment (v : Fin 14 → D → ℂ) :
    classPairing (moment v) = fun p => OrdinaryImmanants.immanant p (gramMatrix v) := by
  funext p
  by_cases hp : IsPartition14 p
  · rw [classPairing, dif_pos hp, OrdinaryImmanants.immanant_eq p hp]
    exact character_pairing (character14 ⟨p,hp⟩)
      (fun g => YoungCharacter.realCharacter_inverse (WitnessShapes.partitionDiagram_card p hp) g) v
  · simp [classPairing, hp, OrdinaryImmanants.immanant, OrdinaryImmanants.character,
      realImmanant, complexImmanant]

/-- Every one of the twenty actual certificate rows is nonnegative on every
Gram matrix, with arbitrary complex vectors and arbitrary finite dimension. -/
theorem gram_witness_nonnegative (w : Witness) (hw : w ∈ rows)
    (v : Fin 14 → D → ℂ) :
    0 ≤ realWitnessForm w (fun p => OrdinaryImmanants.immanant p (gramMatrix v)) := by
  have hpositive := conjugated_pairing_nonneg (witnessCoeff w hw)
    (fun u => TensorWitnessPositivity.concrete_witness_nonneg w hw u) v
  have h := realWitnessForm_nonneg w hw (moment v) hpositive
  simpa only [classPairing_moment] using h

/-- Gram factorization covers the entire Hermitian PSD cone, including
singular matrices; no rank or genericity reduction is used. -/
theorem psd_witness_nonnegative (w : Witness) (hw : w ∈ rows)
    (A : Matrix14) (hA : A.PosSemidef) :
    0 ≤ realWitnessForm w (fun p => OrdinaryImmanants.immanant p A) := by
  obtain ⟨v, rfl⟩ := exists_gram_of_posSemidef A hA
  exact gram_witness_nonnegative w hw v

/-- The user's all-partition witness form, stated directly with the unchanged
computed tableau coefficients, is nonnegative on the entire PSD cone. -/
theorem computed_witness_nonnegative (w : Witness) (hw : w ∈ rows)
    (A : Matrix14) (hA : A.PosSemidef) :
    0 ≤ ∑ p : ConjugacyBound.Shape14,
      (computedCoeff w p.val : ℝ) * OrdinaryImmanants.immanant p.val A := by
  simp_rw [computedCoeff_eq_storedCoeff_of_partition w hw _ (Subtype.property _)]
  rw [sum_storedCoeff w hw (fun p => OrdinaryImmanants.immanant p A)]
  exact psd_witness_nonnegative w hw A hA

/-- The matrix bridge is proved for the internally constructed ordinary
character family; it is no longer an external hypothesis. -/
theorem matrix_bridge : Bridge4433 OrdinaryImmanants.character := by
  intro A hA
  exact bridge_of_witness_nonnegative (fun p => OrdinaryImmanants.immanant p A)
    (fun w hw => psd_witness_nonnegative w hw A hA)

theorem bridge_inequality (A : Matrix14) (hA : A.PosSemidef) :
    59512 * OrdinaryImmanants.immanant [4,4,3,3] A ≤
      4035 * OrdinaryImmanants.immanant [6,5,3] A +
      6725 * OrdinaryImmanants.immanant [6,4,4] A +
      39759 * OrdinaryImmanants.immanant [5,5,4] A +
      23636 * OrdinaryImmanants.immanant [5,3,3,3] A :=
  matrix_bridge A hA

theorem normalized_bridge (A : Matrix14) (hA : A.PosSemidef) :
    OrdinaryImmanants.immanant [4,4,3,3] A / 12012 ≤
      (20175 / 238048 : ℝ) * (OrdinaryImmanants.immanant [6,5,3] A / 15015) +
      (20175 / 238048 : ℝ) * (OrdinaryImmanants.immanant [6,4,4] A / 9009) +
      (79518 / 238048 : ℝ) * (OrdinaryImmanants.immanant [5,5,4] A / 6006) +
      (118180 / 238048 : ℝ) * (OrdinaryImmanants.immanant [5,3,3,3] A / 15015) :=
  normalizedBridge_of_matrixBridge OrdinaryImmanants.character matrix_bridge A hA

/-- Permanental dominance for `(4,4,3,3)`, conditional only on the four named
historical Pate statements for the same internally constructed characters.
There is no supplied character family, bridge, trace, or positivity hypothesis. -/
theorem pdc4433_of_four_pate
    (pate653 : Pate653 OrdinaryImmanants.character)
    (pate644 : Pate644 OrdinaryImmanants.character)
    (pate554 : Pate554 OrdinaryImmanants.character)
    (pate5333 : Pate5333 OrdinaryImmanants.character)
    (A : Matrix14) (hA : A.PosSemidef) :
    OrdinaryImmanants.immanant [4,4,3,3] A / 12012 ≤ permanent A :=
  pdc4433_of_bridge_and_four_pate OrdinaryImmanants.character matrix_bridge
    pate653 pate644 pate554 pate5333 A hA

end LiebBridge.Young.FinalBridge


==> anc/lieb_4433_lean/Bridge/Young/LocalBraid.lean <==
import Mathlib.Data.Matrix.Notation
import Mathlib.LinearAlgebra.Matrix.NonsingularInverse
import Mathlib.Tactic.FinCases
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Ring

/-! The universal rational seminormal braid calculation on all six orders of
three pairwise distinct contents. This ambient calculation does not assert that
an arbitrary truncation to standard tableaux preserves the braid relation. -/

namespace LiebBridge.Young.LocalBraid
open scoped Matrix
set_option maxRecDepth 10000
set_option maxHeartbeats 2000000

/-- Orbit order: `abc, bac, acb, cab, bca, cba`. -/
def orders (a b c : ℚ) : Fin 6 → Fin 3 → ℚ :=
  ![![a, b, c], ![b, a, c], ![a, c, b], ![c, a, b], ![b, c, a], ![c, b, a]]

def swap1 : Fin 6 → Fin 6 := ![1, 0, 3, 2, 5, 4]
def swap2 : Fin 6 → Fin 6 := ![2, 4, 0, 5, 1, 3]

def gap1 (a b c : ℚ) : Fin 6 → ℚ := ![b-a, a-b, c-a, a-c, c-b, b-c]
def gap2 (a b c : ℚ) : Fin 6 → ℚ := ![c-b, c-a, b-c, b-a, a-c, a-b]

/-- Matrix entries are indexed by target row and source column. -/
def adjacentMatrix (swap : Fin 6 → Fin 6) (gap : Fin 6 → ℚ) :
    Matrix (Fin 6) (Fin 6) ℚ := fun target source =>
  (if target = source then 1 / gap source else 0) +
    (if target = swap source then 1 + 1 / gap source else 0)

def s1 (a b c : ℚ) : Matrix (Fin 6) (Fin 6) ℚ := adjacentMatrix swap1 (gap1 a b c)
def s2 (a b c : ℚ) : Matrix (Fin 6) (Fin 6) ℚ := adjacentMatrix swap2 (gap2 a b c)

theorem gap1_eq (a b c : ℚ) (i : Fin 6) :
    gap1 a b c i = orders a b c i 1 - orders a b c i 0 := by
  fin_cases i <;> rfl

theorem gap2_eq (a b c : ℚ) (i : Fin 6) :
    gap2 a b c i = orders a b c i 2 - orders a b c i 1 := by
  fin_cases i <;> rfl

theorem orders_swap1 (a b c : ℚ) (i : Fin 6) :
    orders a b c (swap1 i) =
      ![orders a b c i 1, orders a b c i 0, orders a b c i 2] := by
  fin_cases i <;> rfl

theorem orders_swap2 (a b c : ℚ) (i : Fin 6) :
    orders a b c (swap2 i) =
      ![orders a b c i 0, orders a b c i 2, orders a b c i 1] := by
  fin_cases i <;> rfl

theorem s1_sq (a b c : ℚ) (hab : a ≠ b) (hac : a ≠ c) (hbc : b ≠ c) :
    s1 a b c * s1 a b c = 1 := by
  have hab' := sub_ne_zero.mpr hab
  have hba' := sub_ne_zero.mpr hab.symm
  have hac' := sub_ne_zero.mpr hac
  have hca' := sub_ne_zero.mpr hac.symm
  have hbc' := sub_ne_zero.mpr hbc
  have hcb' := sub_ne_zero.mpr hbc.symm
  ext i j
  fin_cases i <;> fin_cases j <;>
    simp [s1, adjacentMatrix, swap1, gap1, Matrix.mul_apply, Fin.sum_univ_succ] <;>
    field_simp <;> ring

theorem s2_sq (a b c : ℚ) (hab : a ≠ b) (hac : a ≠ c) (hbc : b ≠ c) :
    s2 a b c * s2 a b c = 1 := by
  have hab' := sub_ne_zero.mpr hab
  have hba' := sub_ne_zero.mpr hab.symm
  have hac' := sub_ne_zero.mpr hac
  have hca' := sub_ne_zero.mpr hac.symm
  have hbc' := sub_ne_zero.mpr hbc
  have hcb' := sub_ne_zero.mpr hbc.symm
  ext i j
  fin_cases i <;> fin_cases j <;>
    simp [s2, adjacentMatrix, swap2, gap2, Matrix.mul_apply, Fin.sum_univ_succ] <;>
    field_simp <;> ring

theorem braid (a b c : ℚ) (hab : a ≠ b) (hac : a ≠ c) (hbc : b ≠ c) :
    s1 a b c * s2 a b c * s1 a b c = s2 a b c * s1 a b c * s2 a b c := by
  have hab' := sub_ne_zero.mpr hab
  have hba' := sub_ne_zero.mpr hab.symm
  have hac' := sub_ne_zero.mpr hac
  have hca' := sub_ne_zero.mpr hac.symm
  have hbc' := sub_ne_zero.mpr hbc
  have hcb' := sub_ne_zero.mpr hbc.symm
  ext i j
  fin_cases i <;> fin_cases j <;>
    simp [s1, s2, adjacentMatrix, swap1, swap2, gap1, gap2,
      Matrix.mul_apply, Fin.sum_univ_succ] <;>
    field_simp <;> ring_nf <;> simp

end LiebBridge.Young.LocalBraid


==> anc/lieb_4433_lean/Bridge/Young/NumberingFlags.lean <==
import Bridge.Young.TableauSwap

/-!
Row and column flags on all numberings of a Young diagram. The rational
seminormal action preserves a subspace and a quotient, rather than the
span of standard numberings as a subspace of all numberings.
-/

namespace LiebBridge.Young

abbrev Numbering (d : YoungDiagram) := Cell d ≃ Fin d.card

def RowIncreasing {d : YoungDiagram} (e : Numbering d) : Prop :=
  ∀ a b : Cell d, a.1.1 = b.1.1 → a.1.2 + 1 = b.1.2 → e a < e b

def ColumnIncreasing {d : YoungDiagram} (e : Numbering d) : Prop :=
  ∀ a b : Cell d, a.1.1 + 1 = b.1.1 → a.1.2 = b.1.2 → e a < e b

theorem rowIncreasing_of_strictMono {d : YoungDiagram} (e : Numbering d)
    (he : StrictMono e) : RowIncreasing e := by
  intro a b hr hc
  apply he
  change a.1 < b.1
  apply lt_of_le_of_ne
  · constructor <;> omega
  · intro h
    have := congrArg Prod.snd h
    omega

theorem columnIncreasing_of_strictMono {d : YoungDiagram} (e : Numbering d)
    (he : StrictMono e) : ColumnIncreasing e := by
  intro a b hr hc
  apply he
  change a.1 < b.1
  apply lt_of_le_of_ne
  · constructor <;> omega
  · intro h
    have := congrArg Prod.fst h
    omega

theorem row_number_le {d : YoungDiagram} (e : Numbering d) (he : RowIncreasing e)
    (a b : Cell d) (hr : a.1.1 = b.1.1) (hc : a.1.2 ≤ b.1.2) : e a ≤ e b := by
  by_cases hh : a.1.2 = b.1.2
  · have h : a = b := Subtype.ext (Prod.ext hr hh)
    rw [h]
  · have hpos : 0 < b.1.2 := by omega
    have hm : (b.1.1, b.1.2 - 1) ∈ d.cells :=
      d.up_left_mem (i2 := b.1.1) (j2 := b.1.2) le_rfl (by omega) b.2
    let c : Cell d := ⟨(b.1.1, b.1.2 - 1), hm⟩
    have hac : e a ≤ e c := row_number_le e he a c hr (by dsimp [c]; omega)
    have hcb : e c < e b := he c b rfl (by dsimp [c]; omega)
    exact hac.trans hcb.le
termination_by b.1.2
decreasing_by omega

theorem column_number_le {d : YoungDiagram} (e : Numbering d)
    (he : ColumnIncreasing e) (a b : Cell d)
    (hr : a.1.1 ≤ b.1.1) (hc : a.1.2 = b.1.2) : e a ≤ e b := by
  by_cases hh : a.1.1 = b.1.1
  · have h : a = b := Subtype.ext (Prod.ext hh hc)
    rw [h]
  · have hpos : 0 < b.1.1 := by omega
    have hm : (b.1.1 - 1, b.1.2) ∈ d.cells :=
      d.up_left_mem (i2 := b.1.1) (j2 := b.1.2) (by omega) le_rfl b.2
    let c : Cell d := ⟨(b.1.1 - 1, b.1.2), hm⟩
    have hac : e a ≤ e c := column_number_le e he a c (by dsimp [c]; omega) hc
    have hcb : e c < e b := he c b (by dsimp [c]; omega) rfl
    exact hac.trans hcb.le
termination_by b.1.1
decreasing_by omega

/-- Neighboring row and column inequalities characterize genuine standard
numberings. This is proved using paths in the Young diagram. -/
theorem strictMono_iff_flags {d : YoungDiagram} (e : Numbering d) :
    StrictMono e ↔ ColumnIncreasing e ∧ RowIncreasing e := by
  constructor
  · intro h
    exact ⟨columnIncreasing_of_strictMono e h, rowIncreasing_of_strictMono e h⟩
  · rintro ⟨hc, hr⟩ a b hab
    have hle : a.1.1 ≤ b.1.1 ∧ a.1.2 ≤ b.1.2 := hab.le
    have hm : (a.1.1, b.1.2) ∈ d.cells :=
      d.up_left_mem (i2 := b.1.1) (j2 := b.1.2) hle.1 le_rfl b.2
    let c : Cell d := ⟨(a.1.1, b.1.2), hm⟩
    have hac : e a ≤ e c := row_number_le e hr a c rfl hle.2
    have hcb : e c ≤ e b := column_number_le e hc c b hle.1 rfl
    exact lt_of_le_of_ne (hac.trans hcb) (fun h => hab.ne (e.injective h))

/-- Adjacent transposition can reverse an increasing pair only by swapping
that very pair of adjacent values. -/
theorem swap_reverses_only_adjacent {n : ℕ} (i j a b : Fin n)
    (hij : (j : ℕ) = (i : ℕ) + 1) (hab : a < b)
    (hrev : ¬ Equiv.swap i j a < Equiv.swap i j b) : a = i ∧ b = j := by
  simp only [Equiv.swap_apply_def] at hrev
  split_ifs at hrev <;> omega

def numberingSwap {d : YoungDiagram} (e : Numbering d) (i j : Fin d.card) :
    Numbering d := e.trans (Equiv.swap i j)

def numberingGap {d : YoungDiagram} (e : Numbering d) (i j : Fin d.card) : ℚ :=
  (boxContent (e.symm j).1 : ℤ) - (boxContent (e.symm i).1 : ℤ)

/-- A transition which breaks a column inequality has zero rational
seminormal off-diagonal coefficient. -/
theorem column_exit_gap {d : YoungDiagram} (e : Numbering d) (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1)
    (hc : ColumnIncreasing e) (hbad : ¬ ColumnIncreasing (numberingSwap e i j)) :
    numberingGap e i j = -1 := by
  classical
  simp only [ColumnIncreasing, not_forall] at hbad
  obtain ⟨a, b, hbad⟩ := hbad
  obtain ⟨hr, hs, hn⟩ := hbad
  have hlt := hc a b hr hs
  have hrev : ¬ Equiv.swap i j (e a) < Equiv.swap i j (e b) := hn
  obtain ⟨hai, hbj⟩ := swap_reverses_only_adjacent i j (e a) (e b) hij hlt hrev
  have ha : e.symm i = a := (e.symm_apply_eq).mpr hai.symm
  have hb : e.symm j = b := (e.symm_apply_eq).mpr hbj.symm
  unfold numberingGap
  rw [ha, hb]
  have hz : boxContent b.1 - boxContent a.1 = (-1 : ℤ) := by
    unfold boxContent
    omega
  exact_mod_cast hz

/-- A transition which repairs a row violation also has zero coefficient.
This proves invariance of the row-invalid subspace inside the column flag. -/
theorem row_reentry_gap {d : YoungDiagram} (e : Numbering d) (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1)
    (hbad : ¬ RowIncreasing e) (hr : RowIncreasing (numberingSwap e i j)) :
    numberingGap e i j = -1 := by
  classical
  simp only [RowIncreasing, not_forall] at hbad
  obtain ⟨a, b, hbad⟩ := hbad
  obtain ⟨hs, hc, hn⟩ := hbad
  have hne : e a ≠ e b := by
    intro h
    have hb : a.1.2 = b.1.2 := congrArg (fun x : Cell d => x.1.2) (e.injective h)
    omega
  have hlt : e b < e a := by omega
  have hnew := hr a b hs hc
  have hrev : ¬ Equiv.swap i j (e b) < Equiv.swap i j (e a) := by
    change ¬ numberingSwap e i j b < numberingSwap e i j a
    omega
  obtain ⟨hbi, haj⟩ := swap_reverses_only_adjacent i j (e b) (e a) hij hlt hrev
  have ha : e.symm j = a := (e.symm_apply_eq).mpr haj.symm
  have hb : e.symm i = b := (e.symm_apply_eq).mpr hbi.symm
  unfold numberingGap
  rw [ha, hb]
  have hz : boxContent a.1 - boxContent b.1 = (-1 : ℤ) := by
    unfold boxContent
    omega
  exact_mod_cast hz

end LiebBridge.Young


==> anc/lieb_4433_lean/Bridge/Young/OrdinaryImmanants.lean <==
import Bridge.Young.YoungCharacterCompleteness
import Bridge.PateInterfaces

/-! Ordinary characters and immanants defined internally from the verified
Young representations. Non-partition list inputs are assigned zero solely to
match the established list-indexed certificate and normalization interfaces. -/

noncomputable section
namespace LiebBridge.Young.OrdinaryImmanants
open scoped Classical ComplexOrder
open Certificate WitnessShapes YoungCharacterCompleteness

/-- The actual ordinary S14 character family, with its Young-diagram label. -/
def character : CharacterFamily14 := fun p =>
  if hp : IsPartition14 p then character14 ⟨p,hp⟩ else 0

theorem character_eq (p : Shape) (hp : IsPartition14 p) :
    character p = character14 ⟨p,hp⟩ := by
  simp only [character, dif_pos hp]

theorem character_inverse (p : Shape) (g : Equiv.Perm (Fin 14)) :
    character p g⁻¹ = character p g := by
  unfold character
  split_ifs with hp
  · exact YoungCharacter.realCharacter_inverse (partitionDiagram_card p hp) g
  · rfl

/-- The unnormalized ordinary immanants used in the bridge. -/
def immanant (p : Shape) (A : Matrix14) : ℝ := realImmanant (character p) A

theorem immanant_eq (p : Shape) (hp : IsPartition14 p) (A : Matrix14) :
    immanant p A = realImmanant (character14 ⟨p,hp⟩) A := by
  rw [immanant, character_eq p hp]

/-- Hermiticity suffices for reality; no nonsingularity or real-entry premise
is involved in the immanant definition or this theorem. -/
theorem complexImmanant_real (p : Shape) (A : Matrix14) (hA : A.IsHermitian) :
    star (complexImmanant (fun g => (character p g : ℂ)) A) =
      complexImmanant (fun g => (character p g : ℂ)) A :=
  LiebBridge.complexImmanant_star (character p) (character_inverse p) A hA

theorem immanants14_eq (A : Matrix14) : immanants14 character A = fun p => immanant p A := rfl

end LiebBridge.Young.OrdinaryImmanants


==> anc/lieb_4433_lean/Bridge/Young/PrefixDecomposition.lean <==
import Bridge.Young.BranchingBasis
import Mathlib.Data.Fintype.Card

/-! Every standard tableau has a unique genuine Young diagram as its prefix.
This proves full coverage by the prefix blocks, including all boundary shapes. -/

namespace LiebBridge.Young.PrefixDecomposition

open BranchingBasis StandardTableau

variable {nu eta : YoungDiagram}

theorem initialCells_lower (t : StandardTableau nu) (m : ℕ) :
    IsLowerSet (initialCells t m : Set (ℕ × ℕ)) := by
  intro b a hab hb
  have hbn : b ∈ nu.cells := initialCells_subset t m hb
  have han : a ∈ nu.cells := nu.isLowerSet hab hbn
  have hb' := (mem_initialCells t m ⟨b,hbn⟩).mp hb
  apply (mem_initialCells t m ⟨a,han⟩).mpr
  have hnum := t.number_le ⟨a,han⟩ ⟨b,hbn⟩ hab
  omega

def initialDiagram (t : StandardTableau nu) (m : ℕ) : YoungDiagram :=
  ⟨initialCells t m, initialCells_lower t m⟩

theorem initialDiagram_le (t : StandardTableau nu) (m : ℕ) :
    initialDiagram t m ≤ nu := initialCells_subset t m

theorem initialDiagram_card (t : StandardTableau nu) (m : ℕ) (hm : m ≤ nu.card) :
    (initialDiagram t m).card = m := by
  classical
  change (initialCells t m).card = m
  unfold initialCells
  have hi : Function.Injective (fun i : Fin nu.card => (t.entry i).val) :=
    fun i j h => t.number.symm.injective (Subtype.ext h)
  rw [Finset.card_image_of_injective _ hi]
  simpa only [Fintype.card_subtype] using Fintype.card_fin_lt_of_le hm

theorem hasPrefix_initialDiagram (t : StandardTableau nu) (m : ℕ) (hm : m ≤ nu.card) :
    HasPrefix (initialDiagram t m) t := by
  intro b
  rw [initialDiagram_card t m hm]
  exact (mem_initialCells t m b).symm

theorem initialDiagram_eq_of_hasPrefix (h : eta ≤ nu) (t : StandardTableau nu)
    (ht : HasPrefix eta t) : initialDiagram t eta.card = eta := by
  apply YoungDiagram.ext
  exact (hasPrefix_iff_initialCells h t).mp ht

/-- No standard tableau is omitted from the prefix-block decomposition. -/
theorem exists_unique_prefix (t : StandardTableau nu) (m : ℕ) (hm : m ≤ nu.card) :
    ∃! eta : YoungDiagram, eta ≤ nu ∧ eta.card = m ∧ HasPrefix eta t := by
  refine ⟨initialDiagram t m,
    ⟨initialDiagram_le t m, initialDiagram_card t m hm, hasPrefix_initialDiagram t m hm⟩, ?_⟩
  intro eta h
  have he := initialDiagram_eq_of_hasPrefix h.1 t h.2.2
  rw [h.2.1] at he
  exact he.symm

end LiebBridge.Young.PrefixDecomposition


==> anc/lieb_4433_lean/Bridge/Young/PrefixProjector.lean <==
import Bridge.Young.PrefixRepresentation
import Bridge.Young.PrefixDecomposition
import Bridge.Young.YoungProjectors

/-! Identification of the actual embedded character projector with the
initial-shape selector on the genuine standard-tableau basis. -/

noncomputable section
namespace LiebBridge.Young.PrefixProjector

open scoped BigOperators Classical
open BranchingBasis PrefixRepresentation PrefixDecomposition

variable {eta lam nu : YoungDiagram} {m n : ℕ}

/-- The actual character sum in the ambient Young representation, with the
smaller symmetric group embedded by fixing the complementary labels. -/
def projector (hη : eta.card = m+1) (hν : nu.card = n+1) (hm : m+1 ≤ n+1) :
    Module.End ℂ (StandardTableau nu → ℂ) :=
  ((YoungProjectors.degree eta : ℂ) / Fintype.card (Equiv.Perm (Fin (m+1)))) •
    ∑ g : Equiv.Perm (Fin (m+1)), YoungProjectors.character hη g⁻¹ •
      ScalarExtension.representation ℂ hν (prefixEmbedding hm g)

def initialSelector (eta : YoungDiagram) (m : ℕ) :
    Module.End ℂ (StandardTableau nu → ℂ) :=
  DiagonalIrreducibility.diagonal
    (fun t => if initialDiagram t (m+1) = eta then 1 else 0)

theorem projector_on_glued_basis (h : lam ≤ nu)
    (hη : eta.card = m+1) (hLam : lam.card = m+1) (hν : nu.card = n+1)
    (hm : m+1 ≤ n+1) (a : StandardTableau lam)
    (s : SkewStandardTableau lam nu) (t : StandardTableau nu) :
    projector hη hν hm (Pi.single (glueTableau h a s).val 1) t =
      if ht : HasPrefix lam t then
        if outerTableau h ⟨t,ht⟩ = s then
          CentralProjectorAction.projector
            (FDRep.of (ScalarExtension.representation ℂ hη))
            (FDRep.of (ScalarExtension.representation ℂ hLam))
            (Pi.single a 1) (innerTableau h ⟨t,ht⟩)
        else 0
      else 0 := by
  simp only [projector, LinearMap.smul_apply, LinearMap.sum_apply, Pi.smul_apply,
    Finset.sum_apply, smul_eq_mul, representation_basis ℂ h hLam hν]
  split_ifs with hp hs
  · simp only [CentralProjectorAction.projector, CentralProjectorAction.centralSum,
      LinearMap.smul_apply, LinearMap.sum_apply, Pi.smul_apply, Finset.sum_apply,
      smul_eq_mul, YoungProjectors.degree_eq_finrank hη]
    change _ =
      ((((Module.finrank ℂ (StandardTableau eta → ℂ) : ℂ) /
          Fintype.card (Equiv.Perm (Fin (m+1)))) •
        ∑ g : Equiv.Perm (Fin (m+1)), YoungProjectors.character hη g⁻¹ •
          ScalarExtension.representation ℂ hLam g (Pi.single a 1)) :
            StandardTableau lam → ℂ) (innerTableau h ⟨t,hp⟩)
    simp only [Pi.smul_apply, Finset.sum_apply, smul_eq_mul]
    rfl
  · simp
  · simp

/-- On each genuine prefix block the actual projector either retains or
annihilates every basis vector, according to the prefix diagram. -/
theorem projector_glued_basis (h : lam ≤ nu)
    (hη : eta.card = m+1) (hLam : lam.card = m+1) (hν : nu.card = n+1)
    (hm : m+1 ≤ n+1) (a : StandardTableau lam) (s : SkewStandardTableau lam nu) :
    projector hη hν hm (Pi.single (glueTableau h a s).val 1) =
      if eta = lam then Pi.single (glueTableau h a s).val 1 else 0 := by
  funext t
  simp only [ite_apply]
  rw [projector_on_glued_basis h hη hLam hν hm,
    YoungProjectors.projector_on_simple hη hLam]
  by_cases he : eta = lam
  · simp only [if_pos he, Module.End.one_apply]
    have hi := representation_basis ℂ h hLam hν 1 a s t
    simpa only [map_one, Module.End.one_apply] using hi.symm
  · simp only [if_neg he, LinearMap.zero_apply, Pi.zero_apply]
    split_ifs <;> rfl

theorem initialSelector_single (eta : YoungDiagram) (m : ℕ) (u : StandardTableau nu) :
    initialSelector eta m (Pi.single u 1) =
      if eta = initialDiagram u (m+1) then Pi.single u 1 else 0 := by
  funext t
  simp only [ite_apply]
  by_cases htu : t = u
  · subst t
    simp [initialSelector, DiagonalIrreducibility.diagonal_apply, eq_comm]
  · simp [initialSelector, DiagonalIrreducibility.diagonal_apply,
      Pi.single_apply, htu, Ne.symm htu, apply_ite]

/-- The central-projector/initial-shape-selector identification on the full
ambient tableau module. Every source tableau is covered by its unique prefix. -/
theorem projector_eq_initialSelector (hη : eta.card = m+1) (hν : nu.card = n+1)
    (hm : m+1 ≤ n+1) : projector hη hν hm = initialSelector (nu := nu) eta m := by
  apply LinearMap.pi_ext
  intro u c
  have hsize : m+1 ≤ nu.card := by omega
  let lam := initialDiagram u (m+1)
  have hl : lam ≤ nu := initialDiagram_le u (m+1)
  have hlc : lam.card = m+1 := initialDiagram_card u (m+1) hsize
  let p : PrefixTableau lam nu := ⟨u, hasPrefix_initialDiagram u (m+1) hsize⟩
  have hg : (glueTableau hl (innerTableau hl p) (outerTableau hl p)).val = u :=
    congrArg Subtype.val (glue_restrictions hl p)
  have hp := projector_glued_basis hl hη hlc hν hm (innerTableau hl p) (outerTableau hl p)
  rw [hg] at hp
  have h1 : projector hη hν hm (Pi.single u 1) = initialSelector eta m (Pi.single u 1) := by
    rw [hp, initialSelector_single]
  have he : (Pi.single u c : StandardTableau nu → ℂ) = c • Pi.single u (1 : ℂ) := by
    funext t
    by_cases ht : t = u <;> simp [Pi.single_apply, ht, eq_comm]
  change projector hη hν hm (Pi.single u c) = initialSelector eta m (Pi.single u c)
  rw [he, map_smul, map_smul, h1]

end LiebBridge.Young.PrefixProjector


==> anc/lieb_4433_lean/Bridge/Young/PrefixProjectorAlgebra.lean <==
import Bridge.Young.PrefixProjector
import Mathlib.Tactic

/-! Algebra of the actual embedded prefix character projectors. Disjoint
suffix swaps commute at the permutation level, before applying any representation. -/

noncomputable section
namespace LiebBridge.Young.PrefixProjectorAlgebra
open scoped BigOperators Classical
open PrefixRepresentation PrefixProjector

variable {eta mu nu : YoungDiagram} {m q n : ℕ}

theorem prefixEmbedding_fixed (hm : m+1 ≤ n+1)
    (g : Equiv.Perm (Fin (m+1))) (i : Fin (n+1)) (hi : m+1 ≤ i.val) :
    prefixEmbedding hm g i = i := by
  apply Equiv.Perm.viaEmbedding_apply_of_not_mem
  rintro ⟨j, hj⟩
  have hv := congrArg Fin.val hj
  change j.val = i.val at hv
  omega

theorem commute_swap_of_fixed {X : Type*} [DecidableEq X]
    (g : Equiv.Perm X) (a b : X) (ha : g a = a) (hb : g b = b) :
    Commute g (Equiv.swap a b) := by
  apply Equiv.ext
  intro x
  simpa only [Equiv.Perm.mul_apply, ha, hb] using g.injective.map_swap a b x

theorem prefixEmbedding_commute_swap (hm : m+1 ≤ n+1)
    (g : Equiv.Perm (Fin (m+1))) (a b : Fin (n+1))
    (ha : m+1 ≤ a.val) (hb : m+1 ≤ b.val) :
    Commute (prefixEmbedding hm g) (Equiv.swap a b) :=
  commute_swap_of_fixed _ _ _ (prefixEmbedding_fixed hm g a ha)
    (prefixEmbedding_fixed hm g b hb)

theorem projector_idempotent (hη : eta.card = m+1) (hν : nu.card = n+1)
    (hm : m+1 ≤ n+1) : projector hη hν hm * projector hη hν hm = projector hη hν hm := by
  rw [projector_eq_initialSelector]
  apply LinearMap.ext
  intro v
  funext t
  simp only [Module.End.mul_apply, initialSelector, DiagonalIrreducibility.diagonal_apply]
  split_ifs <;> simp

theorem projectors_commute (hη : eta.card = m+1) (hμ : mu.card = q+1)
    (hν : nu.card = n+1) (hm : m+1 ≤ n+1) (hq : q+1 ≤ n+1) :
    Commute (projector hη hν hm) (projector hμ hν hq) := by
  rw [projector_eq_initialSelector, projector_eq_initialSelector]
  apply LinearMap.ext
  intro v
  funext t
  simp only [Module.End.mul_apply, initialSelector, DiagonalIrreducibility.diagonal_apply]
  ring

/-- A suffix transposition commutes with the actual embedded character sum. -/
theorem projector_commute_swap (hη : eta.card = m+1) (hν : nu.card = n+1)
    (hm : m+1 ≤ n+1) (a b : Fin (n+1))
    (ha : m+1 ≤ a.val) (hb : m+1 ≤ b.val) :
    Commute (projector hη hν hm)
      (ScalarExtension.representation ℂ hν (Equiv.swap a b)) := by
  change _ * _ = _ * _
  simp only [projector, smul_mul_assoc, mul_smul_comm, Finset.sum_mul, Finset.mul_sum]
  congr 1
  apply Finset.sum_congr rfl
  intro g _
  rw [← map_mul, ← map_mul,
    (prefixEmbedding_commute_swap hm g a b ha hb).eq]

end LiebBridge.Young.PrefixProjectorAlgebra


==> anc/lieb_4433_lean/Bridge/Young/PrefixRepresentation.lean <==
import Bridge.Young.BranchingAction
import Bridge.Young.ScalarExtension

/-! The full embedded prefix symmetric group acts on the inner tableau
coordinate and fixes the skew coordinate.  The proof extends the actual
adjacent-generator calculation by the proved presentation of the actual
symmetric group.  No representation branching statement is assumed. -/

noncomputable section
namespace LiebBridge.Young.PrefixRepresentation

open BranchingBasis BranchingAction StandardTableau YoungRepresentation
open scoped BigOperators Classical

variable {eta nu : YoungDiagram} {m n : ℕ}

/-- Permute the initial labels and fix every label outside the prefix. -/
def prefixEmbedding (hm : m + 1 ≤ n + 1) :
    Equiv.Perm (Fin (m+1)) →* Equiv.Perm (Fin (n+1)) :=
  Equiv.Perm.viaEmbeddingHom (Fin.castLEEmb hm)

theorem viaEmbeddingHom_swap {A B : Type*} [DecidableEq A] [DecidableEq B]
    (e : A ↪ B) (a b : A) :
    Equiv.Perm.viaEmbeddingHom e (Equiv.swap a b) = Equiv.swap (e a) (e b) := by
  apply Equiv.ext
  intro x
  by_cases hx : x ∈ Set.range e
  · obtain ⟨y, rfl⟩ := hx
    rw [Equiv.Perm.viaEmbeddingHom_apply, Equiv.Perm.viaEmbedding_apply]
    exact Function.Injective.map_swap e.injective a b y
  · rw [Equiv.Perm.viaEmbeddingHom_apply,
      Equiv.Perm.viaEmbedding_apply_of_not_mem _ _ _ hx]
    symm
    apply Equiv.swap_apply_of_ne_of_ne
    · exact fun hh => hx ⟨a, hh.symm⟩
    · exact fun hh => hx ⟨b, hh.symm⟩

@[simp] theorem prefixEmbedding_swap (hm : m+1 ≤ n+1) (a b : Fin (m+1)) :
    prefixEmbedding hm (Equiv.swap a b) =
      Equiv.swap (Fin.castLE hm a) (Fin.castLE hm b) :=
  viaEmbeddingHom_swap (Fin.castLEEmb hm) a b

def ambientIndex (hm : m+1 ≤ n+1) (i : Fin m) : Fin n := ⟨i.val, by omega⟩

theorem prefixEmbedding_adjacent (hm : m+1 ≤ n+1) (i : Fin m) :
    prefixEmbedding hm (Equiv.swap i.castSucc i.succ) =
      Equiv.swap (ambientIndex hm i).castSucc (ambientIndex hm i).succ := by
  rw [prefixEmbedding_swap]
  rfl

theorem representation_prefixAdjacent (h : eta ≤ nu)
    (hη : eta.card = m+1) (hν : nu.card = n+1) (i : Fin m) :
    YoungRepresentation.representation hν
        (prefixEmbedding (by have := card_le h; omega) (Equiv.swap i.castSucc i.succ)) =
      generator (prefixIndex h (leftIndex hη i)) (prefixIndex h (rightIndex hη i)) rfl := by
  rw [prefixEmbedding_adjacent, YoungRepresentation.representation_adjacent]
  rfl

/-- Act on the inner coordinate, keeping the skew coordinate fixed. -/
def splitOperator {K : Type*} [Field K]
    (T : Module.End K (StandardTableau eta → K)) :
    Module.End K ((StandardTableau eta × SkewStandardTableau eta nu) → K) where
  toFun f p := T (fun a => f (a,p.2)) p.1
  map_add' f g := by
    funext p
    exact congrFun (T.map_add (fun a => f (a,p.2)) (fun a => g (a,p.2))) p.1
  map_smul' c f := by
    funext p
    exact congrFun (T.map_smul c (fun a => f (a,p.2))) p.1

@[simp] theorem splitOperator_apply {K : Type*} [Field K]
    (T : Module.End K (StandardTableau eta → K))
    (f : StandardTableau eta × SkewStandardTableau eta nu → K)
    (p : StandardTableau eta × SkewStandardTableau eta nu) :
    splitOperator T f p = T (fun a => f (a,p.2)) p.1 := rfl

@[simp] theorem splitOperator_one {K : Type*} [Field K] :
    splitOperator (nu := nu) (1 : Module.End K (StandardTableau eta → K)) = 1 := rfl

theorem splitOperator_mul {K : Type*} [Field K]
    (S T : Module.End K (StandardTableau eta → K)) :
    splitOperator (nu := nu) (S*T) = splitOperator S * splitOperator T := rfl

/-- The actual full prefix-group action in the combinatorial split coordinates. -/
theorem representation_intertwines (h : eta ≤ nu)
    (hη : eta.card = m+1) (hν : nu.card = n+1)
    (g : Equiv.Perm (Fin (m+1)))
    (f : StandardTableau eta × SkewStandardTableau eta nu → ℚ) :
    YoungRepresentation.representation hν
        (prefixEmbedding (by have := card_le h; omega) g)
        (extendByZero (f ∘ prefixEquiv h)) =
      extendByZero ((splitOperator (YoungRepresentation.representation hη g) f) ∘ prefixEquiv h) := by
  have key : ∀ g : Equiv.Perm (Fin (m+1)), ∀ f :
      StandardTableau eta × SkewStandardTableau eta nu → ℚ,
      YoungRepresentation.representation hν
          (prefixEmbedding (by have := card_le h; omega) g)
          (extendByZero (f ∘ prefixEquiv h)) =
        extendByZero ((splitOperator (YoungRepresentation.representation hη g) f) ∘ prefixEquiv h) := by
    intro g
    apply (Bridge.Young.CoxeterExtension.symmetricSystem m).simple_induction g
    · intro i f
      rw [Bridge.Young.CoxeterExtension.symmetricSystem_simple]
      simp only [Bridge.Young.CoxeterExtension.adjacent]
      rw [representation_prefixAdjacent h hη hν i, generator_extendByZero,
        prefixEquiv_intertwines, YoungRepresentation.representation_adjacent]
      rfl
    · intro f
      simp
    · intro g₁ g₂ h₁ h₂ f
      simp only [map_mul, Module.End.mul_apply, splitOperator_mul]
      rw [h₂, h₁]
  exact key g f

theorem prefixEquiv_eq_iff (h : eta ≤ nu) (t : PrefixTableau eta nu)
    (a : StandardTableau eta) (s : SkewStandardTableau eta nu) :
    prefixEquiv h t = (a,s) ↔ t.val = (glueTableau h a s).val := by
  have hg : prefixEquiv h (glueTableau h a s) = (a,s) := by
    simp [prefixEquiv]
  rw [← hg, (prefixEquiv h).injective.eq_iff]
  exact Subtype.ext_iff

/-- A single split basis vector extends to the corresponding genuine ambient
tableau basis vector, with coefficient exactly one. -/
theorem extendByZero_single (h : eta ≤ nu) (a : StandardTableau eta)
    (s : SkewStandardTableau eta nu) :
    extendByZero ((Pi.single (a,s) (1 : ℚ)) ∘ prefixEquiv h) =
      Pi.single (glueTableau h a s).val 1 := by
  funext t
  by_cases hp : HasPrefix eta t
  · by_cases ht : t = (glueTableau h a s).val
    · have he := (prefixEquiv_eq_iff h ⟨t,hp⟩ a s).mpr ht
      change (if ht' : HasPrefix eta t then
        (Pi.single (a,s) (1 : ℚ) : (StandardTableau eta × SkewStandardTableau eta nu) → ℚ)
          (prefixEquiv h ⟨t,ht'⟩) else (0 : ℚ)) =
        (Pi.single (glueTableau h a s).val 1 : StandardTableau nu → ℚ) t
      rw [dif_pos hp]
      change (Pi.single (a,s) (1 : ℚ) : (StandardTableau eta × SkewStandardTableau eta nu) → ℚ)
        (prefixEquiv h ⟨t,hp⟩) = _
      rw [he]
      rw [Pi.single_eq_same]
      exact (congrArg (Pi.single (glueTableau h a s).val (1 : ℚ) : StandardTableau nu → ℚ)
        ht).trans (Pi.single_eq_same _ _ ) |>.symm
    · have he : prefixEquiv h ⟨t,hp⟩ ≠ (a,s) :=
        fun he => ht ((prefixEquiv_eq_iff h ⟨t,hp⟩ a s).mp he)
      simp [extendByZero, hp, Pi.single_apply, ht, Ne.symm ht, he, Ne.symm he]
  · have ht : t ≠ (glueTableau h a s).val := by
      intro ht
      exact hp (ht ▸ (glueTableau h a s).property)
    simp [extendByZero, hp, Pi.single_apply, ht, ht.symm]

theorem splitOperator_single {K : Type*} [Field K]
    (T : Module.End K (StandardTableau eta → K)) (a : StandardTableau eta)
    (s : SkewStandardTableau eta nu) (p : StandardTableau eta × SkewStandardTableau eta nu) :
    splitOperator T (Pi.single (a,s) 1) p =
      if p.2 = s then T (Pi.single a 1) p.1 else 0 := by
  by_cases hs : p.2 = s
  · have hf : (fun b : StandardTableau eta =>
        (Pi.single (a,s) (1 : K) : (StandardTableau eta × SkewStandardTableau eta nu) → K) (b,p.2)) =
        (Pi.single a 1 : StandardTableau eta → K) := by
      funext b
      simp [Pi.single_apply, hs]
    simp only [splitOperator_apply, hf, if_pos hs]
  · have hf : (fun b : StandardTableau eta =>
        (Pi.single (a,s) (1 : K) : (StandardTableau eta × SkewStandardTableau eta nu) → K) (b,p.2)) = 0 := by
      funext b
      simp [Pi.single_apply, hs]
    simp only [splitOperator_apply, hf, map_zero, Pi.zero_apply, if_neg hs]

theorem rational_representation_basis (h : eta ≤ nu)
    (hη : eta.card = m+1) (hν : nu.card = n+1)
    (g : Equiv.Perm (Fin (m+1))) (a : StandardTableau eta)
    (s : SkewStandardTableau eta nu) (t : StandardTableau nu) :
    YoungRepresentation.representation hν
        (prefixEmbedding (by have := card_le h; omega) g)
        (Pi.single (glueTableau h a s).val 1) t =
      if ht : HasPrefix eta t then
        if outerTableau h ⟨t,ht⟩ = s then
          YoungRepresentation.representation hη g (Pi.single a 1) (innerTableau h ⟨t,ht⟩)
        else 0
      else 0 := by
  have hh := congrFun (representation_intertwines h hη hν g (Pi.single (a,s) 1)) t
  rw [extendByZero_single] at hh
  rw [hh]
  simp only [extendByZero]
  by_cases hp : HasPrefix eta t
  · simp only [dif_pos hp, Function.comp_apply]
    exact splitOperator_single _ a s (prefixEquiv h ⟨t,hp⟩)
  · simp only [dif_neg hp]

/-- Exact full-group branching coefficients after scalar extension. This is
the same inner representation, and the skew label is unchanged. -/
theorem representation_basis (K : Type*) [Field K] [CharZero K]
    (h : eta ≤ nu) (hη : eta.card = m+1) (hν : nu.card = n+1)
    (g : Equiv.Perm (Fin (m+1))) (a : StandardTableau eta)
    (s : SkewStandardTableau eta nu) (t : StandardTableau nu) :
    ScalarExtension.representation K hν
        (prefixEmbedding (by have := card_le h; omega) g)
        (Pi.single (glueTableau h a s).val 1) t =
      if ht : HasPrefix eta t then
        if outerTableau h ⟨t,ht⟩ = s then
          ScalarExtension.representation K hη g (Pi.single a 1) (innerTableau h ⟨t,ht⟩)
        else 0
      else 0 := by
  change ScalarExtension.extend K (YoungRepresentation.representation hν _)
    (Pi.single (glueTableau h a s).val 1) t = _
  rw [ScalarExtension.extend_basis_coefficient, rational_representation_basis]
  split_ifs with hp hs
  · exact (ScalarExtension.extend_basis_coefficient K
      (YoungRepresentation.representation hη g) a (innerTableau h ⟨t,hp⟩)).symm
  · exact map_zero (algebraMap ℚ K)
  · exact map_zero (algebraMap ℚ K)

end LiebBridge.Young.PrefixRepresentation


==> anc/lieb_4433_lean/Bridge/Young/PrefixTrace.lean <==
import Bridge.Young.PrefixProjector
import Bridge.Young.YoungCharacter

/-! Trace on the actual selected prefix block, and the exact inner-tableau
multiplicity. This is a finite trace theorem without a positivity hypothesis. -/

noncomputable section
namespace LiebBridge.Young.PrefixTrace

open scoped BigOperators Classical
open BranchingBasis PrefixDecomposition PrefixProjector

variable {eta nu : YoungDiagram} {m n : ℕ}

local instance : Fintype (SkewStandardTableau eta nu) := Fintype.ofFinite _

theorem initial_eq_iff_hasPrefix (h : eta ≤ nu) (t : StandardTableau nu) :
    initialDiagram t eta.card = eta ↔ HasPrefix eta t :=
  YoungDiagram.ext_iff.trans (hasPrefix_iff_initialCells h t).symm

theorem sum_indicator_subtype {X : Type*} [Fintype X] (p : X → Prop) (f : X → ℂ) :
    (∑ x : X, if p x then f x else 0) = ∑ x : {x // p x}, f x.val := by
  have h := (Equiv.sum_comp (Equiv.sumCompl p) (fun x => if p x then f x else 0)).symm
  simp only [Fintype.sum_sum_type, Equiv.sumCompl_apply_inl,
    Equiv.sumCompl_apply_inr] at h
  have hp : (∑ x : {x // p x}, if p x.val then f x.val else 0) =
      ∑ x : {x // p x}, f x.val := by
    apply Finset.sum_congr rfl
    intro x _
    rw [if_pos x.property]
  have hn : (∑ x : {x // ¬ p x}, if p x.val then f x.val else 0) = 0 := by
    apply Finset.sum_eq_zero
    intro x _
    rw [if_neg x.property]
  simpa only [hp, hn, add_zero] using h

/-- Trace against the actual embedded character projector is the trace over
the genuine prefix basis, reindexed by the proved inner/skew equivalence. -/
theorem trace_projector_mul (h : eta ≤ nu) (hη : eta.card = m+1) (hν : nu.card = n+1)
    (hm : m+1 ≤ n+1) (T : Module.End ℂ (StandardTableau nu → ℂ)) :
    LinearMap.trace ℂ (StandardTableau nu → ℂ) (projector hη hν hm * T) =
      ∑ a : StandardTableau eta, ∑ s : SkewStandardTableau eta nu,
        T (Pi.single (glueTableau h a s).val 1) (glueTableau h a s).val := by
  rw [projector_eq_initialSelector, YoungCharacter.trace_eq_sum_coordinates]
  simp only [Module.End.mul_apply, initialSelector, DiagonalIrreducibility.diagonal_apply,
    ← hη, initial_eq_iff_hasPrefix h, ite_mul, one_mul, zero_mul]
  rw [sum_indicator_subtype]
  have he := (Equiv.sum_comp (prefixEquiv h).symm
    (fun t : PrefixTableau eta nu => T (Pi.single t.val 1) t.val)).symm
  simpa only [Fintype.sum_prod_type, prefixEquiv, Equiv.coe_fn_symm_mk] using he

/-- If the diagonal is independent of the inner tableau, its multiplicity is
exactly the actual dimension f^eta. -/
theorem trace_projector_mul_factor (h : eta ≤ nu)
    (hη : eta.card = m+1) (hν : nu.card = n+1) (hm : m+1 ≤ n+1)
    (T : Module.End ℂ (StandardTableau nu → ℂ)) (f : SkewStandardTableau eta nu → ℂ)
    (hdiag : ∀ a s, T (Pi.single (glueTableau h a s).val 1)
      (glueTableau h a s).val = f s) :
    LinearMap.trace ℂ (StandardTableau nu → ℂ) (projector hη hν hm * T) =
      (YoungProjectors.degree eta : ℂ) * ∑ s : SkewStandardTableau eta nu, f s := by
  rw [trace_projector_mul h hη hν hm]
  simp only [hdiag, Finset.sum_const, Finset.card_univ, nsmul_eq_mul, YoungProjectors.degree]

/-- A shape that does not embed in the ambient diagram has zero prefix projector. -/
theorem projector_eq_zero_of_not_le (hη : eta.card = m+1) (hν : nu.card = n+1)
    (hm : m+1 ≤ n+1) (hne : ¬ eta ≤ nu) : projector hη hν hm = 0 := by
  rw [projector_eq_initialSelector]
  apply LinearMap.ext
  intro v
  funext t
  have ht : initialDiagram t (m+1) ≠ eta := by
    intro he
    exact hne (he ▸ initialDiagram_le t (m+1))
  simp [initialSelector, DiagonalIrreducibility.diagonal_apply, ht]

end LiebBridge.Young.PrefixTrace


==> anc/lieb_4433_lean/Bridge/Young/RealCoefficientAlgebra.lean <==
import Bridge.CharacterProjector
import Mathlib.LinearAlgebra.Matrix.ToLinearEquiv

/-! Real finite-group coefficients and their exact evaluation in complex
matrix representations. Convolution preserves the stated operator order. -/

noncomputable section
namespace LiebBridge.Young.RealCoefficientAlgebra
open scoped BigOperators
open Bridge.CharacterProjector

variable {G H N : Type*} [Group G] [Fintype G] [Fintype H] [Fintype N]

def realConvolution (c d : G → ℝ) (g : G) : ℝ :=
  ∑ h : G, c h * d (h⁻¹ * g)

def pushforward (e : H → G) (c : H → ℝ) (g : G) : ℝ := by
  classical
  exact ∑ h : H, if e h = g then c h else 0

def delta (a : G) (g : G) : ℝ := by
  classical
  exact if a = g then 1 else 0

def matrixEvaluation (U : G → Matrix N N ℂ) (c : G → ℝ) : Matrix N N ℂ :=
  weightedOperator U (fun g => (c g : ℂ))

theorem cast_realConvolution (c d : G → ℝ) :
    (fun g => (realConvolution c d g : ℂ)) =
      convolution (fun g => (c g : ℂ)) (fun g => (d g : ℂ)) := by
  funext g
  simp only [realConvolution, convolution, Complex.ofReal_sum, Complex.ofReal_mul]

theorem matrixEvaluation_convolution (U : G → Matrix N N ℂ)
    (hU : ∀ g h, U (g*h) = U g * U h) (c d : G → ℝ) :
    matrixEvaluation U (realConvolution c d) =
      matrixEvaluation U c * matrixEvaluation U d := by
  simp only [matrixEvaluation, cast_realConvolution, weightedOperator_mul U hU]

theorem matrixEvaluation_pushforward (U : G → Matrix N N ℂ)
    (e : H → G) (c : H → ℝ) :
    matrixEvaluation U (pushforward e c) = ∑ h : H, (c h : ℂ) • U (e h) := by
  classical
  simp only [matrixEvaluation, weightedOperator, pushforward, Complex.ofReal_sum,
    Finset.sum_smul]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro h hh
  simp [ite_smul, eq_comm]

theorem matrixEvaluation_delta (U : G → Matrix N N ℂ) (a : G) :
    matrixEvaluation U (delta a) = U a := by
  classical
  simp [matrixEvaluation, weightedOperator, delta, ite_smul, eq_comm]

theorem matrixEvaluation_add (U : G → Matrix N N ℂ) (c d : G → ℝ) :
    matrixEvaluation U (c+d) = matrixEvaluation U c + matrixEvaluation U d := by
  simp [matrixEvaluation, weightedOperator, add_smul, Finset.sum_add_distrib]

theorem matrixEvaluation_smul (U : G → Matrix N N ℂ) (a : ℝ) (c : G → ℝ) :
    matrixEvaluation U (a • c) = (a : ℂ) • matrixEvaluation U c := by
  simp [matrixEvaluation, weightedOperator, Finset.smul_sum, mul_smul]

theorem matrixEvaluation_trace (U : G → Matrix N N ℂ) (c : G → ℝ) :
    Matrix.trace (matrixEvaluation U c) = ∑ g : G, (c g : ℂ) * Matrix.trace (U g) :=
  weightedOperator_trace U _

section Endomorphism
variable [DecidableEq N]

def endEvaluation (U : G → Module.End ℂ (N → ℂ)) (c : G → ℝ) :
    Module.End ℂ (N → ℂ) := ∑ g : G, (c g : ℂ) • U g

theorem toMatrix_endEvaluation (U : G → Module.End ℂ (N → ℂ)) (c : G → ℝ) :
    LinearMap.toMatrix' (endEvaluation U c) =
      matrixEvaluation (fun g => LinearMap.toMatrix' (U g)) c := by
  simp only [endEvaluation, map_sum, map_smul, matrixEvaluation, weightedOperator]

theorem endEvaluation_convolution (U : G → Module.End ℂ (N → ℂ))
    (hU : ∀ g h, U (g*h) = U g * U h) (c d : G → ℝ) :
    endEvaluation U (realConvolution c d) = endEvaluation U c * endEvaluation U d := by
  apply LinearMap.toMatrix'.injective
  rw [LinearMap.toMatrix'_mul]
  simp only [toMatrix_endEvaluation]
  apply matrixEvaluation_convolution
  intro g h
  rw [hU, LinearMap.toMatrix'_mul]

theorem endEvaluation_pushforward (U : G → Module.End ℂ (N → ℂ))
    (e : H → G) (c : H → ℝ) :
    endEvaluation U (pushforward e c) = ∑ h : H, (c h : ℂ) • U (e h) := by
  apply LinearMap.toMatrix'.injective
  simp only [toMatrix_endEvaluation, matrixEvaluation_pushforward, map_sum, map_smul]

theorem endEvaluation_delta (U : G → Module.End ℂ (N → ℂ)) (a : G) :
    endEvaluation U (delta a) = U a := by
  apply LinearMap.toMatrix'.injective
  rw [toMatrix_endEvaluation, matrixEvaluation_delta]

theorem endEvaluation_add (U : G → Module.End ℂ (N → ℂ)) (c d : G → ℝ) :
    endEvaluation U (c+d) = endEvaluation U c + endEvaluation U d := by
  simp only [endEvaluation, Pi.add_apply, Complex.ofReal_add, add_smul,
    Finset.sum_add_distrib]

theorem endEvaluation_smul (U : G → Module.End ℂ (N → ℂ)) (a : ℝ) (c : G → ℝ) :
    endEvaluation U (a • c) = (a : ℂ) • endEvaluation U c := by
  simp only [endEvaluation, Pi.smul_apply, smul_eq_mul, Complex.ofReal_mul,
    Finset.smul_sum, mul_smul]

end Endomorphism
end LiebBridge.Young.RealCoefficientAlgebra


==> anc/lieb_4433_lean/Bridge/Young/ScalarExtension.lean <==
import Bridge.Young.YoungRepresentation
import Bridge.Young.DiagonalIrreducibility
import Mathlib.Data.Complex.Basic

/-! Extend the verified rational tableau representation by entrywise scalar
extension. The ring homomorphism preserves all proved operator identities. -/

noncomputable section
namespace LiebBridge.Young.ScalarExtension

open scoped BigOperators Matrix
open StandardTableau

variable {B : Type*} [Fintype B] [DecidableEq B]
variable (K : Type*) [Field K] [CharZero K]

/-- Entrywise scalar extension of a finite coordinate endomorphism. -/
def extend : Module.End ℚ (B → ℚ) →+* Module.End K (B → K) :=
  (Matrix.toLinAlgEquiv').toRingHom.comp
    (((algebraMap ℚ K).mapMatrix).comp (LinearMap.toMatrixAlgEquiv').toRingHom)

theorem extend_apply (T : Module.End ℚ (B → ℚ)) (v : B → K) (b : B) :
    extend K T v b = ∑ a : B, (T (Pi.single a 1) b : K) * v a := by
  change (((LinearMap.toMatrixAlgEquiv' T).map (algebraMap ℚ K)) *ᵥ v) b = _
  simp only [Matrix.mulVec, dotProduct, Matrix.map_apply,
    LinearMap.toMatrixAlgEquiv'_apply]
  change (∑ a, (T (fun j' => if j' = a then 1 else 0) b : K) * v a) = _
  apply Finset.sum_congr rfl
  intro a ha
  have he : (fun j' : B => if j' = a then (1 : ℚ) else 0) = Pi.single a 1 := by
    funext j'
    simp [Pi.single_apply, eq_comm]
  rw [he]

theorem extend_basis_coefficient (T : Module.End ℚ (B → ℚ)) (a b : B) :
    extend K T (Pi.single a 1) b = (T (Pi.single a 1) b : K) := by
  rw [extend_apply]
  simp [Pi.single_apply, eq_comm]

theorem extend_diagonal (c : B → ℚ) :
    extend K (DiagonalIrreducibility.diagonal c) =
      DiagonalIrreducibility.diagonal (fun b => (c b : K)) := by
  apply LinearMap.ext
  intro v
  funext b
  rw [extend_apply]
  simp [DiagonalIrreducibility.diagonal_apply, Pi.single_apply, eq_comm, apply_ite]

variable {d : YoungDiagram} {n : ℕ}

local instance : DecidableEq (StandardTableau d) := Classical.decEq _

/-- The actual Young representation over any characteristic-zero field,
including the complex field used for the Hermitian PSD theorem. -/
def representation (hcard : d.card = n + 1) :
    Representation K (Equiv.Perm (Fin (n+1))) (StandardTableau d → K) := by
  classical
  exact (extend K).toMonoidHom.comp (YoungRepresentation.representation hcard)

theorem representation_adjacent (hcard : d.card = n + 1) (i : Fin n) :
    representation K hcard (Equiv.swap i.castSucc i.succ) =
      extend K (YoungRepresentation.adjacentOperator hcard i) := by
  classical
  change extend K (YoungRepresentation.representation hcard _) = _
  rw [YoungRepresentation.representation_adjacent]

theorem contentOperator_eq_diagonal (i : Fin d.card) :
    contentOperator i = DiagonalIrreducibility.diagonal (fun t => t.rationalContent i) := rfl

/-- The proven content recurrence survives scalar extension exactly. -/
theorem extended_content_recurrence (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) :
    extend K (contentOperator j) =
      extend K (generator i j hij) * extend K (contentOperator i) *
        extend K (generator i j hij) + extend K (generator i j hij) := by
  classical
  rw [← map_mul, ← map_mul, ← map_add, content_recurrence]

end LiebBridge.Young.ScalarExtension


==> anc/lieb_4433_lean/Bridge/Young/SelectedTrace.lean <==
import Bridge.Young.PrefixTrace
import Bridge.Young.CertificatePrefixShape

/-! The two actual character projectors reduce a trace to the intermediate
shape selector. The tail operator is arbitrary here; its word realization is
proved separately in `SuffixWord`. -/

noncomputable section
namespace LiebBridge.Young.SelectedTrace

open scoped BigOperators Classical
open BranchingBasis PrefixDecomposition PrefixProjector CertificateSkewEquiv

variable {eta nu mu : Certificate.Shape}
  (he : eta.Sorted (· ≥ ·)) (hn : nu.Sorted (· ≥ ·)) (hu : mu.Sorted (· ≥ ·))

local instance : Fintype (SkewStandardTableau
    (YoungDiagram.ofRowLens eta he) (YoungDiagram.ofRowLens nu hn)) := Fintype.ofFinite _

/-- Exact trace reduction for the two embedded central projectors. The only
operator input is the diagonal of the explicitly supplied tail operator. -/
theorem trace_two_projectors {m n q k : ℕ}
    (hep : ∀ x ∈ eta, 0 < x) (hup : ∀ x ∈ mu, 0 < x)
    (hc : Certificate.contains nu eta = true)
    (hη : (YoungDiagram.ofRowLens eta he).card = m+1)
    (hν : (YoungDiagram.ofRowLens nu hn).card = n+1)
    (hμ : (YoungDiagram.ofRowLens mu hu).card = q+1)
    (hm : m+1 ≤ n+1) (hq : q+1 ≤ n+1) (hk : m+1+k = q+1)
    (T : Module.End ℂ (StandardTableau (YoungDiagram.ofRowLens nu hn) → ℂ))
    (f : SkewStandardTableau (YoungDiagram.ofRowLens eta he)
      (YoungDiagram.ofRowLens nu hn) → ℂ)
    (hdiag : ∀ a s, T (Pi.single
      (glueTableau (diagram_le_of_contains eta nu he hn hc) a s).val 1)
      (glueTableau (diagram_le_of_contains eta nu he hn hc) a s).val = f s) :
    LinearMap.trace ℂ (StandardTableau (YoungDiagram.ofRowLens nu hn) → ℂ)
      (projector hη hν hm * (projector hμ hν hq * T)) =
      (YoungProjectors.degree (YoungDiagram.ofRowLens eta he) : ℂ) *
        ∑ s, if Certificate.prefixShape eta (encode s) k = mu then f s else 0 := by
  apply PrefixTrace.trace_projector_mul_factor
    (diagram_le_of_contains eta nu he hn hc) hη hν hm
  intro a s
  rw [projector_eq_initialSelector]
  simp only [Module.End.mul_apply, initialSelector, DiagonalIrreducibility.diagonal_apply]
  rw [hdiag]
  have hs := CertificatePrefixShape.prefixShape_eq_iff_initialDiagram
    eta nu mu he hn hu hep hup hc a s k
  rw [hη, hk] at hs
  rw [← hs]
  split_ifs <;> simp

end LiebBridge.Young.SelectedTrace


==> anc/lieb_4433_lean/Bridge/Young/SelectedWordTrace.lean <==
import Bridge.Young.SelectedTrace
import Bridge.Young.SuffixWord

/-! The actual two-prefix-projector/suffix-word trace equals the existing
finite evaluator, with the actual inner-tableau dimension as multiplicity. -/

noncomputable section
namespace LiebBridge.Young.SelectedWordTrace
open scoped BigOperators Classical
open Certificate BranchingBasis PrefixProjector CertificateSkewEquiv SuffixWord

variable {eta nu mu : Shape}
  (he : eta.Sorted (· ≥ ·)) (hn : nu.Sorted (· ≥ ·)) (hu : mu.Sorted (· ≥ ·))

local instance : Fintype (SkewStandardTableau
    (YoungDiagram.ofRowLens eta he) (YoungDiagram.ofRowLens nu hn)) := Fintype.ofFinite _

theorem trace_projectors_word {m n q k r : ℕ}
    (hep : ∀ x ∈ eta, 0 < x) (hup : ∀ x ∈ mu, 0 < x)
    (hc : contains nu eta = true)
    (hη : (YoungDiagram.ofRowLens eta he).card = m+1)
    (hν : (YoungDiagram.ofRowLens nu hn).card = n+1)
    (hμ : (YoungDiagram.ofRowLens mu hu).card = q+1)
    (hm : m+1 ≤ n+1) (hq : q+1 ≤ n+1) (hk : m+1+k = q+1)
    (htail : (YoungDiagram.ofRowLens nu hn).card -
      (YoungDiagram.ofRowLens eta he).card = r+1) (word : List (Fin r)) :
    LinearMap.trace ℂ (StandardTableau (YoungDiagram.ofRowLens nu hn) → ℂ)
      (projector hη hν hm * (projector hμ hν hq *
        ScalarExtension.representation ℂ hν
          (permutationWord (diagram_le_of_contains eta nu he hn hc) hν htail word))) =
      (YoungProjectors.degree (YoungDiagram.ofRowLens eta he) : ℂ) *
        (traceWord eta nu mu k (word.map Fin.val) : ℂ) := by
  let e := certificateBasisEquiv eta nu he hn hc
  let M := TraceSemantics.wordMatrix (tableaux eta nu) (word.map Fin.val)
  have hdiag (a : StandardTableau (YoungDiagram.ofRowLens eta he))
      (s : SkewStandardTableau (YoungDiagram.ofRowLens eta he)
        (YoungDiagram.ofRowLens nu hn)) :
      ScalarExtension.representation ℂ hν
        (permutationWord (diagram_le_of_contains eta nu he hn hc) hν htail word)
        (Pi.single (glueTableau (diagram_le_of_contains eta nu he hn hc) a s).val 1)
        (glueTableau (diagram_le_of_contains eta nu he hn hc) a s).val =
        (M (e.symm s) (e.symm s) : ℂ) := by
    have h := certificate_representation_word_matrix ℂ eta nu he hn hc hν htail word
      a a (e.symm s) (e.symm s)
    change _ = if a = a then (M (e.symm s) (e.symm s) : ℂ) else 0 at h
    simpa only [if_true, e, Equiv.apply_symm_apply] using h
  rw [SelectedTrace.trace_two_projectors he hn hu hep hup hc hη hν hμ hm hq hk
    _ (fun s => (M (e.symm s) (e.symm s) : ℂ)) hdiag]
  congr 1
  have hh := (Equiv.sum_comp e (fun s =>
    if prefixShape eta (encode s) k = mu then (M (e.symm s) (e.symm s) : ℂ) else 0)).symm
  rw [hh]
  rw [TraceSemantics.traceWord_eq_matrixTrace eta nu mu k (word.map Fin.val)
    (CertificateTableaux.tableaux_nodup eta nu)]
  simp only [Matrix.trace, TraceSemantics.prefixSelector, Matrix.diag_apply, Matrix.diagonal_mul, Rat.cast_sum]
  apply Finset.sum_congr rfl
  intro t _
  simp only [e, certificateBasisEquiv_encode, Equiv.symm_apply_apply, beq_iff_eq]
  change (if prefixShape eta t.val k = mu then (M t t : ℂ) else 0) =
    (((if prefixShape eta t.val k = mu then (1 : ℚ) else 0) * M t t : ℚ) : ℂ)
  split_ifs <;> simp

end LiebBridge.Young.SelectedWordTrace


==> anc/lieb_4433_lean/Bridge/Young/Seminormal.lean <==
import Bridge.Young.TableauSwap
import Mathlib.LinearAlgebra.Matrix.ToLin

/-!
The rational seminormal adjacent operators on genuine standard tableaux.
The off-diagonal term is present exactly when the swapped tableau is standard.
-/

namespace LiebBridge.Young
namespace StandardTableau

variable {d : YoungDiagram}

def rationalContent (t : StandardTableau d) (i : Fin d.card) : ℚ :=
  (boxContent (t.entry i).1 : ℤ)

def axial (t : StandardTableau d) (i j : Fin d.card) : ℚ :=
  t.rationalContent j - t.rationalContent i

theorem axial_ne_zero (t : StandardTableau d) (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) : t.axial i j ≠ 0 := by
  have h := t.content_ne_of_label_distance_le_two (t.entry i) (t.entry j)
    (by simp only [number_entry]; omega) (by simp only [number_entry]; omega)
  have hi : (boxContent (t.entry j).1 : ℤ) - boxContent (t.entry i).1 ≠ 0 :=
    sub_ne_zero.mpr h.symm
  unfold axial rationalContent
  exact_mod_cast hi

theorem axial_of_forbidden (t : StandardTableau d) (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) (hs : t.entry i ≤ t.entry j) :
    t.axial i j = 1 ∨ t.axial i j = -1 := by
  have h := t.content_gap_of_consecutive_comparable (t.entry i) (t.entry j)
    (by simpa only [number_entry] using hij) hs
  unfold axial rationalContent
  exact_mod_cast h

theorem adjacentSwap_allowed (t : StandardTableau d) (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) (hs : ¬ t.entry i ≤ t.entry j) :
    ¬ (t.adjacentSwap i j hij).entry i ≤ (t.adjacentSwap i j hij).entry j := by
  rw [adjacentSwap_of_allowed _ _ _ _ hs]
  exact t.swapAllowed_swappable i j hij hs

theorem rationalContent_adjacentSwap (t : StandardTableau d) (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) (hs : ¬ t.entry i ≤ t.entry j) (k : Fin d.card) :
    (t.adjacentSwap i j hij).rationalContent k =
      t.rationalContent (Equiv.swap i j k) := by
  rw [adjacentSwap_of_allowed _ _ _ _ hs]
  rfl

theorem axial_adjacentSwap (t : StandardTableau d) (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) (hs : ¬ t.entry i ≤ t.entry j) :
    (t.adjacentSwap i j hij).axial i j = -t.axial i j := by
  simp only [axial, rationalContent_adjacentSwap _ _ _ _ hs,
    Equiv.swap_apply_left, Equiv.swap_apply_right]
  ring

/-- Row form of the rational seminormal matrix. The source-column coefficient
at the other tableau is `1 + 1 / axial(source)`, hence `1 - 1 / axial(row)`. -/
def generator (i j : Fin d.card) (hij : (j : ℕ) = (i : ℕ) + 1) :
    Module.End ℚ (StandardTableau d → ℚ) where
  toFun v t := (t.axial i j)⁻¹ * v t +
    if ¬ t.entry i ≤ t.entry j then
      (1 - (t.axial i j)⁻¹) * v (t.adjacentSwap i j hij) else 0
  map_add' v w := by
    funext t
    simp only [Pi.add_apply]
    split_ifs <;> ring
  map_smul' c v := by
    funext t
    simp only [Pi.smul_apply, smul_eq_mul, RingHom.id_apply]
    split_ifs <;> ring

theorem generator_apply (i j : Fin d.card) (hij : (j : ℕ) = (i : ℕ) + 1)
    (v : StandardTableau d → ℚ) (t : StandardTableau d) :
    generator i j hij v t = (t.axial i j)⁻¹ * v t +
      if ¬ t.entry i ≤ t.entry j then
        (1 - (t.axial i j)⁻¹) * v (t.adjacentSwap i j hij) else 0 := rfl

/-- The actual tableau generator is an involution, including the diagonal-only
row and column cases. -/
theorem generator_square (i j : Fin d.card) (hij : (j : ℕ) = (i : ℕ) + 1) :
    generator i j hij * generator i j hij = 1 := by
  ext v t
  change generator i j hij (generator i j hij v) t = v t
  by_cases hs : ¬ t.entry i ≤ t.entry j
  · have hss := t.adjacentSwap_allowed i j hij hs
    have hd := t.axial_ne_zero i j hij
    simp only [generator_apply, if_pos hs, if_pos hss,
      axial_adjacentSwap _ _ _ _ hs, adjacentSwap_involutive i j hij t, inv_neg]
    field_simp
    ring
  · have hf := t.axial_of_forbidden i j hij (not_not.mp hs)
    simp only [generator_apply, if_neg hs, add_zero]
    rcases hf with hf | hf <;> rw [hf] <;> norm_num

theorem axial_disjoint_swap (t : StandardTableau d) (i j p q : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1)
    (hpi : p ≠ i) (hpj : p ≠ j) (hqi : q ≠ i) (hqj : q ≠ j) :
    (t.adjacentSwap i j hij).axial p q = t.axial p q := by
  unfold axial rationalContent
  rw [adjacentSwap_entry_other _ _ _ _ _ hpi hpj,
    adjacentSwap_entry_other _ _ _ _ _ hqi hqj]

/-- Distant generators commute on the actual standard-tableau module. -/
theorem generator_commute (i j p q : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) (hpq : (q : ℕ) = (p : ℕ) + 1)
    (hpi : p ≠ i) (hpj : p ≠ j) (hqi : q ≠ i) (hqj : q ≠ j) :
    generator i j hij * generator p q hpq = generator p q hpq * generator i j hij := by
  ext v t
  change generator i j hij (generator p q hpq v) t =
    generator p q hpq (generator i j hij v) t
  simp only [generator_apply,
    axial_disjoint_swap _ _ _ _ _ _ hpi hpj hqi hqj,
    axial_disjoint_swap _ _ _ _ _ _ hpi.symm hqi.symm hpj.symm hqj.symm,
    adjacentSwap_entry_other _ _ _ _ _ hpi hpj,
    adjacentSwap_entry_other _ _ _ _ _ hqi hqj,
    adjacentSwap_entry_other _ _ _ _ _ hpi.symm hqi.symm,
    adjacentSwap_entry_other _ _ _ _ _ hpj.symm hqj.symm,
    adjacentSwap_commute _ _ _ _ _ _ _ hpi hpj hqi hqj]
  split_ifs <;> ring

/-- Diagonal multiplication by the content of a specified box label. -/
def contentOperator (i : Fin d.card) : Module.End ℚ (StandardTableau d → ℚ) where
  toFun v t := t.rationalContent i * v t
  map_add' _ _ := by ext; simp [mul_add]
  map_smul' _ _ := by ext; simp [mul_left_comm]

private theorem local_content_identity (a b v w : ℚ) (h : b - a ≠ 0) :
    (b-a)⁻¹ * (a * ((b-a)⁻¹ * v + (1-(b-a)⁻¹) * w)) +
      (1-(b-a)⁻¹) * (b * (-(b-a)⁻¹ * w + (1+(b-a)⁻¹) * v)) +
      ((b-a)⁻¹ * v + (1-(b-a)⁻¹) * w) = b * v := by
  field_simp
  ring

/-- The Jucys--Murphy recurrence in the actual tableau operators. Once the
adjacent operators have been extended to `S_n`, this identifies the represented
Jucys--Murphy elements with the content diagonals. -/
theorem content_recurrence (i j : Fin d.card) (hij : (j : ℕ) = (i : ℕ) + 1) :
    generator i j hij * contentOperator i * generator i j hij + generator i j hij =
      contentOperator j := by
  ext v t
  change generator i j hij (contentOperator i (generator i j hij v)) t +
    generator i j hij v t = t.rationalContent j * v t
  by_cases hs : ¬ t.entry i ≤ t.entry j
  · have hss := t.adjacentSwap_allowed i j hij hs
    have hd := t.axial_ne_zero i j hij
    simp only [generator_apply, if_pos hs, if_pos hss, contentOperator,
      LinearMap.coe_mk, AddHom.coe_mk, rationalContent_adjacentSwap _ _ _ _ hs,
      Equiv.swap_apply_left, axial_adjacentSwap _ _ _ _ hs,
      adjacentSwap_involutive i j hij t, inv_neg]
    simpa only [axial, sub_neg_eq_add] using
      local_content_identity (t.rationalContent i) (t.rationalContent j)
        (v t) (v (t.adjacentSwap i j hij)) hd
  · have hf := t.axial_of_forbidden i j hij (not_not.mp hs)
    simp only [generator_apply, if_neg hs, add_zero, contentOperator,
      LinearMap.coe_mk, AddHom.coe_mk]
    rcases hf with hf | hf <;> rw [hf] <;> norm_num
    all_goals
      unfold axial at hf
      have hv := congrArg (fun x : ℚ => x * v t) hf
      simp only [sub_mul, one_mul, neg_one_mul] at hv
      linarith only [hv]

/-- The actual coordinate matrix, rather than an arbitrary list of numbers. -/
noncomputable def generatorMatrix (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) :
    Matrix (StandardTableau d) (StandardTableau d) ℚ :=
  by classical exact LinearMap.toMatrix' (generator i j hij)

end StandardTableau
end LiebBridge.Young


==> anc/lieb_4433_lean/Bridge/Young/SeminormalEdges.lean <==
import Bridge.Young.Seminormal
import Bridge.Young.TableauConnectivity

/-! The edges in the standard-tableau graph carry nonzero coefficients in the
actual seminormal operators. This includes the source/target sign conversion. -/

namespace LiebBridge.Young.StandardTableau

variable {d : YoungDiagram}

noncomputable local instance : DecidableEq (StandardTableau d) := Classical.decEq _

theorem axial_ne_one_and_neg_one (t : StandardTableau d) (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) (hs : ¬ t.entry i ≤ t.entry j) :
    t.axial i j ≠ 1 ∧ t.axial i j ≠ -1 := by
  have h := (t.consecutive_incomparable_iff (t.entry i) (t.entry j)
    (by simpa only [number_entry] using hij)).mp hs
  unfold axial rationalContent
  exact_mod_cast h

theorem adjacentSwap_ne (t : StandardTableau d) (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) (hs : ¬ t.entry i ≤ t.entry j) :
    t.adjacentSwap i j hij ≠ t := by
  intro h
  have he := congrArg (fun v : StandardTableau d => v.entry i) h
  change (t.adjacentSwap i j hij).entry i = t.entry i at he
  rw [adjacentSwap_of_allowed _ _ _ _ hs, swapAllowed_entry,
    Equiv.swap_apply_left] at he
  have hh := t.number.symm.injective he
  omega

theorem generator_allowed_coefficient (t : StandardTableau d) (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) (hs : ¬ t.entry i ≤ t.entry j) :
    generator i j hij (Pi.single t 1) (t.adjacentSwap i j hij) =
      1 + (t.axial i j)⁻¹ := by
  classical
  have hss := t.adjacentSwap_allowed i j hij hs
  have hn := t.adjacentSwap_ne i j hij hs
  simp only [generator_apply, if_pos hss, Pi.single_apply, if_neg hn,
    adjacentSwap_involutive i j hij t, if_pos rfl, mul_zero, mul_one, zero_add,
    axial_adjacentSwap _ _ _ _ hs, inv_neg, sub_neg_eq_add]
  simp

theorem generator_allowed_coefficient_ne_zero (t : StandardTableau d)
    (i j : Fin d.card) (hij : (j : ℕ) = (i : ℕ) + 1)
    (hs : ¬ t.entry i ≤ t.entry j) :
    generator i j hij (Pi.single t 1) (t.adjacentSwap i j hij) ≠ 0 := by
  rw [generator_allowed_coefficient _ _ _ _ hs]
  have hd := t.axial_ne_zero i j hij
  have hn := (t.axial_ne_one_and_neg_one i j hij hs).2
  intro h
  have he := congrArg (fun a : ℚ => a * t.axial i j) h
  simp only [add_mul, one_mul, inv_mul_cancel₀ hd, zero_mul] at he
  exact hn (by linarith only [he])

end LiebBridge.Young.StandardTableau


==> anc/lieb_4433_lean/Bridge/Young/StandardCompression.lean <==
import Bridge.Young.AmbientBraid
import Bridge.Young.Seminormal

/-! Identification of the concrete flag quotient basis with genuine standard
tableaux, including the source-column to target-row coefficient conversion. -/

noncomputable section
namespace LiebBridge.Young
namespace StandardCompression
open scoped Matrix
attribute [local instance] Classical.propDecidable

def standardEquiv (d : YoungDiagram) :
    StandardTableau d ≃ TriangularCompression.Retained (@ColumnIncreasing d) RowIncreasing where
  toFun t := ⟨t.number, (strictMono_iff_flags t.number).mp t.increasing⟩
  invFun e := ⟨e.val, (strictMono_iff_flags e.val).mpr e.property⟩
  left_inv t := by apply StandardTableau.ext; rfl
  right_inv e := by apply Subtype.ext; rfl

@[simp] theorem standardEquiv_val {d : YoungDiagram} (t : StandardTableau d) :
    (standardEquiv d t).val = t.number := rfl

theorem numberingSwap_involutive {d : YoungDiagram} (e : Numbering d) (i j : Fin d.card) :
    numberingSwap (numberingSwap e i j) i j = e := by
  ext x
  simp [numberingSwap]

theorem numberingSwap_standard_iff {d : YoungDiagram} (s t : StandardTableau d)
    (i j : Fin d.card) (hij : (j : ℕ) = (i : ℕ) + 1) :
    s.number = numberingSwap t.number i j ↔
      ¬ t.entry i ≤ t.entry j ∧ s = t.adjacentSwap i j hij := by
  constructor
  · intro h
    have hs : ¬ t.entry i ≤ t.entry j := by
      intro hle
      have hh := s.number_le _ _ hle
      rw [h] at hh
      simp [numberingSwap, StandardTableau.entry] at hh
      omega
    refine ⟨hs, ?_⟩
    apply StandardTableau.ext
    rw [StandardTableau.adjacentSwap_of_allowed _ _ _ _ hs]
    exact h
  · rintro ⟨hs, rfl⟩
    rw [StandardTableau.adjacentSwap_of_allowed _ _ _ _ hs]
    rfl

theorem numberingSwap_standard_row_iff {d : YoungDiagram} (s t : StandardTableau d)
    (i j : Fin d.card) (hij : (j : ℕ) = (i : ℕ) + 1) :
    s.number = numberingSwap t.number i j ↔
      ¬ s.entry i ≤ s.entry j ∧ t = s.adjacentSwap i j hij := by
  have he : s.number = numberingSwap t.number i j ↔
      t.number = numberingSwap s.number i j := by
    constructor <;> intro h
    · rw [h, numberingSwap_involutive]
    · rw [h, numberingSwap_involutive]
  rw [he, numberingSwap_standard_iff]

theorem numberingGap_eq_axial {d : YoungDiagram} (t : StandardTableau d) (i j : Fin d.card) :
    numberingGap t.number i j = t.axial i j := rfl

/-- Equality with the actual coordinate matrix of the existing row-form
generator, not merely equality between two independently stored arrays. -/
theorem generatorMatrix_eq_compressedSubmatrix {d : YoungDiagram}
    (i j : Fin d.card) (hij : (j : ℕ) = (i : ℕ) + 1) :
    StandardTableau.generatorMatrix i j hij =
      (AmbientBraid.compressedMatrix i j).submatrix (standardEquiv d) (standardEquiv d) := by
  classical
  ext s t
  simp only [StandardTableau.generatorMatrix, LinearMap.toMatrix'_apply,
    StandardTableau.generator_apply, Matrix.submatrix_apply,
    AmbientBraid.compressedMatrix, TriangularCompression.compress,
    standardEquiv_val, AmbientBraid.numberingMatrix, numberingGap_eq_axial]
  have hst : s.number = t.number ↔ s = t :=
    ⟨fun h => StandardTableau.ext h, fun h => congrArg StandardTableau.number h⟩
  simp only [hst, numberingSwap_standard_row_iff s t i j hij]
  by_cases hs : ¬ s.entry i ≤ s.entry j
  · simp only [hs, if_true, true_and]
    by_cases ht : t = s.adjacentSwap i j hij
    · subst t
      rw [StandardTableau.axial_adjacentSwap _ _ _ _ hs]
      by_cases he : s = s.adjacentSwap i j hij
      · have hd := s.axial_ne_zero i j hij
        have hneg : s.axial i j = -s.axial i j := by
          simpa only [← he] using s.axial_adjacentSwap i j hij hs
        have hz : s.axial i j = 0 := by linarith only [hneg]
        exact (hd hz).elim
      · simp [he, one_div, inv_neg, sub_eq_add_neg]
    · have ht' : s.adjacentSwap i j hij ≠ t := Ne.symm ht
      simp only [if_neg ht, if_neg ht', mul_zero, add_zero]
      by_cases he : s = t
      · subst t; simp [one_div, ht]
      · simp [he, ht]
  · simp only [hs, false_and, if_false, add_zero]
    by_cases he : s = t
    · subst t; simp [one_div]
    · simp [he]

end StandardCompression

namespace StandardTableau

/-- The actual rational seminormal operators satisfy the adjacent braid. -/
theorem generator_braid {d : YoungDiagram} (i j k : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) (hjk : (k : ℕ) = (j : ℕ) + 1) :
    generator i j hij * generator j k hjk * generator i j hij =
      generator j k hjk * generator i j hij * generator j k hjk := by
  classical
  apply LinearMap.toMatrix'.injective
  simp only [LinearMap.toMatrix'_mul]
  change generatorMatrix i j hij * generatorMatrix j k hjk * generatorMatrix i j hij =
    generatorMatrix j k hjk * generatorMatrix i j hij * generatorMatrix j k hjk
  rw [StandardCompression.generatorMatrix_eq_compressedSubmatrix i j hij,
    StandardCompression.generatorMatrix_eq_compressedSubmatrix j k hjk]
  simp only [Matrix.submatrix_mul_equiv]
  rw [AmbientBraid.compressed_braid i j k hij hjk]

end StandardTableau
end LiebBridge.Young


==> anc/lieb_4433_lean/Bridge/Young/SuffixAction.lean <==
import Bridge.Young.PrefixRepresentation
import Bridge.Young.CertificateSkewAction
import Bridge.Young.TraceSemantics
import Bridge.Young.SeminormalEdges

/-! The actual suffix generators under the genuine tableau basis split,
and their exact agreement with the certificate's column-source convention. -/

noncomputable section
namespace LiebBridge.Young.SuffixAction

open BranchingBasis BranchingAction StandardTableau
open CertificateSkewEquiv CertificateSkewAction
open scoped BigOperators Classical

variable {eta nu : YoungDiagram}

def tailIndex (h : eta ≤ nu) (i : Fin (nu.card - eta.card)) : Fin nu.card :=
  ⟨eta.card + i.val, by have := card_le h; omega⟩

@[simp] theorem tailIndex_val (h : eta ≤ nu) (i : Fin (nu.card - eta.card)) :
    (tailIndex h i).val = eta.card + i.val := rfl

theorem tailIndex_injective (h : eta ≤ nu) : Function.Injective (tailIndex h) := by
  intro i j hij
  apply Fin.ext
  have := congrArg Fin.val hij
  simpa only [tailIndex_val, Nat.add_left_cancel_iff] using this

theorem tailIndex_consecutive (h : eta ≤ nu) (i j : Fin (nu.card - eta.card))
    (hij : j.val = i.val+1) : (tailIndex h j).val = (tailIndex h i).val+1 := by
  simp only [tailIndex_val, hij, Nat.add_assoc]

theorem outer_number_embed (h : eta ≤ nu) (t : PrefixTableau eta nu)
    (b : SkewCell eta nu) :
    tailIndex h ((outerTableau h t).number b) = t.val.number b.val := by
  apply Fin.ext
  rw [tailIndex_val, outerTableau_number_val]
  have := outer_label_ge t b
  omega

theorem outer_entry_embed (h : eta ≤ nu) (t : PrefixTableau eta nu)
    (i : Fin (nu.card - eta.card)) :
    ((outerTableau h t).number.symm i).val = t.val.entry (tailIndex h i) := by
  apply t.val.number.injective
  rw [← outer_number_embed, Equiv.apply_symm_apply, number_entry]

theorem outer_entry_val (h : eta ≤ nu) (t : PrefixTableau eta nu)
    (i : Fin (nu.card - eta.card)) :
    ((outerTableau h t).number.symm i).val.val = (t.val.entry (tailIndex h i)).val :=
  congrArg Subtype.val (outer_entry_embed h t i)

theorem outer_entry_le_iff (h : eta ≤ nu) (t : PrefixTableau eta nu)
    (i j : Fin (nu.card - eta.card)) :
    (outerTableau h t).number.symm i ≤ (outerTableau h t).number.symm j ↔
      t.val.entry (tailIndex h i) ≤ t.val.entry (tailIndex h j) := by
  change ((outerTableau h t).number.symm i).val ≤
    ((outerTableau h t).number.symm j).val ↔ _
  rw [outer_entry_embed, outer_entry_embed]

def skewContent (t : SkewStandardTableau eta nu) (i : Fin (nu.card - eta.card)) : ℚ :=
  (boxContent (t.number.symm i).val.val : ℤ)

def skewAxial (t : SkewStandardTableau eta nu) (i j : Fin (nu.card - eta.card)) : ℚ :=
  skewContent t j - skewContent t i

theorem axial_suffix (h : eta ≤ nu) (t : PrefixTableau eta nu)
    (i j : Fin (nu.card - eta.card)) :
    t.val.axial (tailIndex h i) (tailIndex h j) = skewAxial (outerTableau h t) i j := by
  simp only [axial, rationalContent, skewAxial, skewContent, outer_entry_val]

theorem hasPrefix_adjacentSwap_iff (h : eta ≤ nu) (t : StandardTableau nu)
    (i j : Fin (nu.card - eta.card)) (hij : j.val = i.val+1) :
    HasPrefix eta (t.adjacentSwap (tailIndex h i) (tailIndex h j)
      (tailIndex_consecutive h i j hij)) ↔ HasPrefix eta t := by
  by_cases hs : ¬ t.entry (tailIndex h i) ≤ t.entry (tailIndex h j)
  · rw [adjacentSwap_of_allowed _ _ _ _ hs]
    have he (b : Cell nu) :
        ((t.swapAllowed (tailIndex h i) (tailIndex h j)
          (tailIndex_consecutive h i j hij) hs).number b).val < eta.card ↔
          (t.number b).val < eta.card := by
      simp only [swapAllowed_number, Equiv.trans_apply, Equiv.swap_apply_def]
      split_ifs with hi hj
      · have hv := congrArg Fin.val hi
        simp only [tailIndex_val] at hv ⊢
        omega
      · have hv := congrArg Fin.val hj
        simp only [tailIndex_val] at hv ⊢
        omega
      · rfl
    simp only [HasPrefix, he]
  · rw [adjacentSwap_of_forbidden _ _ _ _ (not_not.mp hs)]

def suffixSwap (h : eta ≤ nu) (t : PrefixTableau eta nu)
    (i j : Fin (nu.card - eta.card)) (hij : j.val = i.val+1) : PrefixTableau eta nu :=
  ⟨t.val.adjacentSwap (tailIndex h i) (tailIndex h j) (tailIndex_consecutive h i j hij),
    (hasPrefix_adjacentSwap_iff h t.val i j hij).mpr t.property⟩

theorem innerTableau_suffixSwap (h : eta ≤ nu) (t : PrefixTableau eta nu)
    (i j : Fin (nu.card - eta.card)) (hij : j.val = i.val+1) :
    innerTableau h (suffixSwap h t i j hij) = innerTableau h t := by
  apply StandardTableau.ext
  apply Equiv.ext
  intro b
  apply Fin.ext
  rw [innerTableau_number_val, innerTableau_number_val]
  by_cases hs : ¬ t.val.entry (tailIndex h i) ≤ t.val.entry (tailIndex h j)
  · have hb : (t.val.number (innerCell h b)).val < eta.card :=
      (t.property (innerCell h b)).mpr b.property
    have hi : t.val.number (innerCell h b) ≠ tailIndex h i := by
      intro he
      have := congrArg Fin.val he
      simp only [tailIndex_val] at this
      omega
    have hj : t.val.number (innerCell h b) ≠ tailIndex h j := by
      intro he
      have := congrArg Fin.val he
      simp only [tailIndex_val] at this
      omega
    change ((t.val.adjacentSwap (tailIndex h i) (tailIndex h j) _).number (innerCell h b)).val = _
    rw [adjacentSwap_of_allowed _ _ _ _ hs]
    simp [swapAllowed_number, Equiv.swap_apply_of_ne_of_ne hi hj]
  · change ((t.val.adjacentSwap (tailIndex h i) (tailIndex h j) _).number (innerCell h b)).val = _
    rw [adjacentSwap_of_forbidden _ _ _ _ (not_not.mp hs)]

theorem outerTableau_suffixSwap (h : eta ≤ nu) (t : PrefixTableau eta nu)
    (i j : Fin (nu.card - eta.card)) (hij : j.val = i.val+1)
    (hs : ¬ (outerTableau h t).number.symm i ≤ (outerTableau h t).number.symm j) :
    outerTableau h (suffixSwap h t i j hij) =
      swappedTableau (outerTableau h t) i j ((swap_numbering_strictMono_iff _ i j hij).mpr hs) := by
  have hs' : ¬ t.val.entry (tailIndex h i) ≤ t.val.entry (tailIndex h j) :=
    fun hh => hs ((outer_entry_le_iff h t i j).mpr hh)
  apply CertificateSkewEquiv.skew_ext
  apply Equiv.ext
  intro b
  apply tailIndex_injective h
  rw [outer_number_embed]
  change (t.val.adjacentSwap (tailIndex h i) (tailIndex h j) _).number b.val =
    tailIndex h (Equiv.swap i j ((outerTableau h t).number b))
  rw [adjacentSwap_of_allowed _ _ _ _ hs']
  simp only [swapAllowed_number, Equiv.trans_apply]
  rw [← outer_number_embed]
  exact (Function.Injective.map_swap (tailIndex_injective h) i j
    ((outerTableau h t).number b)).symm

theorem suffixSwap_of_forbidden (h : eta ≤ nu) (t : PrefixTableau eta nu)
    (i j : Fin (nu.card - eta.card)) (hij : j.val = i.val+1)
    (hs : (outerTableau h t).number.symm i ≤ (outerTableau h t).number.symm j) :
    suffixSwap h t i j hij = t := by
  apply Subtype.ext
  exact adjacentSwap_of_forbidden _ _ _ _ ((outer_entry_le_iff h t i j).mp hs)

/-- The skew row-form operator uses the already constructed genuine skew swap. -/
def skewGenerator (i j : Fin (nu.card - eta.card)) (hij : j.val = i.val+1) :
    Module.End ℚ (SkewStandardTableau eta nu → ℚ) where
  toFun v t := (skewAxial t i j)⁻¹ * v t +
    if hs : ¬ t.number.symm i ≤ t.number.symm j then
      (1 - (skewAxial t i j)⁻¹) *
        v (swappedTableau t i j ((swap_numbering_strictMono_iff t i j hij).mpr hs))
    else 0
  map_add' v w := by
    funext t
    simp only [Pi.add_apply]
    split_ifs <;> ring
  map_smul' c v := by
    funext t
    simp only [Pi.smul_apply, smul_eq_mul, RingHom.id_apply]
    split_ifs <;> ring

def suffixAction (h : eta ≤ nu) (i j : Fin (nu.card - eta.card))
    (hij : j.val = i.val+1) (v : PrefixTableau eta nu → ℚ) (t : PrefixTableau eta nu) : ℚ :=
  generator (tailIndex h i) (tailIndex h j) (tailIndex_consecutive h i j hij)
    (extendByZero v) t.val

theorem generator_extendByZero (h : eta ≤ nu) (i j : Fin (nu.card - eta.card))
    (hij : j.val = i.val+1) (v : PrefixTableau eta nu → ℚ) :
    generator (tailIndex h i) (tailIndex h j) (tailIndex_consecutive h i j hij)
      (extendByZero v) = extendByZero (suffixAction h i j hij v) := by
  funext t
  by_cases hp : HasPrefix eta t
  · simp only [extendByZero, dif_pos hp]
    rfl
  · have hp' : ¬ HasPrefix eta
        (t.adjacentSwap (tailIndex h i) (tailIndex h j) (tailIndex_consecutive h i j hij)) :=
      fun hh => hp ((hasPrefix_adjacentSwap_iff h t i j hij).mp hh)
    simp [generator_apply, extendByZero, hp, hp']

def splitAction (i j : Fin (nu.card - eta.card)) (hij : j.val = i.val+1)
    (f : StandardTableau eta × SkewStandardTableau eta nu → ℚ)
    (p : StandardTableau eta × SkewStandardTableau eta nu) : ℚ :=
  skewGenerator i j hij (fun b => f (p.1,b)) p.2

/-- Under the genuine prefix split, a suffix generator fixes the inner
standard tableau and acts by the rational skew seminormal operator. -/
theorem prefixEquiv_intertwines (h : eta ≤ nu) (i j : Fin (nu.card - eta.card))
    (hij : j.val = i.val+1) (f : StandardTableau eta × SkewStandardTableau eta nu → ℚ) :
    suffixAction h i j hij (f ∘ prefixEquiv h) = splitAction i j hij f ∘ prefixEquiv h := by
  funext t
  have hp := (hasPrefix_adjacentSwap_iff h t.val i j hij).mpr t.property
  simp only [suffixAction, generator_apply, extendByZero, dif_pos t.property, dif_pos hp,
    Function.comp_apply, splitAction]
  change (t.val.axial (tailIndex h i) (tailIndex h j))⁻¹ * f (prefixEquiv h t) +
    (if ¬ t.val.entry (tailIndex h i) ≤ t.val.entry (tailIndex h j) then
      (1 - (t.val.axial (tailIndex h i) (tailIndex h j))⁻¹) *
        f (prefixEquiv h (suffixSwap h t i j hij)) else 0) = _
  rw [axial_suffix]
  by_cases hs : ¬ (outerTableau h t).number.symm i ≤ (outerTableau h t).number.symm j
  · have hs' := mt (outer_entry_le_iff h t i j).mpr hs
    simp only [if_pos hs', skewGenerator, LinearMap.coe_mk, AddHom.coe_mk,
      dif_pos hs, prefixEquiv, Equiv.coe_fn_mk,
      innerTableau_suffixSwap, outerTableau_suffixSwap h t i j hij hs]
  · have hs' : ¬ ¬ t.val.entry (tailIndex h i) ≤ t.val.entry (tailIndex h j) :=
      not_not.mpr ((outer_entry_le_iff h t i j).mp (not_not.mp hs))
    simp only [if_neg hs', skewGenerator, LinearMap.coe_mk, AddHom.coe_mk,
      dif_neg hs, prefixEquiv, Equiv.coe_fn_mk]

theorem encode_injective (h : eta ≤ nu) :
    Function.Injective (encode : SkewStandardTableau eta nu → LiebBridge.Certificate.Tableau) := by
  intro S T he
  exact (geometricEquiv h).symm.injective (Subtype.ext he)

theorem skewAxial_eq_axialGap (t : SkewStandardTableau eta nu)
    (i j : Fin (nu.card - eta.card)) (hij : j.val = i.val+1) :
    skewAxial t i j = TraceSemantics.axialGap (encode t) i.val := by
  rw [TraceSemantics.axialGap, ← hij, encode_getD, encode_getD]
  simp only [skewAxial, skewContent, Int.cast_sub]
  rfl

theorem swappedTableau_allowed (t : SkewStandardTableau eta nu)
    (i j : Fin (nu.card - eta.card)) (hij : j.val = i.val+1)
    (hs : StrictMono (t.number.trans (Equiv.swap i j))) :
    ¬ (swappedTableau t i j hs).number.symm i ≤ (swappedTableau t i j hs).number.symm j := by
  intro hh
  change t.number.symm (Equiv.swap i j i) ≤ t.number.symm (Equiv.swap i j j) at hh
  simp only [Equiv.swap_apply_left, Equiv.swap_apply_right] at hh
  have he := t.increasing.monotone hh
  simp only [Equiv.apply_symm_apply] at he
  have hv : j.val ≤ i.val := he
  omega

theorem swappedTableau_twice (t : SkewStandardTableau eta nu)
    (i j : Fin (nu.card - eta.card))
    (hs : StrictMono (t.number.trans (Equiv.swap i j)))
    (hs' : StrictMono ((swappedTableau t i j hs).number.trans (Equiv.swap i j))) :
    swappedTableau (swappedTableau t i j hs) i j hs' = t := by
  apply CertificateSkewEquiv.skew_ext
  apply Equiv.ext
  intro b
  simp [swappedTableau]

theorem swappedTableau_ne (t : SkewStandardTableau eta nu)
    (i j : Fin (nu.card - eta.card)) (hij : j.val = i.val+1)
    (hs : StrictMono (t.number.trans (Equiv.swap i j))) :
    swappedTableau t i j hs ≠ t := by
  intro he
  have hh := congrArg (fun T : SkewStandardTableau eta nu => T.number (t.number.symm i)) he
  simp only [swappedTableau, Equiv.trans_apply, Equiv.apply_symm_apply,
    Equiv.swap_apply_left] at hh
  have hv := congrArg Fin.val hh
  omega

theorem skewAxial_swappedTableau (t : SkewStandardTableau eta nu)
    (i j : Fin (nu.card - eta.card))
    (hs : StrictMono (t.number.trans (Equiv.swap i j))) :
    skewAxial (swappedTableau t i j hs) i j = -skewAxial t i j := by
  change (boxContent (t.number.symm (Equiv.swap i j j)).val.val : ℚ) -
    (boxContent (t.number.symm (Equiv.swap i j i)).val.val : ℚ) = _
  simp only [Equiv.swap_apply_left, Equiv.swap_apply_right, skewAxial, skewContent]
  ring

theorem encode_eq_swap_iff (h : eta ≤ nu) (S T : SkewStandardTableau eta nu)
    (i j : Fin (nu.card - eta.card)) (hij : j.val = i.val+1) :
    encode T = LiebBridge.Certificate.swapAdjacent (encode S) i.val ↔
      ∃ hs : StrictMono (S.number.trans (Equiv.swap i j)), T = swappedTableau S i j hs := by
  constructor
  · intro he
    have ha : ¬ S.number.symm i ≤ S.number.symm j := by
      apply (standard_swapAdjacent_iff S i j hij).mp
      rw [← he]
      exact encode_standard T
    let hs := (swap_numbering_strictMono_iff S i j hij).mpr ha
    refine ⟨hs, encode_injective h ?_⟩
    rw [he, encode_swappedTableau S i j hij hs]
  · rintro ⟨hs, rfl⟩
    exact encode_swappedTableau S i j hij hs

/-- The exact row-target/column-source coefficient used by the executable
trace evaluator. In particular the off-diagonal coefficient is
`1 + 1 / axialGap source`, with its source normalization proved explicitly. -/
theorem skewGenerator_basis (h : eta ≤ nu) (i j : Fin (nu.card - eta.card))
    (hij : j.val = i.val+1) (source target : SkewStandardTableau eta nu) :
    skewGenerator i j hij (Pi.single source 1) target =
      TraceSemantics.seminormalEntry i.val (encode target) (encode source) := by
  have hdiag : encode target = encode source ↔ target = source := (encode_injective h).eq_iff
  by_cases he : encode target = LiebBridge.Certificate.swapAdjacent (encode source) i.val
  · obtain ⟨hs, rfl⟩ := (encode_eq_swap_iff h source target i j hij).mp he
    have ha := swappedTableau_allowed source i j hij hs
    have hs' := (swap_numbering_strictMono_iff (swappedTableau source i j hs) i j hij).mpr ha
    have ht := swappedTableau_twice source i j hs hs'
    have hn := swappedTableau_ne source i j hij hs
    have hen : encode (swappedTableau source i j hs) ≠ encode source :=
      fun hh => hn (encode_injective h hh)
    simp only [skewGenerator, LinearMap.coe_mk, AddHom.coe_mk, dif_pos ha,
      Pi.single_apply, if_neg hn, ht, if_pos rfl, mul_zero, mul_one, zero_add,
      skewAxial_swappedTableau, inv_neg, sub_neg_eq_add,
      TraceSemantics.seminormalEntry, if_neg hen, if_pos he, zero_add,
      ← skewAxial_eq_axialGap source i j hij, one_div]
    simp
  · have hzero : (if hs : ¬ target.number.symm i ≤ target.number.symm j then
        (1 - (skewAxial target i j)⁻¹) *
          (Pi.single source (1 : ℚ) : SkewStandardTableau eta nu → ℚ)
            (swappedTableau target i j ((swap_numbering_strictMono_iff target i j hij).mpr hs))
        else 0) = 0 := by
      by_cases hs : ¬ target.number.symm i ≤ target.number.symm j
      · rw [dif_pos hs]
        let hst := (swap_numbering_strictMono_iff target i j hij).mpr hs
        have hn : swappedTableau target i j hst ≠ source := by
          intro hh
          have ha := swappedTableau_allowed target i j hij hst
          have hs' := (swap_numbering_strictMono_iff (swappedTableau target i j hst) i j hij).mpr ha
          have hx := encode_swappedTableau (swappedTableau target i j hst) i j hij hs'
          rw [swappedTableau_twice] at hx
          rw [hh] at hx
          exact he hx
        simp [Pi.single_apply, hn]
      · rw [dif_neg hs]
    change (skewAxial target i j)⁻¹ *
      (Pi.single source (1 : ℚ) : SkewStandardTableau eta nu → ℚ) target + _ = _
    rw [hzero]
    simp only [TraceSemantics.seminormalEntry, if_neg he, add_zero, hdiag,
      ← skewAxial_eq_axialGap source i j hij, one_div, Pi.single_apply]
    split_ifs with ht
    · subst target
      simp
    · simp

theorem splitAction_single (i j : Fin (nu.card - eta.card)) (hij : j.val = i.val+1)
    (a : StandardTableau eta) (s : SkewStandardTableau eta nu)
    (p : StandardTableau eta × SkewStandardTableau eta nu) :
    splitAction i j hij (Pi.single (a,s) 1) p =
      if p.1 = a then skewGenerator i j hij (Pi.single s 1) p.2 else 0 := by
  by_cases hp : p.1 = a
  · have hf : (fun b : SkewStandardTableau eta nu =>
        (Pi.single (a,s) (1 : ℚ) : (StandardTableau eta × SkewStandardTableau eta nu) → ℚ) (p.1,b)) =
        (Pi.single s 1 : SkewStandardTableau eta nu → ℚ) := by
      funext b
      simp [Pi.single_apply, hp]
    simp only [splitAction, hf, if_pos hp]
  · have hf : (fun b : SkewStandardTableau eta nu =>
        (Pi.single (a,s) (1 : ℚ) : (StandardTableau eta × SkewStandardTableau eta nu) → ℚ) (p.1,b)) = 0 := by
      funext b
      simp [Pi.single_apply, hp]
    simp only [splitAction, hf, map_zero, Pi.zero_apply, if_neg hp]

/-- The actual ambient suffix generator, directly on ambient basis vectors.
Every entry agrees with the evaluator after encoding the skew tableau. -/
theorem generator_basis (h : eta ≤ nu) (i j : Fin (nu.card - eta.card))
    (hij : j.val = i.val+1) (a : StandardTableau eta)
    (source : SkewStandardTableau eta nu) (t : StandardTableau nu) :
    generator (tailIndex h i) (tailIndex h j) (tailIndex_consecutive h i j hij)
        (Pi.single (glueTableau h a source).val 1) t =
      if ht : HasPrefix eta t then
        if innerTableau h ⟨t,ht⟩ = a then
          TraceSemantics.seminormalEntry i.val (encode (outerTableau h ⟨t,ht⟩)) (encode source)
        else 0
      else 0 := by
  have hh := congrFun (generator_extendByZero h i j hij
    ((Pi.single (a,source) 1) ∘ prefixEquiv h)) t
  rw [PrefixRepresentation.extendByZero_single, prefixEquiv_intertwines] at hh
  rw [hh]
  by_cases hp : HasPrefix eta t
  · simp only [extendByZero, dif_pos hp, Function.comp_apply]
    change splitAction i j hij (Pi.single (a,source) 1) (prefixEquiv h ⟨t,hp⟩) = _
    rw [splitAction_single, skewGenerator_basis h]
    rfl
  · simp only [extendByZero, dif_neg hp]

theorem generator_glued_basis (h : eta ≤ nu) (i j : Fin (nu.card - eta.card))
    (hij : j.val = i.val+1) (a b : StandardTableau eta)
    (source target : SkewStandardTableau eta nu) :
    generator (tailIndex h i) (tailIndex h j) (tailIndex_consecutive h i j hij)
        (Pi.single (glueTableau h a source).val 1) (glueTableau h b target).val =
      if b = a then TraceSemantics.seminormalEntry i.val (encode target) (encode source) else 0 := by
  rw [generator_basis h i j hij]
  simp only [dif_pos (glueTableau h b target).property]
  change (if innerTableau h (glueTableau h b target) = a then
      TraceSemantics.seminormalEntry i.val (encode (outerTableau h (glueTableau h b target)))
        (encode source) else 0) = _
  rw [innerTableau_glue, outerTableau_glue]

def adjacentIndex {n : ℕ} (h : eta ≤ nu) (hν : nu.card = n+1)
    (i j : Fin (nu.card - eta.card)) (hij : j.val = i.val+1) : Fin n :=
  ⟨eta.card+i.val, by have := (tailIndex h j).isLt; simp only [tailIndex_val] at this; omega⟩

/-- The ambient generator above is the representation of the actual adjacent
permutation on the corresponding suffix labels. -/
theorem representation_suffixAdjacent {n : ℕ} (h : eta ≤ nu) (hν : nu.card = n+1)
    (i j : Fin (nu.card - eta.card)) (hij : j.val = i.val+1) :
    YoungRepresentation.representation hν
        (Equiv.swap (adjacentIndex h hν i j hij).castSucc (adjacentIndex h hν i j hij).succ) =
      generator (tailIndex h i) (tailIndex h j) (tailIndex_consecutive h i j hij) := by
  rw [YoungRepresentation.representation_adjacent]
  have hj : YoungRepresentation.rightIndex hν (adjacentIndex h hν i j hij) = tailIndex h j := by
    apply Fin.ext
    simp only [YoungRepresentation.rightIndex_val, adjacentIndex, tailIndex_val]
    omega
  unfold YoungRepresentation.adjacentOperator
  simp only [hj]
  rfl

/-- Direct complex (or characteristic-zero field) version of the actual
suffix permutation coefficient. -/
theorem representation_glued_basis (K : Type*) [Field K] [CharZero K] {n : ℕ}
    (h : eta ≤ nu) (hν : nu.card = n+1)
    (i j : Fin (nu.card - eta.card)) (hij : j.val = i.val+1)
    (a b : StandardTableau eta) (source target : SkewStandardTableau eta nu) :
    ScalarExtension.representation K hν
        (Equiv.swap (adjacentIndex h hν i j hij).castSucc (adjacentIndex h hν i j hij).succ)
        (Pi.single (glueTableau h a source).val 1) (glueTableau h b target).val =
      if b = a then (TraceSemantics.seminormalEntry i.val (encode target) (encode source) : K)
      else 0 := by
  change ScalarExtension.extend K (YoungRepresentation.representation hν _)
    (Pi.single (glueTableau h a source).val 1) (glueTableau h b target).val = _
  rw [ScalarExtension.extend_basis_coefficient, representation_suffixAdjacent h hν i j hij,
    generator_glued_basis h i j hij]
  split_ifs <;> simp

end LiebBridge.Young.SuffixAction


==> anc/lieb_4433_lean/Bridge/Young/SuffixWord.lean <==
import Bridge.Young.SuffixAction
import Mathlib.LinearAlgebra.Matrix.Reindex

/-! Actual suffix words, with the same ordered list product as the exact
certificate evaluator.  The action and matrix identification are proved by
multiplicativity from the verified single-generator identities. -/

noncomputable section
namespace LiebBridge.Young.SuffixWord

open BranchingBasis BranchingAction CertificateSkewEquiv SuffixAction StandardTableau
open scoped BigOperators Matrix Classical

variable {eta nu : YoungDiagram} {r n : ℕ}

def leftIndex (htail : nu.card - eta.card = r+1) (i : Fin r) :
    Fin (nu.card - eta.card) := ⟨i.val, by omega⟩

def rightIndex (htail : nu.card - eta.card = r+1) (i : Fin r) :
    Fin (nu.card - eta.card) := ⟨i.val+1, by omega⟩

def skewLetter (htail : nu.card - eta.card = r+1) (i : Fin r) :
    Module.End ℚ (SkewStandardTableau eta nu → ℚ) :=
  skewGenerator (leftIndex htail i) (rightIndex htail i) rfl

def ambientLetter (h : eta ≤ nu) (htail : nu.card - eta.card = r+1) (i : Fin r) :
    Module.End ℚ (StandardTableau nu → ℚ) :=
  generator (tailIndex h (leftIndex htail i)) (tailIndex h (rightIndex htail i))
    (tailIndex_consecutive h _ _ rfl)

def permutationLetter (h : eta ≤ nu) (hν : nu.card = n+1)
    (htail : nu.card - eta.card = r+1) (i : Fin r) : Equiv.Perm (Fin (n+1)) :=
  Equiv.swap (adjacentIndex h hν (leftIndex htail i) (rightIndex htail i) rfl).castSucc
    (adjacentIndex h hν (leftIndex htail i) (rightIndex htail i) rfl).succ

def skewWord (htail : nu.card - eta.card = r+1) (word : List (Fin r)) :
    Module.End ℚ (SkewStandardTableau eta nu → ℚ) :=
  (word.map (skewLetter htail)).prod

def ambientWord (h : eta ≤ nu) (htail : nu.card - eta.card = r+1) (word : List (Fin r)) :
    Module.End ℚ (StandardTableau nu → ℚ) :=
  (word.map (ambientLetter h htail)).prod

/-- The actual permutation product, in the evaluator's unchanged word order. -/
def permutationWord (h : eta ≤ nu) (hν : nu.card = n+1)
    (htail : nu.card - eta.card = r+1) (word : List (Fin r)) : Equiv.Perm (Fin (n+1)) :=
  (word.map (permutationLetter h hν htail)).prod

theorem representation_permutationLetter (h : eta ≤ nu) (hν : nu.card = n+1)
    (htail : nu.card - eta.card = r+1) (i : Fin r) :
    YoungRepresentation.representation hν (permutationLetter h hν htail i) =
      ambientLetter h htail i :=
  representation_suffixAdjacent h hν (leftIndex htail i) (rightIndex htail i) rfl

theorem representation_permutationWord (h : eta ≤ nu) (hν : nu.card = n+1)
    (htail : nu.card - eta.card = r+1) (word : List (Fin r)) :
    YoungRepresentation.representation hν (permutationWord h hν htail word) =
      ambientWord h htail word := by
  induction word with
  | nil => simp [permutationWord, ambientWord]
  | cons i word ih =>
    change YoungRepresentation.representation hν
      (permutationLetter h hν htail i * permutationWord h hν htail word) =
        ambientLetter h htail i * ambientWord h htail word
    rw [map_mul, representation_permutationLetter, ih]

/-- Act on each skew coordinate function separately, fixing its inner index. -/
def splitOperator (T : Module.End ℚ (SkewStandardTableau eta nu → ℚ)) :
    Module.End ℚ ((StandardTableau eta × SkewStandardTableau eta nu) → ℚ) where
  toFun f p := T (fun b => f (p.1,b)) p.2
  map_add' f g := by
    funext p
    exact congrFun (T.map_add (fun b => f (p.1,b)) (fun b => g (p.1,b))) p.2
  map_smul' c f := by
    funext p
    exact congrFun (T.map_smul c (fun b => f (p.1,b))) p.2

@[simp] theorem splitOperator_one :
    splitOperator (eta := eta) (nu := nu) 1 = 1 := rfl

theorem splitOperator_mul (S T : Module.End ℚ (SkewStandardTableau eta nu → ℚ)) :
    splitOperator (S*T) = splitOperator S * splitOperator T := rfl

/-- Full vector intertwining for arbitrary suffix words. This proves that
products never acquire hidden contributions from outside the prefix block. -/
theorem word_intertwines (h : eta ≤ nu) (htail : nu.card - eta.card = r+1)
    (word : List (Fin r)) (f : StandardTableau eta × SkewStandardTableau eta nu → ℚ) :
    ambientWord h htail word (extendByZero (f ∘ prefixEquiv h)) =
      extendByZero ((splitOperator (skewWord htail word) f) ∘ prefixEquiv h) := by
  induction word generalizing f with
  | nil => simp [ambientWord, skewWord]
  | cons i word ih =>
    change ambientLetter h htail i
      (ambientWord h htail word (extendByZero (f ∘ prefixEquiv h))) = _
    rw [ih]
    rw [ambientLetter,
      SuffixAction.generator_extendByZero h (leftIndex htail i) (rightIndex htail i) rfl,
      SuffixAction.prefixEquiv_intertwines h (leftIndex htail i) (rightIndex htail i) rfl]
    rfl

theorem splitOperator_single (T : Module.End ℚ (SkewStandardTableau eta nu → ℚ))
    (a : StandardTableau eta) (s : SkewStandardTableau eta nu)
    (p : StandardTableau eta × SkewStandardTableau eta nu) :
    splitOperator T (Pi.single (a,s) 1) p =
      if p.1 = a then T (Pi.single s 1) p.2 else 0 := by
  by_cases hp : p.1 = a
  · have hf : (fun b : SkewStandardTableau eta nu =>
        (Pi.single (a,s) (1 : ℚ) : (StandardTableau eta × SkewStandardTableau eta nu) → ℚ) (p.1,b)) =
        (Pi.single s 1 : SkewStandardTableau eta nu → ℚ) := by
      funext b
      simp [Pi.single_apply, hp]
    change T _ _ = _
    rw [hf, if_pos hp]
  · have hf : (fun b : SkewStandardTableau eta nu =>
        (Pi.single (a,s) (1 : ℚ) : (StandardTableau eta × SkewStandardTableau eta nu) → ℚ) (p.1,b)) = 0 := by
      funext b
      simp [Pi.single_apply, hp]
    change T _ _ = _
    rw [hf, map_zero, if_neg hp]
    rfl

theorem word_basis (h : eta ≤ nu) (htail : nu.card - eta.card = r+1)
    (word : List (Fin r)) (a : StandardTableau eta)
    (source : SkewStandardTableau eta nu) (t : StandardTableau nu) :
    ambientWord h htail word (Pi.single (glueTableau h a source).val 1) t =
      if ht : HasPrefix eta t then
        if innerTableau h ⟨t,ht⟩ = a then
          skewWord htail word (Pi.single source 1) (outerTableau h ⟨t,ht⟩)
        else 0
      else 0 := by
  have hh := congrFun (word_intertwines h htail word (Pi.single (a,source) 1)) t
  rw [PrefixRepresentation.extendByZero_single] at hh
  rw [hh]
  by_cases hp : HasPrefix eta t
  · simp only [extendByZero, dif_pos hp, Function.comp_apply]
    change splitOperator (skewWord htail word) (Pi.single (a,source) 1) (prefixEquiv h ⟨t,hp⟩) = _
    exact splitOperator_single _ a source (prefixEquiv h ⟨t,hp⟩)
  · simp only [extendByZero, dif_neg hp]

theorem word_glued_basis (h : eta ≤ nu) (htail : nu.card - eta.card = r+1)
    (word : List (Fin r)) (a b : StandardTableau eta)
    (source target : SkewStandardTableau eta nu) :
    ambientWord h htail word (Pi.single (glueTableau h a source).val 1)
        (glueTableau h b target).val =
      if b = a then skewWord htail word (Pi.single source 1) target else 0 := by
  rw [word_basis]
  simp only [dif_pos (glueTableau h b target).property]
  change (if innerTableau h (glueTableau h b target) = a then
      skewWord htail word (Pi.single source 1) (outerTableau h (glueTableau h b target)) else 0) = _
  rw [innerTableau_glue, outerTableau_glue]

section MatrixModel

local instance : Fintype (SkewStandardTableau eta nu) := Fintype.ofFinite _

/-- The coordinate matrix transported along an actual basis equivalence. -/
def matrixModel {tabs : List LiebBridge.Certificate.Tableau}
    (e : TraceSemantics.TableauBasis tabs ≃ SkewStandardTableau eta nu) :
    Module.End ℚ (SkewStandardTableau eta nu → ℚ) →+*
      Matrix (TraceSemantics.TableauBasis tabs) (TraceSemantics.TableauBasis tabs) ℚ :=
  (Matrix.reindexAlgEquiv ℚ ℚ e.symm).toRingHom.comp (LinearMap.toMatrixAlgEquiv').toRingHom

theorem matrixModel_apply {tabs : List LiebBridge.Certificate.Tableau}
    (e : TraceSemantics.TableauBasis tabs ≃ SkewStandardTableau eta nu)
    (T : Module.End ℚ (SkewStandardTableau eta nu → ℚ))
    (target source : TraceSemantics.TableauBasis tabs) :
    matrixModel e T target source = T (Pi.single (e source) 1) (e target) := by
  change LinearMap.toMatrixAlgEquiv' T (e target) (e source) = _
  rw [LinearMap.toMatrixAlgEquiv'_apply]
  have heq : (fun j' : SkewStandardTableau eta nu => if j' = e source then (1 : ℚ) else 0) =
      (Pi.single (e source) 1 : SkewStandardTableau eta nu → ℚ) := by
    funext j'
    simp [Pi.single_apply]
  rw [heq]

theorem matrixModel_skewLetter (h : eta ≤ nu) (htail : nu.card - eta.card = r+1)
    {tabs : List LiebBridge.Certificate.Tableau}
    (e : TraceSemantics.TableauBasis tabs ≃ SkewStandardTableau eta nu)
    (hencode : ∀ t, encode (e t) = t.val) (i : Fin r) :
    matrixModel e (skewLetter htail i) = TraceSemantics.seminormalMatrix tabs i.val := by
  ext target source
  rw [matrixModel_apply]
  change skewGenerator (leftIndex htail i) (rightIndex htail i) rfl _ _ = _
  rw [skewGenerator_basis h _ _ rfl, hencode, hencode]
  rfl

/-- The actual skew word matrix is exactly the evaluator's ordered product. -/
theorem matrixModel_skewWord (h : eta ≤ nu) (htail : nu.card - eta.card = r+1)
    {tabs : List LiebBridge.Certificate.Tableau}
    (e : TraceSemantics.TableauBasis tabs ≃ SkewStandardTableau eta nu)
    (hencode : ∀ t, encode (e t) = t.val) (word : List (Fin r)) :
    matrixModel e (skewWord htail word) =
      TraceSemantics.wordMatrix tabs (word.map Fin.val) := by
  induction word with
  | nil => simp [skewWord, TraceSemantics.wordMatrix]
  | cons i word ih =>
    change matrixModel e (skewLetter htail i * skewWord htail word) =
      TraceSemantics.seminormalMatrix tabs i.val * TraceSemantics.wordMatrix tabs (word.map Fin.val)
    rw [map_mul, matrixModel_skewLetter h htail e hencode, ih]

theorem skewWord_basis (h : eta ≤ nu) (htail : nu.card - eta.card = r+1)
    {tabs : List LiebBridge.Certificate.Tableau}
    (e : TraceSemantics.TableauBasis tabs ≃ SkewStandardTableau eta nu)
    (hencode : ∀ t, encode (e t) = t.val) (word : List (Fin r))
    (source target : TraceSemantics.TableauBasis tabs) :
    skewWord htail word (Pi.single (e source) 1) (e target) =
      TraceSemantics.wordMatrix tabs (word.map Fin.val) target source := by
  rw [← matrixModel_apply e, matrixModel_skewWord h htail e hencode]

end MatrixModel

/-- Full ambient support and coefficient statement after scalar extension. -/
theorem representation_word_basis (K : Type*) [Field K] [CharZero K]
    (h : eta ≤ nu) (hν : nu.card = n+1) (htail : nu.card - eta.card = r+1)
    (word : List (Fin r)) (a : StandardTableau eta)
    (source : SkewStandardTableau eta nu) (t : StandardTableau nu) :
    ScalarExtension.representation K hν (permutationWord h hν htail word)
        (Pi.single (glueTableau h a source).val 1) t =
      if ht : HasPrefix eta t then
        if innerTableau h ⟨t,ht⟩ = a then
          (skewWord htail word (Pi.single source 1) (outerTableau h ⟨t,ht⟩) : K)
        else 0
      else 0 := by
  change ScalarExtension.extend K (YoungRepresentation.representation hν _)
    (Pi.single (glueTableau h a source).val 1) t = _
  rw [ScalarExtension.extend_basis_coefficient, representation_permutationWord, word_basis]
  split_ifs <;> simp

/-- Actual representation of a suffix permutation word on every glued basis
vector, expressed by the exact evaluator word matrix through a proved basis
equivalence. The source and target order is unchanged. -/
theorem representation_word_matrix (K : Type*) [Field K] [CharZero K]
    (h : eta ≤ nu) (hν : nu.card = n+1) (htail : nu.card - eta.card = r+1)
    {tabs : List LiebBridge.Certificate.Tableau}
    (e : TraceSemantics.TableauBasis tabs ≃ SkewStandardTableau eta nu)
    (hencode : ∀ t, encode (e t) = t.val) (word : List (Fin r))
    (a b : StandardTableau eta) (source target : TraceSemantics.TableauBasis tabs) :
    ScalarExtension.representation K hν (permutationWord h hν htail word)
        (Pi.single (glueTableau h a (e source)).val 1) (glueTableau h b (e target)).val =
      if b = a then (TraceSemantics.wordMatrix tabs (word.map Fin.val) target source : K)
      else 0 := by
  change ScalarExtension.extend K (YoungRepresentation.representation hν _)
    (Pi.single (glueTableau h a (e source)).val 1) (glueTableau h b (e target)).val = _
  rw [ScalarExtension.extend_basis_coefficient, representation_permutationWord, word_glued_basis,
    skewWord_basis h htail e hencode]
  split_ifs <;> simp

/-- The unchanged certificate list, viewed as the finite matrix basis, is
equivalent to the actual geometric skew-tableau basis. -/
def certificateBasisEquiv (etaList nuList : LiebBridge.Certificate.Shape)
    (he : etaList.Sorted (· ≥ ·)) (hn : nuList.Sorted (· ≥ ·))
    (hc : LiebBridge.Certificate.contains nuList etaList = true) :
    TraceSemantics.TableauBasis (LiebBridge.Certificate.tableaux etaList nuList) ≃
      SkewStandardTableau (YoungDiagram.ofRowLens etaList he) (YoungDiagram.ofRowLens nuList hn) :=
  ({ toFun := fun t => ⟨t.val, List.mem_toFinset.mp t.property⟩
     invFun := fun t => ⟨t.val, List.mem_toFinset.mpr t.property⟩
     left_inv := fun _ => rfl
     right_inv := fun _ => rfl } :
    TraceSemantics.TableauBasis (LiebBridge.Certificate.tableaux etaList nuList) ≃
      {t : LiebBridge.Certificate.Tableau // t ∈ LiebBridge.Certificate.tableaux etaList nuList}).trans
    (certificateEquiv etaList nuList he hn hc)

theorem certificateBasisEquiv_encode (etaList nuList : LiebBridge.Certificate.Shape)
    (he : etaList.Sorted (· ≥ ·)) (hn : nuList.Sorted (· ≥ ·))
    (hc : LiebBridge.Certificate.contains nuList etaList = true)
    (t : TraceSemantics.TableauBasis (LiebBridge.Certificate.tableaux etaList nuList)) :
    encode (certificateBasisEquiv etaList nuList he hn hc t) = t.val :=
  encode_certificateEquiv etaList nuList he hn hc ⟨t.val, List.mem_toFinset.mp t.property⟩

/-- Specialized endpoint with the actual certificate tableau enumeration.
There are no uninstantiated matrix or basis-identification hypotheses. -/
theorem certificate_representation_word_matrix (K : Type*) [Field K] [CharZero K]
    (etaList nuList : LiebBridge.Certificate.Shape)
    (he : etaList.Sorted (· ≥ ·)) (hn : nuList.Sorted (· ≥ ·))
    (hc : LiebBridge.Certificate.contains nuList etaList = true)
    (hν : (YoungDiagram.ofRowLens nuList hn).card = n+1)
    (htail : (YoungDiagram.ofRowLens nuList hn).card -
      (YoungDiagram.ofRowLens etaList he).card = r+1)
    (word : List (Fin r)) (a b : StandardTableau (YoungDiagram.ofRowLens etaList he))
    (source target : TraceSemantics.TableauBasis (LiebBridge.Certificate.tableaux etaList nuList)) :
    ScalarExtension.representation K hν
        (permutationWord (diagram_le_of_contains etaList nuList he hn hc) hν htail word)
        (Pi.single (glueTableau (diagram_le_of_contains etaList nuList he hn hc) a
          (certificateBasisEquiv etaList nuList he hn hc source)).val 1)
        (glueTableau (diagram_le_of_contains etaList nuList he hn hc) b
          (certificateBasisEquiv etaList nuList he hn hc target)).val =
      if b = a then
        (TraceSemantics.wordMatrix (LiebBridge.Certificate.tableaux etaList nuList)
          (word.map Fin.val) target source : K)
      else 0 :=
  representation_word_matrix K (diagram_le_of_contains etaList nuList he hn hc) hν htail
    (certificateBasisEquiv etaList nuList he hn hc)
    (certificateBasisEquiv_encode etaList nuList he hn hc) word a b source target

end LiebBridge.Young.SuffixWord


==> anc/lieb_4433_lean/Bridge/Young/TableauConnectivity.lean <==
import Bridge.Young.TableauSwap
import Mathlib.Logic.Relation

/-! The graph of genuine standard tableaux under allowed adjacent swaps is
connected. The proof fixes an initial segment and moves the desired next cell
left one position at a time. Every swap is proved to preserve standardness. -/

namespace LiebBridge.Young.StandardTableau

variable {d : YoungDiagram}

def AllowedStep (t u : StandardTableau d) : Prop :=
  ∃ (i j : Fin d.card) (hij : (j : ℕ) = (i : ℕ) + 1),
    ¬ t.entry i ≤ t.entry j ∧ u = t.adjacentSwap i j hij

abbrev Reachable (t u : StandardTableau d) : Prop :=
  Relation.ReflTransGen AllowedStep t u

theorem number_ge_of_prefix (t u : StandardTableau d) (i : Fin d.card)
    (hp : ∀ k : Fin d.card, k < i → t.entry k = u.entry k) :
    i ≤ t.number (u.entry i) := by
  by_contra h
  have hj : t.number (u.entry i) < i := lt_of_not_ge h
  have he := (hp _ hj).symm.trans (t.entry_number (u.entry i))
  have hi : t.number (u.entry i) = i := u.number.symm.injective he
  omega

/-- Extend a matched prefix by one cell using only allowed swaps. -/
theorem match_next (t u : StandardTableau d) (i : Fin d.card)
    (hp : ∀ k : Fin d.card, k < i → t.entry k = u.entry k) :
    ∃ v : StandardTableau d, Reachable t v ∧
      ∀ k : Fin d.card, k ≤ i → v.entry k = u.entry k := by
  classical
  let j := t.number (u.entry i)
  have hge : i ≤ j := number_ge_of_prefix t u i hp
  by_cases hji : j = i
  · refine ⟨t, .refl, ?_⟩
    intro k hk
    rcases lt_or_eq_of_le hk with hk | hk
    · exact hp k hk
    · have h := t.entry_number (u.entry i)
      change t.entry j = u.entry i at h
      simpa only [hji, hk] using h
  · have hij : (i : ℕ) < j := by omega
    let p : Fin d.card := ⟨(j : ℕ) - 1, by omega⟩
    have hpj : (j : ℕ) = (p : ℕ) + 1 := by dsimp [p]; omega
    have hip : (i : ℕ) ≤ p := by omega
    have hjentry : t.entry j = u.entry i := t.entry_number (u.entry i)
    have hs : ¬ t.entry p ≤ t.entry j := by
      intro hab
      have hne : t.entry p ≠ t.entry j := by
        intro he
        have he' := t.number.symm.injective he
        omega
      have hlt := u.number_lt _ _ (lt_of_le_of_ne hab hne)
      rw [hjentry, number_entry] at hlt
      have he := (hp (u.number (t.entry p)) hlt).trans (u.entry_number (t.entry p))
      have hk : u.number (t.entry p) = p := t.number.symm.injective he
      omega
    let t' := t.adjacentSwap p j hpj
    have hprefix : ∀ k : Fin d.card, k < i → t'.entry k = u.entry k := by
      intro k hk
      change (t.adjacentSwap p j hpj).entry k = _
      rw [adjacentSwap_entry_other t p j hpj k (by intro h; subst k; omega)
        (by intro h; subst k; omega)]
      exact hp k hk
    have hnew : t'.number (u.entry i) = p := by
      change (t.adjacentSwap p j hpj).number (u.entry i) = p
      rw [adjacentSwap_of_allowed _ _ _ _ hs]
      change Equiv.swap p j j = p
      exact Equiv.swap_apply_right p j
    obtain ⟨v, hv, hvm⟩ := match_next t' u i hprefix
    exact ⟨v, .head ⟨p, j, hpj, hs, rfl⟩ hv, hvm⟩
termination_by (t.number (u.entry i) : ℕ)
decreasing_by
  change (t'.number (u.entry i) : ℕ) < (j : ℕ)
  rw [hnew]
  omega

/-- Any two standard tableaux of a fixed diagram are joined by allowed swaps. -/
theorem reachable (t u : StandardTableau d) : Reachable t u := by
  have hm : ∀ n : ℕ, n ≤ d.card → ∃ v : StandardTableau d,
      Reachable t v ∧ ∀ k : Fin d.card, (k : ℕ) < n → v.entry k = u.entry k := by
    intro n
    induction n with
    | zero => exact fun _ => ⟨t, .refl, by intro k hk; omega⟩
    | succ n ih =>
      intro hn
      obtain ⟨v, hv, hp⟩ := ih (by omega)
      let i : Fin d.card := ⟨n, by omega⟩
      obtain ⟨w, hw, hwp⟩ := match_next v u i hp
      refine ⟨w, hv.trans hw, ?_⟩
      intro k hk
      exact hwp k (by change (k : ℕ) ≤ n; omega)
  obtain ⟨v, hv, he⟩ := hm d.card le_rfl
  have hvu : v = u := by
    apply ext
    apply Equiv.ext
    intro b
    have h := congrArg u.number (he (v.number b) (v.number b).isLt)
    simp only [entry_number, number_entry] at h
    exact h.symm
  simpa only [hvu] using hv

end LiebBridge.Young.StandardTableau


==> anc/lieb_4433_lean/Bridge/Young/TableauExistence.lean <==
import Bridge.Young.YoungRepresentation
import Bridge.Young.DiagonalIrreducibility
import Mathlib.Order.Extension.Linear
import Mathlib.Data.Fintype.Sort

/-!
# Existence of genuine standard tableaux and the initial content operator

A linear extension of the cell order gives a standard tableau of every Young diagram.
In every standard tableau the first numbered cell is the origin, so its content operator
is zero. The proved seminormal recurrence then derives content invariance from invariance
under the actual adjacent generators.
-/

namespace LiebBridge.Young

namespace TableauExistence

/-- A genuine standard tableau, obtained by linearly extending the finite cell order. -/
noncomputable def standardTableau (d : YoungDiagram) : StandardTableau d := by
  classical
  letI : Fintype (LinearExtension (Cell d)) := inferInstanceAs (Fintype (Cell d))
  have hcard : Fintype.card (LinearExtension (Cell d)) = d.card := by
    change Fintype.card (Cell d) = d.card
    simp [Cell, YoungDiagram.card]
  let e : Fin d.card ≃o LinearExtension (Cell d) := monoEquivOfFin _ hcard
  refine ⟨e.symm.toEquiv, ?_⟩
  have hlin : StrictMono (toLinearExtension : Cell d → LinearExtension (Cell d)) :=
    toLinearExtension.monotone.strictMono_of_injective (fun _ _ h => h)
  exact e.symm.strictMono.comp hlin

instance nonempty_standardTableau (d : YoungDiagram) : Nonempty (StandardTableau d) :=
  ⟨standardTableau d⟩

end TableauExistence

namespace StandardTableau

variable {d : YoungDiagram}

/-- The cell carrying label zero is the origin of the Young diagram. -/
theorem entry_of_label_zero (t : StandardTableau d) (i : Fin d.card) (hi : i.val = 0) :
    (t.entry i).val = (0,0) := by
  let b := t.entry i
  have horigin : (0,0) ∈ d.cells := d.up_left_mem (Nat.zero_le _) (Nat.zero_le _) b.property
  let a : Cell d := ⟨(0,0),horigin⟩
  have hab : a ≤ b := by
    change (0,0) ≤ b.val
    exact ⟨Nat.zero_le _, Nat.zero_le _⟩
  have hnumber := t.number_le a b hab
  have hb : (t.number b).val = 0 := by simp [b,hi]
  have heq : t.number a = t.number b := by apply Fin.ext; omega
  have he := congrArg (fun c : Cell d => c.val) (t.number.injective heq)
  exact he.symm

theorem rationalContent_of_label_zero (t : StandardTableau d) (i : Fin d.card)
    (hi : i.val = 0) : t.rationalContent i = 0 := by
  unfold rationalContent
  rw [entry_of_label_zero t i hi]
  norm_num [boxContent]

/-- The initial diagonal content operator is actually zero. -/
theorem contentOperator_of_label_zero (i : Fin d.card) (hi : i.val = 0) :
    contentOperator i = 0 := by
  ext v t
  change t.rationalContent i * v t = 0
  rw [rationalContent_of_label_zero t i hi, zero_mul]

@[simp] theorem contentOperator_zero [NeZero d.card] :
    contentOperator (0 : Fin d.card) = 0 := contentOperator_of_label_zero _ rfl

end StandardTableau

namespace TableauExistence

open StandardTableau

/-- On the actual Young tableau module, adjacent invariance implies every content invariance. -/
theorem content_invariant_of_adjacent {d : YoungDiagram} {n : ℕ}
    (hcard : d.card = n+1) (W : Submodule ℚ (StandardTableau d → ℚ))
    (hW : ∀ i : Fin n, W ∈ (YoungRepresentation.adjacentOperator hcard i).invtSubmodule) :
    ∀ i : Fin d.card, W ∈ (contentOperator i).invtSubmodule := by
  classical
  let D : Fin (n+1) → Module.End ℚ (StandardTableau d → ℚ) :=
    fun i => contentOperator ⟨i.val, by omega⟩
  let S := YoungRepresentation.adjacentOperator hcard
  have hzero : D 0 = 0 := contentOperator_of_label_zero _ rfl
  have hrec : ∀ i : Fin n, D i.succ = S i * D i.castSucc * S i + S i := by
    intro i
    exact (content_recurrence (YoungRepresentation.leftIndex hcard i)
      (YoungRepresentation.rightIndex hcard i) rfl).symm
  have hD := DiagonalIrreducibility.invariant_of_adjacent_recurrence W D S hzero hrec hW
  intro i
  exact hD ⟨i.val, by omega⟩

/-- Every invariant submodule of the genuine Young representation is content invariant. -/
theorem content_invariant_of_representation {d : YoungDiagram} {n : ℕ}
    (hcard : d.card = n+1) (W : Submodule ℚ (StandardTableau d → ℚ))
    (hW : W ∈ (YoungRepresentation.representation hcard).invtSubmodule) :
    ∀ i : Fin d.card, W ∈ (contentOperator i).invtSubmodule := by
  apply content_invariant_of_adjacent hcard W
  intro i
  have hh := (YoungRepresentation.representation hcard).mem_invtSubmodule.mp hW
    (Equiv.swap i.castSucc i.succ)
  simpa only [YoungRepresentation.representation_adjacent] using hh

end TableauExistence

end LiebBridge.Young


==> anc/lieb_4433_lean/Bridge/Young/TableauGeometry.lean <==
import Mathlib.Combinatorics.Young.YoungDiagram
import Mathlib.Data.Fintype.EquivFin
import Mathlib.Data.Fin.Basic
import Mathlib.Tactic

/-!
Standard Young tableaux as order-preserving numberings of a Young diagram.
This file proves the local geometric facts needed for the seminormal action;
it does not assume any representation-theoretic identity.
-/

namespace LiebBridge.Young

abbrev Cell (d : YoungDiagram) := {b : ℕ × ℕ // b ∈ d.cells}

/-- A standard tableau numbers all cells once, increasingly down and right. -/
structure StandardTableau (d : YoungDiagram) where
  number : Cell d ≃ Fin d.card
  increasing : StrictMono number

def boxContent (b : ℕ × ℕ) : ℤ := (b.2 : ℤ) - (b.1 : ℤ)

namespace StandardTableau

variable {d : YoungDiagram} (t : StandardTableau d)

def entry (i : Fin d.card) : Cell d := t.number.symm i

@[simp] theorem number_entry (i : Fin d.card) : t.number (t.entry i) = i :=
  t.number.apply_symm_apply i

@[simp] theorem entry_number (b : Cell d) : t.entry (t.number b) = b :=
  t.number.symm_apply_apply b

theorem number_lt (a b : Cell d) (hab : a < b) : t.number a < t.number b :=
  t.increasing hab

theorem number_le (a b : Cell d) (hab : a ≤ b) : t.number a ≤ t.number b :=
  t.increasing.monotone hab

/-- Comparable cells carrying consecutive labels are neighboring grid cells. -/
theorem neighboring_of_consecutive (a b : Cell d)
    (hgap : (t.number b : ℕ) = (t.number a : ℕ) + 1) (hab : a ≤ b) :
    (b.1.1 = a.1.1 + 1 ∧ b.1.2 = a.1.2) ∨
      (b.1.1 = a.1.1 ∧ b.1.2 = a.1.2 + 1) := by
  change a.1.1 ≤ b.1.1 ∧ a.1.2 ≤ b.1.2 at hab
  by_cases hr : a.1.1 < b.1.1
  · have hm : (a.1.1 + 1, a.1.2) ∈ d.cells :=
      d.up_left_mem (i2 := b.1.1) (j2 := b.1.2) (by omega) hab.2 b.2
    let c : Cell d := ⟨(a.1.1 + 1, a.1.2), hm⟩
    have hac : a < c := by
      change (a.1.1, a.1.2) < (a.1.1 + 1, a.1.2)
      exact lt_of_le_of_ne (by constructor <;> omega)
        (by intro h; have := congrArg Prod.fst h; omega)
    have hcb : c ≤ b := by change a.1.1 + 1 ≤ b.1.1 ∧ a.1.2 ≤ b.1.2; omega
    have h₁ := t.number_lt a c hac
    have h₂ := t.number_le c b hcb
    have he : t.number c = t.number b := by apply Fin.ext; omega
    have hec : c = b := t.number.injective he
    left
    exact ⟨(congrArg (fun z : Cell d => z.1.1) hec).symm,
      (congrArg (fun z : Cell d => z.1.2) hec).symm⟩
  · have hr' : a.1.1 = b.1.1 := by omega
    have hs : a.1.2 < b.1.2 := by
      by_contra hn
      have he : a = b := Subtype.ext (Prod.ext hr' (by omega))
      have hn : (t.number a : ℕ) = (t.number b : ℕ) :=
        congrArg Fin.val (congrArg t.number he)
      omega
    have hm : (a.1.1, a.1.2 + 1) ∈ d.cells :=
      d.up_left_mem (i2 := b.1.1) (j2 := b.1.2) hab.1 (by omega) b.2
    let c : Cell d := ⟨(a.1.1, a.1.2 + 1), hm⟩
    have hac : a < c := by
      change (a.1.1, a.1.2) < (a.1.1, a.1.2 + 1)
      exact lt_of_le_of_ne (by constructor <;> omega)
        (by intro h; have := congrArg Prod.snd h; omega)
    have hcb : c ≤ b := by change a.1.1 ≤ b.1.1 ∧ a.1.2 + 1 ≤ b.1.2; omega
    have h₁ := t.number_lt a c hac
    have h₂ := t.number_le c b hcb
    have he : t.number c = t.number b := by apply Fin.ext; omega
    have hec : c = b := t.number.injective he
    right
    exact ⟨(congrArg (fun z : Cell d => z.1.1) hec).symm,
      (congrArg (fun z : Cell d => z.1.2) hec).symm⟩

/-- The exceptional diagonal-only cases have axial content difference ±1. -/
theorem content_gap_of_consecutive_comparable (a b : Cell d)
    (hgap : (t.number b : ℕ) = (t.number a : ℕ) + 1) (hab : a ≤ b) :
    boxContent b.1 - boxContent a.1 = 1 ∨
      boxContent b.1 - boxContent a.1 = -1 := by
  obtain h | h := t.neighboring_of_consecutive a b hgap hab <;>
    unfold boxContent <;> omega

/-- Two cells with the same content and increasing labels move strictly down
and strictly right. -/
theorem same_content_coordinates (a b : Cell d)
    (hab : t.number a < t.number b) (hc : boxContent a.1 = boxContent b.1) :
    a.1.1 < b.1.1 ∧ a.1.2 < b.1.2 := by
  have hc' : (a.1.2 : ℤ) - (a.1.1 : ℤ) = (b.1.2 : ℤ) - (b.1.1 : ℤ) := hc
  have hn : ¬ b ≤ a := by
    intro h
    have := t.number_le b a h
    omega
  change ¬ (b.1.1 ≤ a.1.1 ∧ b.1.2 ≤ a.1.2) at hn
  omega

/-- Equal contents require at least two differently numbered intervening
cells. Consequently three consecutive labels have pairwise distinct contents. -/
theorem content_ne_of_label_distance_le_two (a b : Cell d)
    (hab : t.number a < t.number b)
    (hgap : (t.number b : ℕ) ≤ (t.number a : ℕ) + 2) :
    boxContent a.1 ≠ boxContent b.1 := by
  intro hc
  obtain ⟨hr, hs⟩ := t.same_content_coordinates a b hab hc
  have hcm : (a.1.1 + 1, a.1.2) ∈ d.cells :=
    d.up_left_mem (i2 := b.1.1) (j2 := b.1.2) (by omega) (by omega) b.2
  have hem : (a.1.1, a.1.2 + 1) ∈ d.cells :=
    d.up_left_mem (i2 := b.1.1) (j2 := b.1.2) (by omega) (by omega) b.2
  let c : Cell d := ⟨(a.1.1 + 1, a.1.2), hcm⟩
  let e : Cell d := ⟨(a.1.1, a.1.2 + 1), hem⟩
  have hac : a < c := by
    change (a.1.1, a.1.2) < (a.1.1 + 1, a.1.2)
    exact lt_of_le_of_ne (by constructor <;> omega)
      (by intro h; have := congrArg Prod.fst h; omega)
  have hcb : c < b := by
    change (a.1.1 + 1, a.1.2) < b.1
    exact lt_of_le_of_ne (by constructor <;> omega) (by intro h; have := congrArg Prod.snd h; omega)
  have hae : a < e := by
    change (a.1.1, a.1.2) < (a.1.1, a.1.2 + 1)
    exact lt_of_le_of_ne (by constructor <;> omega)
      (by intro h; have := congrArg Prod.snd h; omega)
  have heb : e < b := by
    change (a.1.1, a.1.2 + 1) < b.1
    exact lt_of_le_of_ne (by constructor <;> omega) (by intro h; have := congrArg Prod.fst h; omega)
  have h₁ := t.number_lt a c hac
  have h₂ := t.number_lt c b hcb
  have h₃ := t.number_lt a e hae
  have h₄ := t.number_lt e b heb
  have hn : t.number c = t.number e := by
    apply Fin.ext
    omega
  have heq := t.number.injective hn
  have hrce := congrArg (fun x : Cell d => x.1.1) heq
  dsimp [c, e] at hrce
  omega

/-- Incomparable grid cells have axial distance of absolute value at least two. -/
theorem content_gap_of_incomparable (a b : Cell d)
    (hab : ¬ a ≤ b) (hba : ¬ b ≤ a) :
    2 ≤ boxContent b.1 - boxContent a.1 ∨
      boxContent b.1 - boxContent a.1 ≤ -2 := by
  change ¬ (a.1.1 ≤ b.1.1 ∧ a.1.2 ≤ b.1.2) at hab
  change ¬ (b.1.1 ≤ a.1.1 ∧ b.1.2 ≤ a.1.2) at hba
  unfold boxContent
  omega

/-- Swappability of consecutive labels is detected by the two exceptional
axial distances. This is a geometric statement, without a matrix assumption. -/
theorem consecutive_incomparable_iff (a b : Cell d)
    (hgap : (t.number b : ℕ) = (t.number a : ℕ) + 1) :
    (¬ a ≤ b) ↔
      (boxContent b.1 - boxContent a.1 ≠ 1 ∧
       boxContent b.1 - boxContent a.1 ≠ -1) := by
  constructor
  · intro hab
    have hba : ¬ b ≤ a := by
      intro h
      have := t.number_le b a h
      omega
    have h := content_gap_of_incomparable a b hab hba
    omega
  · intro h hab
    have := t.content_gap_of_consecutive_comparable a b hgap hab
    omega

end StandardTableau

end LiebBridge.Young


==> anc/lieb_4433_lean/Bridge/Young/TableauSwap.lean <==
import Bridge.Young.TableauGeometry
import Mathlib.GroupTheory.Perm.Basic

namespace LiebBridge.Young

namespace StandardTableau

variable {d : YoungDiagram}

@[ext] theorem ext {s t : StandardTableau d} (h : s.number = t.number) : s = t := by
  cases s
  cases t
  cases h
  rfl

instance : Finite (StandardTableau d) :=
  Finite.of_injective (fun t : StandardTableau d => t.number) (fun _ _ => ext)

noncomputable instance : Fintype (StandardTableau d) := Fintype.ofFinite _

/-- Swapping neighboring values in a strictly increasing numbering preserves
strict increase if their two cells are incomparable. -/
theorem strictMono_swap_consecutive {α : Type*} [PartialOrder α] {n : ℕ}
    (e : α → Fin n) (he : StrictMono e) (i j : Fin n)
    (hij : (j : ℕ) = (i : ℕ) + 1)
    (hinc : ∀ a b, e a = i → e b = j → ¬ a < b) :
    StrictMono (fun a => Equiv.swap i j (e a)) := by
  intro a b hab
  have h := he hab
  have hn : ¬ (e a = i ∧ e b = j) := by
    rintro ⟨hai, hbj⟩
    exact hinc a b hai hbj hab
  simp only [Equiv.swap_apply_def]
  split_ifs <;> omega

/-- The standard tableau obtained by an allowed adjacent swap. -/
def swapAllowed (t : StandardTableau d) (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) (hs : ¬ t.entry i ≤ t.entry j) :
    StandardTableau d where
  number := t.number.trans (Equiv.swap i j)
  increasing := strictMono_swap_consecutive t.number t.increasing i j hij (by
    intro a b hai hbj hab
    have ha : a = t.entry i := t.number.injective (by simpa using hai)
    have hb : b = t.entry j := t.number.injective (by simpa using hbj)
    exact hs (ha ▸ hb ▸ hab.le))

theorem swapAllowed_number (t : StandardTableau d) (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) (hs : ¬ t.entry i ≤ t.entry j) :
    (t.swapAllowed i j hij hs).number = t.number.trans (Equiv.swap i j) := rfl

@[simp] theorem swapAllowed_entry (t : StandardTableau d) (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) (hs : ¬ t.entry i ≤ t.entry j) (k : Fin d.card) :
    (t.swapAllowed i j hij hs).entry k = t.entry (Equiv.swap i j k) := by
  rfl

theorem reverse_not_le (t : StandardTableau d) (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) : ¬ t.entry j ≤ t.entry i := by
  intro h
  have hn := t.number_le _ _ h
  simp only [number_entry] at hn
  omega

theorem swapAllowed_swappable (t : StandardTableau d) (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) (hs : ¬ t.entry i ≤ t.entry j) :
    ¬ (t.swapAllowed i j hij hs).entry i ≤ (t.swapAllowed i j hij hs).entry j := by
  simpa only [swapAllowed_entry, Equiv.swap_apply_left, Equiv.swap_apply_right]
    using t.reverse_not_le i j hij

/-- Total tableau involution: keep a tableau fixed when the swap is forbidden. -/
def adjacentSwap (t : StandardTableau d) (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) : StandardTableau d :=
  if hs : ¬ t.entry i ≤ t.entry j then t.swapAllowed i j hij hs else t

theorem adjacentSwap_of_allowed (t : StandardTableau d) (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) (hs : ¬ t.entry i ≤ t.entry j) :
    t.adjacentSwap i j hij = t.swapAllowed i j hij hs := dif_pos hs

theorem adjacentSwap_of_forbidden (t : StandardTableau d) (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) (hs : t.entry i ≤ t.entry j) :
    t.adjacentSwap i j hij = t := dif_neg (not_not.mpr hs)

theorem adjacentSwap_involutive (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) :
    Function.Involutive (fun t : StandardTableau d => t.adjacentSwap i j hij) := by
  intro t
  change (t.adjacentSwap i j hij).adjacentSwap i j hij = t
  by_cases hs : ¬ t.entry i ≤ t.entry j
  · rw [adjacentSwap_of_allowed _ _ _ _ hs,
      adjacentSwap_of_allowed _ _ _ _ (t.swapAllowed_swappable i j hij hs)]
    apply ext
    apply Equiv.ext
    intro b
    simp [swapAllowed]
  · have hf : t.entry i ≤ t.entry j := not_not.mp hs
    rw [adjacentSwap_of_forbidden _ _ _ _ hf,
      adjacentSwap_of_forbidden _ _ _ _ hf]

theorem adjacentSwap_entry_other (t : StandardTableau d) (i j : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) (k : Fin d.card) (hki : k ≠ i) (hkj : k ≠ j) :
    (t.adjacentSwap i j hij).entry k = t.entry k := by
  by_cases hs : ¬ t.entry i ≤ t.entry j
  · rw [adjacentSwap_of_allowed _ _ _ _ hs, swapAllowed_entry]
    simp [Equiv.swap_apply_def, hki, hkj]
  · rw [adjacentSwap_of_forbidden _ _ _ _ (not_not.mp hs)]

theorem swaps_commute {α : Type*} [DecidableEq α] (i j p q : α)
    (hpi : p ≠ i) (hpj : p ≠ j) (hqi : q ≠ i) (hqj : q ≠ j) :
    Equiv.swap i j * Equiv.swap p q = Equiv.swap p q * Equiv.swap i j := by
  have hip := hpi.symm
  have hjp := hpj.symm
  have hiq := hqi.symm
  have hjq := hqj.symm
  ext x
  by_cases hxi : x = i
  · subst x; simp_all [Equiv.Perm.mul_apply, Equiv.swap_apply_def]
  by_cases hxj : x = j
  · subst x; simp_all [Equiv.Perm.mul_apply, Equiv.swap_apply_def]
  by_cases hxp : x = p
  · subst x; simp_all [Equiv.Perm.mul_apply, Equiv.swap_apply_def]
  by_cases hxq : x = q
  · subst x; simp_all [Equiv.Perm.mul_apply, Equiv.swap_apply_def]
  simp_all [Equiv.Perm.mul_apply, Equiv.swap_apply_def]

/-- Allowed disjoint adjacent swaps commute as actual standard tableaux. -/
theorem adjacentSwap_commute (t : StandardTableau d) (i j p q : Fin d.card)
    (hij : (j : ℕ) = (i : ℕ) + 1) (hpq : (q : ℕ) = (p : ℕ) + 1)
    (hpi : p ≠ i) (hpj : p ≠ j) (hqi : q ≠ i) (hqj : q ≠ j) :
    (t.adjacentSwap i j hij).adjacentSwap p q hpq =
      (t.adjacentSwap p q hpq).adjacentSwap i j hij := by
  have he₁ : ((t.adjacentSwap i j hij).entry p ≤
      (t.adjacentSwap i j hij).entry q) ↔ t.entry p ≤ t.entry q := by
    rw [adjacentSwap_entry_other _ _ _ _ _ hpi hpj,
      adjacentSwap_entry_other _ _ _ _ _ hqi hqj]
  have he₂ : ((t.adjacentSwap p q hpq).entry i ≤
      (t.adjacentSwap p q hpq).entry j) ↔ t.entry i ≤ t.entry j := by
    rw [adjacentSwap_entry_other _ _ _ _ _ hpi.symm hqi.symm,
      adjacentSwap_entry_other _ _ _ _ _ hpj.symm hqj.symm]
  by_cases h₁ : ¬ t.entry i ≤ t.entry j <;> by_cases h₂ : ¬ t.entry p ≤ t.entry q
  · have hh₁ : ¬ (t.adjacentSwap i j hij).entry p ≤
        (t.adjacentSwap i j hij).entry q := fun h => h₂ (he₁.mp h)
    have hh₂ : ¬ (t.adjacentSwap p q hpq).entry i ≤
        (t.adjacentSwap p q hpq).entry j := fun h => h₁ (he₂.mp h)
    rw [adjacentSwap_of_allowed _ _ _ _ hh₁,
      adjacentSwap_of_allowed _ _ _ _ hh₂]
    apply ext
    simp only [swapAllowed_number, adjacentSwap_of_allowed _ _ _ _ h₁,
      adjacentSwap_of_allowed _ _ _ _ h₂, swapAllowed_number]
    apply Equiv.ext
    intro b
    have hh := congrArg (fun e : Equiv.Perm (Fin d.card) => e (t.number b))
      (swaps_commute i j p q hpi hpj hqi hqj)
    simpa using hh.symm
  · have hf : (t.adjacentSwap i j hij).entry p ≤
        (t.adjacentSwap i j hij).entry q := he₁.mpr (not_not.mp h₂)
    rw [adjacentSwap_of_forbidden _ _ _ _ hf,
      adjacentSwap_of_forbidden _ _ _ _ (not_not.mp h₂)]
  · have hf : (t.adjacentSwap p q hpq).entry i ≤
        (t.adjacentSwap p q hpq).entry j := he₂.mpr (not_not.mp h₁)
    rw [adjacentSwap_of_forbidden _ _ _ _ hf,
      adjacentSwap_of_forbidden _ _ _ _ (not_not.mp h₁)]
  · simp only [adjacentSwap_of_forbidden _ _ _ _ (not_not.mp h₁),
      adjacentSwap_of_forbidden _ _ _ _ (not_not.mp h₂)]

end StandardTableau

end LiebBridge.Young


==> anc/lieb_4433_lean/Bridge/Young/TensorFiniteLocalization.lean <==
import Bridge.Young.TensorLocalization
import Bridge.Young.PrefixRepresentation
import Bridge.Young.WitnessOperators

/-! The canonical finite-position splits and the actual prefix embeddings.
All equalities are extensional on positions; no permutation group is enumerated. -/

noncomputable section
namespace LiebBridge.Young.TensorFiniteLocalization

open TensorLocalization Bridge.ProjectorConvention TensorYoungProjectors
open scoped BigOperators Matrix Kronecker Classical

def splitSites (a b : ℕ) : Sites (Fin a) (Fin b) ≃ Fin (a+b+b) :=
  (Equiv.sumCongr finSumFinEquiv (Equiv.refl _)).trans finSumFinEquiv

def prefixInclusion {a N : ℕ} (h : a ≤ N) : Equiv.Perm (Fin a) →* Equiv.Perm (Fin N) :=
  Equiv.Perm.viaEmbeddingHom (Fin.castLEEmb h)

theorem prefixInclusion_apply {a N : ℕ} (h : a ≤ N) (g : Equiv.Perm (Fin a)) (i : Fin a) :
    prefixInclusion h g (Fin.castLE h i) = Fin.castLE h (g i) :=
  Equiv.Perm.viaEmbedding_apply _ _ _

theorem prefixInclusion_fixed {a N : ℕ} (h : a ≤ N) (g : Equiv.Perm (Fin a))
    (i : Fin N) (hi : a ≤ i.val) : prefixInclusion h g i = i := by
  apply Equiv.Perm.viaEmbedding_apply_of_not_mem
  rintro ⟨j,hj⟩
  have hh := congrArg Fin.val hj
  have := j.isLt
  change j.val = i.val at hh
  omega

theorem outside_prefix (a b : ℕ) (g : Equiv.Perm (Fin a)) :
    (splitSites a b).permCongr (outsidePerm (L := Fin b) g) =
      prefixInclusion (by omega : a ≤ a+b+b) g := by
  apply Equiv.ext
  intro i
  obtain ⟨x,rfl⟩ := (splitSites a b).surjective i
  rw [Equiv.permCongr_apply, Equiv.symm_apply_apply]
  rcases x with (o|l)|l
  · change Fin.castLE (by omega : a ≤ a+b+b) (g o) =
      prefixInclusion _ g (Fin.castLE (by omega : a ≤ a+b+b) o)
    exact (prefixInclusion_apply _ g o).symm
  · rw [prefixInclusion_fixed _ g _ (by change a ≤ a+l.val; omega)]
    rfl
  · rw [prefixInclusion_fixed _ g _ (by change a ≤ a+b+l.val; omega)]
    rfl

theorem left_prefix (a b : ℕ) (g : Equiv.Perm (Fin (a+b))) :
    (splitSites a b).permCongr
        (leftPerm ((finSumFinEquiv : (Fin a ⊕ Fin b) ≃ Fin (a+b)).symm.permCongr g)) =
      prefixInclusion (by omega : a+b ≤ a+b+b) g := by
  apply Equiv.ext
  intro i
  obtain ⟨x,rfl⟩ := (splitSites a b).surjective i
  rw [Equiv.permCongr_apply, Equiv.symm_apply_apply]
  rcases x with x|l
  · have he (j : Fin (a+b)) :
        splitSites a b (Sum.inl ((finSumFinEquiv : (Fin a ⊕ Fin b) ≃ Fin (a+b)).symm j)) =
          Fin.castLE (by omega : a+b ≤ a+b+b) j := by
      simp [splitSites]
      rfl
    change splitSites a b (Sum.inl ((finSumFinEquiv : (Fin a ⊕ Fin b) ≃ Fin (a+b)).symm
      (g (finSumFinEquiv x)))) = _
    rw [he]
    have hx : splitSites a b (Sum.inl x) =
        Fin.castLE (by omega : a+b ≤ a+b+b) (finSumFinEquiv x) := rfl
    rw [hx, prefixInclusion_apply]
  · rw [prefixInclusion_fixed _ g _ (by change a+b ≤ a+b+l.val; omega)]
    rfl

def localCoordinates (a b : ℕ) {D : Type*} :
    (Fin (a+b) → D) ≃ ((Fin a ⊕ Fin b) → D) :=
  Equiv.arrowCongr (finSumFinEquiv : (Fin a ⊕ Fin b) ≃ Fin (a+b)).symm (Equiv.refl D)

def localMatrix (a b : ℕ) {D : Type*} [Fintype D] [DecidableEq D] :
    Matrix (Fin (a+b) → D) (Fin (a+b) → D) ℂ ≃ₐ[ℂ]
      Matrix ((Fin a ⊕ Fin b) → D) ((Fin a ⊕ Fin b) → D) ℂ :=
  Matrix.reindexAlgEquiv ℂ ℂ (localCoordinates a b)

theorem local_permutation (a b : ℕ) {D : Type*} [Fintype D] [DecidableEq D]
    (g : Equiv.Perm (Fin (a+b))) :
    localMatrix a b (tensorPermMatrix (D := D) g) =
      tensorPermMatrix ((finSumFinEquiv : (Fin a ⊕ Fin b) ≃ Fin (a+b)).symm.permCongr g) := by
  ext c d
  change tensorPermMatrix g ((localCoordinates a b).symm c) ((localCoordinates a b).symm d) = _
  rw [tensorPermMatrix_apply, tensorPermMatrix_apply]
  congr 1
  apply propext
  constructor
  · intro he
    funext x
    have hh := congrFun he (finSumFinEquiv x)
    simpa [localCoordinates] using hh
  · intro he
    funext x
    have hh := congrFun he ((finSumFinEquiv : (Fin a ⊕ Fin b) ≃ Fin (a+b)).symm x)
    simpa [localCoordinates] using hh

theorem outside_tensor_localizes (a b : ℕ) {D : Type*} [Fintype D] [DecidableEq D]
    (g : Equiv.Perm (Fin a)) :
    transportMatrix (D := D) (splitSites a b) (tensorPermMatrix (prefixInclusion (by omega) g)) =
      outsideLift (L := Fin b → D) (tensorPermMatrix g) := by
  rw [← outside_prefix a b g, transported_permutation, outside_localizes]

theorem left_tensor_localizes (a b : ℕ) {D : Type*} [Fintype D] [DecidableEq D]
    (g : Equiv.Perm (Fin (a+b))) :
    transportMatrix (D := D) (splitSites a b) (tensorPermMatrix (prefixInclusion (by omega) g)) =
      leftLift (L := Fin b → D) (regroupLeftMatrix (localMatrix a b (tensorPermMatrix g))) := by
  rw [← left_prefix a b g, transported_permutation, left_localizes, local_permutation]

theorem one_swap : (splitSites 12 1).permCongr (swapBlocks (O := Fin 12) (L := Fin 1)) =
    WitnessOperators.swap12 := by
  apply Equiv.ext
  intro i
  fin_cases i <;> decide

theorem two_swap : (splitSites 10 2).permCongr (swapBlocks (O := Fin 10) (L := Fin 2)) =
    WitnessOperators.swapPairs := by
  apply Equiv.ext
  intro i
  fin_cases i <;> decide

theorem two_right_swap : (splitSites 10 2).permCongr
    (rightPerm (O := Fin 10) (Equiv.swap (0 : Fin 2) 1)) = WitnessOperators.swap12 := by
  apply Equiv.ext
  intro i
  fin_cases i <;> decide

end LiebBridge.Young.TensorFiniteLocalization


==> anc/lieb_4433_lean/Bridge/Young/TensorLocalization.lean <==
import Bridge.Young.TensorYoungProjectors
import Bridge.TensorWitness
import Mathlib.LinearAlgebra.Matrix.Reindex

/-! Exact localization of position permutations in the existing finite
tensor-coordinate model. Reindexing preserves products and expectations. -/

noncomputable section
namespace LiebBridge.Young.TensorLocalization

open Bridge.ProjectorConvention TensorYoungProjectors
open scoped BigOperators Matrix Kronecker

variable {O L I D : Type*} [Fintype O] [Fintype L] [Fintype I] [Fintype D]
  [DecidableEq O] [DecidableEq L] [DecidableEq I] [DecidableEq D]

abbrev Sites (O L : Type*) := (O ⊕ L) ⊕ L
abbrev Coordinates (O L D : Type*) := ((O → D) × (L → D)) × (L → D)

def outsidePerm (g : Equiv.Perm O) : Equiv.Perm (Sites O L) :=
  Equiv.sumCongr (Equiv.sumCongr g (Equiv.refl L)) (Equiv.refl L)

def leftPerm (g : Equiv.Perm (O ⊕ L)) : Equiv.Perm (Sites O L) :=
  Equiv.sumCongr g (Equiv.refl L)

def rightPerm (g : Equiv.Perm L) : Equiv.Perm (Sites O L) :=
  Equiv.sumCongr (Equiv.refl (O ⊕ L)) g

def swapBlocks : Equiv.Perm (Sites O L) where
  toFun := fun x => match x with
    | Sum.inl (Sum.inl o) => Sum.inl (Sum.inl o)
    | Sum.inl (Sum.inr l) => Sum.inr l
    | Sum.inr l => Sum.inl (Sum.inr l)
  invFun := fun x => match x with
    | Sum.inl (Sum.inl o) => Sum.inl (Sum.inl o)
    | Sum.inl (Sum.inr l) => Sum.inr l
    | Sum.inr l => Sum.inl (Sum.inr l)
  left_inv := by rintro ((o|l)|l) <;> rfl
  right_inv := by rintro ((o|l)|l) <;> rfl

def regroupMatrix : Matrix (Sites O L → D) (Sites O L → D) ℂ ≃ₐ[ℂ]
    Matrix (Coordinates O L D) (Coordinates O L D) ℂ :=
  Matrix.reindexAlgEquiv ℂ ℂ blockCoordinates

def firstCoordinates : ((O ⊕ L) → D) ≃ ((O → D) × (L → D)) :=
  Equiv.sumArrowEquivProdArrow O L D

def regroupLeftMatrix : Matrix ((O ⊕ L) → D) ((O ⊕ L) → D) ℂ ≃ₐ[ℂ]
    Matrix ((O → D) × (L → D)) ((O → D) × (L → D)) ℂ :=
  Matrix.reindexAlgEquiv ℂ ℂ firstCoordinates

@[simp] theorem coordinates_symm_outside (c : Coordinates O L D) (o : O) :
    blockCoordinates.symm c (Sum.inl (Sum.inl o)) = c.1.1 o := rfl

@[simp] theorem coordinates_symm_left (c : Coordinates O L D) (l : L) :
    blockCoordinates.symm c (Sum.inl (Sum.inr l)) = c.1.2 l := rfl

@[simp] theorem coordinates_symm_right (c : Coordinates O L D) (l : L) :
    blockCoordinates.symm c (Sum.inr l) = c.2 l := rfl

theorem outside_localizes (g : Equiv.Perm O) :
    regroupMatrix (D := D) (tensorPermMatrix (outsidePerm (L := L) g)) =
      outsideLift (L := L → D) (tensorPermMatrix g) := by
  ext a b
  change tensorPermMatrix (outsidePerm g) (blockCoordinates.symm a) (blockCoordinates.symm b) = _
  rw [tensorPermMatrix_apply]
  have he : (blockCoordinates.symm a ∘ outsidePerm g = blockCoordinates.symm b) ↔
      a.1.1 ∘ g = b.1.1 ∧ a.1.2 = b.1.2 ∧ a.2 = b.2 := by
    constructor
    · intro hh
      exact ⟨funext (fun o => congrFun hh (Sum.inl (Sum.inl o))),
        funext (fun l => congrFun hh (Sum.inl (Sum.inr l))),
        funext (fun l => congrFun hh (Sum.inr l))⟩
    · rintro ⟨ho,hl,hr⟩
      funext x
      rcases x with (o|l)|l
      · exact congrFun ho o
      · exact congrFun hl l
      · exact congrFun hr l
  change (if blockCoordinates.symm a ∘ outsidePerm g = blockCoordinates.symm b then (1 : ℂ) else 0) =
    tensorPermMatrix g a.1.1 b.1.1 * (if a.1.2 = b.1.2 then 1 else 0) *
      (if a.2 = b.2 then 1 else 0)
  rw [tensorPermMatrix_apply]
  simp only [he]
  split_ifs <;> simp_all

theorem left_localizes (g : Equiv.Perm (O ⊕ L)) :
    regroupMatrix (D := D) (tensorPermMatrix (leftPerm g)) =
      leftLift (L := L → D) (regroupLeftMatrix (tensorPermMatrix g)) := by
  ext a b
  change tensorPermMatrix (leftPerm g) (blockCoordinates.symm a) (blockCoordinates.symm b) = _
  rw [tensorPermMatrix_apply]
  have he : (blockCoordinates.symm a ∘ leftPerm g = blockCoordinates.symm b) ↔
      firstCoordinates.symm a.1 ∘ g = firstCoordinates.symm b.1 ∧ a.2 = b.2 := by
    constructor
    · intro hh
      exact ⟨funext (fun x => congrFun hh (Sum.inl x)),
        funext (fun l => congrFun hh (Sum.inr l))⟩
    · rintro ⟨hl,hr⟩
      funext x
      rcases x with x|l
      · exact congrFun hl x
      · exact congrFun hr l
  change (if blockCoordinates.symm a ∘ leftPerm g = blockCoordinates.symm b then (1 : ℂ) else 0) =
    tensorPermMatrix g (firstCoordinates.symm a.1) (firstCoordinates.symm b.1) *
      (1 : Matrix (L → D) (L → D) ℂ) a.2 b.2
  rw [tensorPermMatrix_apply]
  simp only [he, Matrix.one_apply]
  split_ifs <;> simp_all

theorem right_localizes (g : Equiv.Perm L) :
    regroupMatrix (D := D) (tensorPermMatrix (rightPerm (O := O) g)) =
      rightLift (O := O → D) (tensorPermMatrix g) := by
  ext a b
  change tensorPermMatrix (rightPerm g) (blockCoordinates.symm a) (blockCoordinates.symm b) = _
  rw [tensorPermMatrix_apply]
  have he : (blockCoordinates.symm a ∘ rightPerm g = blockCoordinates.symm b) ↔
      a.1 = b.1 ∧ a.2 ∘ g = b.2 := by
    constructor
    · intro hh
      exact ⟨Prod.ext (funext (fun o => congrFun hh (Sum.inl (Sum.inl o))))
        (funext (fun l => congrFun hh (Sum.inl (Sum.inr l)))),
        funext (fun l => congrFun hh (Sum.inr l))⟩
    · rintro ⟨hl,hr⟩
      funext x
      rcases x with (o|l)|l
      · exact congrFun (congrArg Prod.fst hl) o
      · exact congrFun (congrArg Prod.snd hl) l
      · exact congrFun hr l
  change (if blockCoordinates.symm a ∘ rightPerm g = blockCoordinates.symm b then (1 : ℂ) else 0) =
    (if a.1 = b.1 then 1 else 0) * tensorPermMatrix g a.2 b.2
  rw [tensorPermMatrix_apply]
  simp only [he]
  split_ifs <;> simp_all

theorem swap_localizes :
    regroupMatrix (D := D) (tensorPermMatrix (swapBlocks (O := O) (L := L))) =
      pairSwapMatrix (O := O → D) (L := L → D) := by
  ext a b
  change tensorPermMatrix swapBlocks (blockCoordinates.symm a) (blockCoordinates.symm b) = _
  rw [tensorPermMatrix_apply]
  have he : (blockCoordinates.symm a ∘ swapBlocks = blockCoordinates.symm b) ↔
      b = ((a.1.1,a.2),a.1.2) := by
    constructor
    · intro hh
      exact Prod.ext (Prod.ext
        (funext (fun o => (congrFun hh (Sum.inl (Sum.inl o))).symm))
        (funext (fun l => (congrFun hh (Sum.inl (Sum.inr l))).symm)))
        (funext (fun l => (congrFun hh (Sum.inr l)).symm))
    · intro hb
      subst b
      funext x
      rcases x with (o|l)|l <;> rfl
  simp only [he, pairSwapMatrix]
  split_ifs <;> rfl

/-- Pull a configuration back along a position equivalence and group its
three blocks. This fixes the conjugation convention explicitly. -/
def coordinates (ψ : Sites O L ≃ I) : (I → D) ≃ Coordinates O L D :=
  (Equiv.arrowCongr ψ.symm (Equiv.refl D)).trans blockCoordinates

def transportMatrix (ψ : Sites O L ≃ I) :
    Matrix (I → D) (I → D) ℂ ≃ₐ[ℂ] Matrix (Coordinates O L D) (Coordinates O L D) ℂ :=
  Matrix.reindexAlgEquiv ℂ ℂ (coordinates ψ)

def transportVector (ψ : Sites O L ≃ I) (x : Tensor I D) : Coordinates O L D → ℂ :=
  fun c => x ((coordinates ψ).symm c)

theorem transported_permutation (ψ : Sites O L ≃ I) (g : Equiv.Perm (Sites O L)) :
    transportMatrix (D := D) ψ (tensorPermMatrix (ψ.permCongr g)) =
      regroupMatrix (tensorPermMatrix g) := by
  ext a b
  change tensorPermMatrix (ψ.permCongr g) ((coordinates ψ).symm a) ((coordinates ψ).symm b) =
    tensorPermMatrix g (blockCoordinates.symm a) (blockCoordinates.symm b)
  simp only [tensorPermMatrix_apply]
  congr 1
  apply propext
  constructor
  · intro he
    funext j
    have hj := congrFun he (ψ j)
    simpa [coordinates, Function.comp_apply] using hj
  · intro he
    funext i
    have hi := congrFun he (ψ.symm i)
    simpa [coordinates, Function.comp_apply] using hi

theorem transportVector_mulVec (ψ : Sites O L ≃ I)
    (M : Matrix (I → D) (I → D) ℂ) (x : Tensor I D) :
    transportMatrix ψ M *ᵥ transportVector ψ x = transportVector ψ (M *ᵥ x) := by
  have hc : transportVector ψ x ∘ (coordinates ψ) = x := by
    funext c
    simp [transportVector]
  change M.submatrix (coordinates ψ).symm (coordinates ψ).symm *ᵥ transportVector ψ x = _
  rw [Matrix.submatrix_mulVec_equiv]
  change (M *ᵥ (transportVector ψ x ∘ coordinates ψ)) ∘ (coordinates ψ).symm = _
  rw [hc]
  rfl

theorem transportVector_inner (ψ : Sites O L ≃ I) (x y : Tensor I D) :
    dotProduct (star (transportVector ψ x)) (transportVector ψ y) = tensorInner x y := by
  exact Equiv.sum_comp (coordinates ψ).symm (fun c => star (x c) * y c)

theorem transport_pureTensor (ψ : Sites O L ≃ I) (v : I → D → ℂ) :
    transportVector ψ (pureTensor v) = regroupTensor (pureTensor (fun j => v (ψ j))) := by
  funext c
  change (∏ i, v i (((coordinates ψ).symm c) i)) =
    ∏ j, v (ψ j) (blockCoordinates.symm c j)
  simpa [coordinates] using (Equiv.prod_comp ψ (fun i => v i (((coordinates ψ).symm c) i))).symm

theorem transport_expectation (ψ : Sites O L ≃ I)
    (M : Matrix (I → D) (I → D) ℂ) (x : Tensor I D) :
    dotProduct (star (transportVector ψ x)) (transportMatrix ψ M *ᵥ transportVector ψ x) =
      tensorInner x (M *ᵥ x) := by
  rw [transportVector_mulVec, transportVector_inner]

/-- A concrete localized-matrix equality is sufficient to transport the
established contraction inequality to actual pure tensors. -/
theorem pureTensor_nonneg_of_transport (ψ : Sites O L ≃ I)
    (M : Matrix (I → D) (I → D) ℂ)
    (P : Matrix (O → D) (O → D) ℂ)
    (Q : Matrix ((O → D) × (L → D)) ((O → D) × (L → D)) ℂ)
    (B : Matrix (L → D) (L → D) ℂ)
    (hP : Pᴴ = P) (hQ : Qᴴ = Q) (hB : Bᴴ = B) (hPid : P*P=P)
    (hM : transportMatrix ψ M = projectedSwapWitness P Q B) (v : I → D → ℂ) :
    0 ≤ (tensorInner (pureTensor v) (M *ᵥ pureTensor v)).re := by
  rw [← transport_expectation ψ, hM, transport_pureTensor]
  exact pureTensor_projectedSwap_nonneg P Q B hP hQ hB hPid _

end LiebBridge.Young.TensorLocalization


==> anc/lieb_4433_lean/Bridge/Young/TensorPairing.lean <==
import Bridge.Young.RealCoefficientAlgebra
import Bridge.Young.OrdinaryImmanants
import Bridge.Young.TensorYoungProjectors

/-! The real coefficient pairing is exactly the expectation in the established
tensor model. Character pairing is exactly the ordinary Gram immanant, with
the inverse convention proved by reindexing the actual symmetric group. -/

noncomputable section
namespace LiebBridge.Young.TensorPairing
open scoped BigOperators Matrix Classical
open RealCoefficientAlgebra Bridge.ProjectorConvention Bridge.CentralAveraging

variable {I D : Type*} [Fintype I] [Fintype D] [DecidableEq I] [DecidableEq D]

def moment (v : I → D → ℂ) (g : Equiv.Perm I) : ℝ :=
  (tensorInner (pureTensor v) (tensorPerm g (pureTensor v))).re

theorem tensorPermMatrix_mulVec (g : Equiv.Perm I) (x : Tensor I D) :
    tensorPermMatrix g *ᵥ x = tensorPerm g x := by
  funext a
  simp [Matrix.mulVec, dotProduct, TensorYoungProjectors.tensorPermMatrix_apply,
    ite_mul, tensorPerm]

theorem evaluation_pairing (c : Equiv.Perm I → ℝ) (v : I → D → ℂ) :
    (tensorInner (pureTensor v)
      (matrixEvaluation tensorPermMatrix c *ᵥ pureTensor v)).re = pairing c (moment v) := by
  have hv : matrixEvaluation tensorPermMatrix c *ᵥ pureTensor v =
      ∑ g : Equiv.Perm I, (c g : ℂ) • tensorPerm g (pureTensor v) := by
    funext a
    simp only [matrixEvaluation, Bridge.CharacterProjector.weightedOperator,
      Matrix.mulVec, dotProduct, Matrix.sum_apply, Finset.sum_apply, Matrix.smul_apply,
      Pi.smul_apply, smul_eq_mul, Finset.sum_mul, mul_assoc]
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro g _
    rw [← Finset.mul_sum]
    congr 1
    exact congrFun (tensorPermMatrix_mulVec g (pureTensor v)) a
  rw [hv]
  simp only [tensorInner_sum_right, tensorInner_smul_right, Complex.re_sum,
    Complex.re_ofReal_mul, pairing, moment]

theorem moment_conjugate (v : I → D → ℂ) (a g : Equiv.Perm I) :
    moment v (a*g*a⁻¹) = moment (fun i => v (a i)) g := by
  unfold moment
  congr 1
  have h := tensorInner_perm a⁻¹ (pureTensor v)
    (tensorPerm (a*g*a⁻¹) (pureTensor v))
  have hg : a⁻¹*(a*g*a⁻¹) = g*a⁻¹ := by group
  rw [← tensorPerm_mul, hg, tensorPerm_mul] at h
  rw [tensorPerm_pureTensor] at h
  simpa only [inv_inv] using h.symm

theorem character_pairing (χ : Equiv.Perm I → ℝ)
    (hχ : ∀ g, χ g⁻¹=χ g) (v : I → D → ℂ) :
    pairing χ (moment v) = realImmanant χ (gramMatrix v) := by
  simp only [pairing, moment, tensorInner_perm_pureTensor, realImmanant,
    complexImmanant, Complex.re_sum, Complex.re_ofReal_mul]
  have h := Equiv.sum_comp (Equiv.inv (Equiv.Perm I))
    (fun g => χ g * (∏ i, gramMatrix v i (g i)).re)
  simpa only [Equiv.inv_apply, hχ] using h

/-- Conjugated test functions are expectations on another pure tensor. -/
theorem conjugated_pairing_nonneg (c : Equiv.Perm I → ℝ)
    (h : ∀ v : I → D → ℂ, 0 ≤ (tensorInner (pureTensor v)
      (matrixEvaluation tensorPermMatrix c *ᵥ pureTensor v)).re)
    (v : I → D → ℂ) (a : Equiv.Perm I) :
    0 ≤ pairing c (fun g => moment v (a*g*a⁻¹)) := by
  simp only [moment_conjugate]
  rw [← evaluation_pairing]
  exact h _

end LiebBridge.Young.TensorPairing


==> anc/lieb_4433_lean/Bridge/Young/TensorWitnessPositivity.lean <==
import Bridge.Young.TensorFiniteLocalization
import Bridge.Young.WitnessCoefficients

/-! Actual tensor witness positivity. The coefficient witness is localized
to the already proved contraction theorem with the genuine character
projectors; no positivity assumption about the witness is made. -/

noncomputable section
namespace LiebBridge.Young.TensorWitnessPositivity

open TensorLocalization TensorFiniteLocalization TensorYoungProjectors
open Bridge.ProjectorConvention WitnessCoefficients RealCoefficientAlgebra
open WitnessShapes Certificate
open scoped BigOperators Matrix Kronecker Classical

variable {D : Type*} [Fintype D] [DecidableEq D]

theorem tensorPermMatrix_one : tensorPermMatrix (D := D) (1 : Equiv.Perm (Fin 14)) = 1 := by
  ext a b
  simp [tensorPermMatrix_apply, Matrix.one_apply]

def tensorEtaP (w : Witness) (hw : w ∈ rows) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  matrixEvaluation tensorPermMatrix (etaCoeff w hw)

def tensorMuQ (w : Witness) (hw : w ∈ rows) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  matrixEvaluation tensorPermMatrix (muCoeff w hw)

def tensorRightB (w : Witness) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  matrixB tensorPermMatrix w

def tensorPairF (w : Witness) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  tensorPermMatrix (if w.k = 1 then WitnessOperators.swap12 else WitnessOperators.swapPairs)

def tensorWitness (w : Witness) (hw : w ∈ rows) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  matrixEvaluation tensorPermMatrix (witnessCoeff w hw)

theorem tensorWitness_eq (w : Witness) (hw : w ∈ rows) :
    tensorWitness (D := D) w hw = tensorMuQ w hw * tensorRightB w * tensorEtaP w hw *
      tensorPairF w * tensorRightB w * tensorMuQ w hw :=
  matrixEvaluation_witnessCoeff (tensorPermMatrix (D := D)) tensorPermMatrix_mul
    (by
      ext a b
      simp [tensorPermMatrix_apply, Matrix.one_apply]) w hw

theorem outside_sum_localizes (a b : ℕ) (c : Equiv.Perm (Fin a) → ℂ) :
    transportMatrix (D := D) (splitSites a b)
        (∑ g, c g • tensorPermMatrix (prefixInclusion (by omega : a ≤ a+b+b) g)) =
      outsideLift (L := Fin b → D) (∑ g, c g • tensorPermMatrix g) := by
  simp only [map_sum, map_smul, outside_tensor_localizes]
  ext x y
  simp [outsideLift, Matrix.kronecker_apply, Matrix.sum_apply, Finset.sum_apply, Matrix.smul_apply,
    smul_eq_mul, Finset.sum_mul, mul_assoc]

theorem left_sum_localizes (a b : ℕ) (c : Equiv.Perm (Fin (a+b)) → ℂ) :
    transportMatrix (D := D) (splitSites a b)
        (∑ g, c g • tensorPermMatrix (prefixInclusion (by omega : a+b ≤ a+b+b) g)) =
      leftLift (L := Fin b → D)
        (regroupLeftMatrix (localMatrix a b (∑ g, c g • tensorPermMatrix g))) := by
  simp only [map_sum, map_smul, left_tensor_localizes]
  ext x y
  simp [leftLift, Matrix.kronecker_apply, Matrix.sum_apply, Finset.sum_apply, Matrix.smul_apply,
    smul_eq_mul, Finset.sum_mul, mul_assoc]

theorem tensorProjector_eq_sum {d : YoungDiagram} {m : ℕ} (hd : d.card = m+1) :
    tensorProjector (D := D) hd =
      ∑ g : Equiv.Perm (Fin (m+1)),
        (((YoungProjectors.degree d : ℂ) / Fintype.card (Equiv.Perm (Fin (m+1)))) *
          YoungProjectors.character hd g⁻¹) • tensorPermMatrix g := by
  rw [tensorProjector, Bridge.CharacterProjector.characterProjector_eq_inverse_sum]
  · simp only [Finset.smul_sum, mul_smul]
  · exact YoungCharacter.permutation_character_inverse _

def prefixTensor {d : YoungDiagram} {m N : ℕ} (hd : d.card = m+1) (hm : m+1 ≤ N) :
    Matrix (Fin N → D) (Fin N → D) ℂ :=
  ∑ g : Equiv.Perm (Fin (m+1)),
    (((YoungProjectors.degree d : ℂ) / Fintype.card (Equiv.Perm (Fin (m+1)))) *
      YoungProjectors.character hd g⁻¹) • tensorPermMatrix (prefixInclusion hm g)

theorem matrixEvaluation_prefix_eq {d : YoungDiagram} {m : ℕ}
    (hd : d.card = m+1) (hm : m+1 ≤ 14) :
    matrixEvaluation (tensorPermMatrix (D := D)) (prefixCoeff hd hm) = prefixTensor hd hm := by
  rw [matrixEvaluation_prefixCoeff]
  simp only [prefixTensor, Finset.smul_sum, mul_smul]
  rfl

theorem outside_prefixTensor {d : YoungDiagram} {m : ℕ}
    (hd : d.card = m+1) (b : ℕ) :
    transportMatrix (D := D) (splitSites (m+1) b) (prefixTensor hd (by omega)) =
      outsideLift (L := Fin b → D) (tensorProjector hd) := by
  rw [prefixTensor, outside_sum_localizes, tensorProjector_eq_sum]

def leftProjector (a b : ℕ) {d : YoungDiagram} {m : ℕ} (hd : d.card = m+1)
    (heq : m+1 = a+b) :
    Matrix ((Fin a → D) × (Fin b → D)) ((Fin a → D) × (Fin b → D)) ℂ := by
  have hcard : d.card = a + b := hd.trans heq
  have P : Matrix (Fin (a+b) → D) (Fin (a+b) → D) ℂ := by
    rw [← hcard, hd]
    exact tensorProjector (D := D) hd
  exact regroupLeftMatrix (localMatrix a b P)

private theorem cast_hermitian {s t : ℕ} (h : s = t)
    (P : Matrix (Fin s → D) (Fin s → D) ℂ) (hP : Pᴴ = P) :
    (cast (congrArg (fun n => Matrix (Fin n → D) (Fin n → D) ℂ) h) P)ᴴ =
      cast (congrArg (fun n => Matrix (Fin n → D) (Fin n → D) ℂ) h) P := by
  subst t
  exact hP

theorem leftProjector_hermitian (a b : ℕ) {d : YoungDiagram} {m : ℕ} (hd : d.card = m+1)
    (heq : m+1 = a+b) : (leftProjector (D := D) a b hd heq)ᴴ = leftProjector a b hd heq := by
  have hcard : d.card = a + b := hd.trans heq
  unfold leftProjector
  change (Matrix.reindex _ _ (Matrix.reindex _ _ _))ᴴ =
    Matrix.reindex _ _ (Matrix.reindex _ _ _)
  rw [Matrix.conjTranspose_reindex, Matrix.conjTranspose_reindex]
  congr 2
  exact cast_hermitian hcard _
    (cast_hermitian hd.symm _ (tensorProjector_hermitian (D := D) hd))

theorem left_prefixTensor (a b : ℕ) {d : YoungDiagram} {m : ℕ} (hd : d.card = m+1)
    (heq : m+1 = a+b) :
    transportMatrix (D := D) (splitSites a b)
      (prefixTensor hd (by omega : m+1 ≤ a+b+b)) =
        leftLift (L := Fin b → D) (leftProjector a b hd heq) := by
  have hcard : d.card = a + b := hd.trans heq
  have ht (N : ℕ) (e : N = a+b) (hN : N ≤ a+b+b)
      (c : Equiv.Perm (Fin N) → ℂ) :
      transportMatrix (D := D) (splitSites a b)
        (∑ g, c g • tensorPermMatrix (prefixInclusion hN g)) =
      leftLift (L := Fin b → D) (regroupLeftMatrix (localMatrix a b
        (cast (congrArg (fun n => Matrix (Fin n → D) (Fin n → D) ℂ) e)
          (∑ g, c g • tensorPermMatrix g)))) := by
    subst N
    simpa using left_sum_localizes (D := D) a b c
  rw [prefixTensor, ht (m+1) heq]
  rw [← tensorProjector_eq_sum]
  unfold leftProjector
  change leftLift (regroupLeftMatrix (localMatrix a b
      (cast (congrArg (fun n => Matrix (Fin n → D) (Fin n → D) ℂ) heq)
        (tensorProjector hd)))) =
    leftLift (regroupLeftMatrix (localMatrix a b
      (cast (congrArg (fun n => Matrix (Fin n → D) (Fin n → D) ℂ) hcard)
        (cast (congrArg (fun n => Matrix (Fin n → D) (Fin n → D) ℂ) hd.symm)
          (tensorProjector hd)))))
  simp only [cast_cast]

private theorem concrete_one_nonneg (w : Witness) (hw : w ∈ rows) (hk : w.k = 1)
    (v : Fin 14 → D → ℂ) :
    0 ≤ (tensorInner (pureTensor v) (tensorWitness w hw *ᵥ pureTensor v)).re := by
  have hE : (etaDiagram w hw).card = 11+1 := by simp [hk]
  have hU : (muDiagram w hw).card = 12+1 := by simp [hk]
  have hEta : tensorEtaP (D := D) w hw = prefixTensor hE (by omega : 12 ≤ 14) := by
    unfold tensorEtaP etaCoeff
    cases w with
    | mk k eta mu sign weight coefficients =>
      change k = 1 at hk
      subst k
      exact matrixEvaluation_prefix_eq (D := D) hE _
  have hMu : tensorMuQ (D := D) w hw = prefixTensor hU (by omega : 13 ≤ 14) := by
    unfold tensorMuQ muCoeff
    cases w with
    | mk k eta mu sign weight coefficients =>
      change k = 1 at hk
      subst k
      exact matrixEvaluation_prefix_eq (D := D) hU _
  have hP : transportMatrix (D := D) (splitSites 12 1) (tensorEtaP w hw) =
      outsideLift (L := Fin 1 → D) (tensorProjector hE) := by
    rw [hEta]
    exact outside_prefixTensor hE 1
  have hQ : transportMatrix (D := D) (splitSites 12 1) (tensorMuQ w hw) =
      leftLift (L := Fin 1 → D) (leftProjector 12 1 hU rfl) := by
    rw [hMu]
    exact left_prefixTensor 12 1 hU rfl
  have hF : transportMatrix (D := D) (splitSites 12 1) (tensorPairF w) =
      pairSwapMatrix (O := Fin 12 → D) (L := Fin 1 → D) := by
    rw [tensorPairF, hk, if_pos rfl, ← one_swap, transported_permutation]
    exact swap_localizes
  have hB : transportMatrix (D := D) (splitSites 12 1) (tensorRightB w) =
      rightLift (O := Fin 12 → D) (1 : Matrix (Fin 1 → D) (Fin 1 → D) ℂ) := by
    simp only [tensorRightB, matrixB, hk, if_neg (show ¬ (1:ℕ)=2 by omega),
      map_one, rightLift, Matrix.one_kronecker_one]
    ext x y
    simp [transportMatrix, Matrix.reindexAlgEquiv_apply, Matrix.reindex,
      Matrix.submatrix, Matrix.one_apply]
  have hM : transportMatrix (D := D) (splitSites 12 1) (tensorWitness w hw) =
      projectedSwapWitness (tensorProjector hE) (leftProjector 12 1 hU rfl)
        (1 : Matrix (Fin 1 → D) (Fin 1 → D) ℂ) := by
    simp only [tensorWitness_eq, map_mul, hP, hQ, hF, hB, projectedSwapWitness]
  exact pureTensor_nonneg_of_transport (splitSites 12 1) (tensorWitness w hw)
    (tensorProjector hE) (leftProjector 12 1 hU rfl) 1
    (tensorProjector_hermitian hE) (leftProjector_hermitian 12 1 hU rfl)
    (by simp) (tensorProjector_idempotent hE) hM v

private theorem concrete_two_nonneg (w : Witness) (hw : w ∈ rows) (hk : w.k = 2)
    (v : Fin 14 → D → ℂ) :
    0 ≤ (tensorInner (pureTensor v) (tensorWitness w hw *ᵥ pureTensor v)).re := by
  have hE : (etaDiagram w hw).card = 9+1 := by simp [hk]
  have hU : (muDiagram w hw).card = 11+1 := by simp [hk]
  let B : Matrix (Fin 2 → D) (Fin 2 → D) ℂ :=
    (1/2 : ℂ) • (1 + (w.sign : ℂ) • tensorPermMatrix (Equiv.swap (0 : Fin 2) 1))
  have hEta : tensorEtaP (D := D) w hw = prefixTensor hE (by omega : 10 ≤ 14) := by
    unfold tensorEtaP etaCoeff
    cases w with
    | mk k eta mu sign weight coefficients =>
      change k = 2 at hk
      subst k
      exact matrixEvaluation_prefix_eq (D := D) hE _
  have hMu : tensorMuQ (D := D) w hw = prefixTensor hU (by omega : 12 ≤ 14) := by
    unfold tensorMuQ muCoeff
    cases w with
    | mk k eta mu sign weight coefficients =>
      change k = 2 at hk
      subst k
      exact matrixEvaluation_prefix_eq (D := D) hU _
  have hP : transportMatrix (D := D) (splitSites 10 2) (tensorEtaP w hw) =
      outsideLift (L := Fin 2 → D) (tensorProjector hE) := by
    rw [hEta]
    exact outside_prefixTensor hE 2
  have hQ : transportMatrix (D := D) (splitSites 10 2) (tensorMuQ w hw) =
      leftLift (L := Fin 2 → D) (leftProjector 10 2 hU rfl) := by
    rw [hMu]
    exact left_prefixTensor 10 2 hU rfl
  have hF : transportMatrix (D := D) (splitSites 10 2) (tensorPairF w) =
      pairSwapMatrix (O := Fin 10 → D) (L := Fin 2 → D) := by
    rw [tensorPairF, hk, if_neg (show ¬ (2:ℕ)=1 by omega), ← two_swap,
      transported_permutation]
    exact swap_localizes
  have hB : transportMatrix (D := D) (splitSites 10 2) (tensorRightB w) =
      rightLift (O := Fin 10 → D) B := by
    simp only [tensorRightB, matrixB, hk, if_pos rfl, if_true, map_smul, map_add, map_one]
    rw [← two_right_swap, transported_permutation, right_localizes]
    simp only [B, rightLift, Matrix.kronecker_smul, Matrix.kronecker_add,
      Matrix.one_kronecker_one]
    congr 2
    ext x y
    simp [transportMatrix, Matrix.reindexAlgEquiv_apply, Matrix.reindex,
      Matrix.submatrix, Matrix.one_apply]
  have hBH : Bᴴ = B := by
    simp [B, Matrix.conjTranspose_smul, tensorPermMatrix_star, Equiv.swap_inv]
  have hM : transportMatrix (D := D) (splitSites 10 2) (tensorWitness w hw) =
      projectedSwapWitness (tensorProjector hE) (leftProjector 10 2 hU rfl) B := by
    simp only [tensorWitness_eq, map_mul, hP, hQ, hF, hB, projectedSwapWitness]
  exact pureTensor_nonneg_of_transport (splitSites 10 2) (tensorWitness w hw)
    (tensorProjector hE) (leftProjector 10 2 hU rfl) B
    (tensorProjector_hermitian hE) (leftProjector_hermitian 10 2 hU rfl)
    hBH (tensorProjector_idempotent hE) hM v

/-- The actual coefficient-defined witness is nonnegative on every complex
pure tensor. The two certified site splits localize it to the established
explicit contraction/squared-norm theorem. -/
theorem concrete_witness_nonneg (w : Witness) (hw : w ∈ rows)
    (v : Fin 14 → D → ℂ) :
    0 ≤ (tensorInner (pureTensor v)
      (matrixEvaluation tensorPermMatrix (witnessCoeff w hw) *ᵥ pureTensor v)).re := by
  rcases (metadata w hw).k_cases with hk | hk
  · exact concrete_one_nonneg w hw hk v
  · exact concrete_two_nonneg w hw hk v

end LiebBridge.Young.TensorWitnessPositivity


==> anc/lieb_4433_lean/Bridge/Young/TensorYoungProjectors.lean <==
import Bridge.Young.YoungProjectors
import Bridge.ProjectorConvention

/-! The actual Young character projectors in the established tensor model.
Both unitarity and the character identities are discharged here. -/

noncomputable section
namespace LiebBridge.Young.TensorYoungProjectors

open Bridge.ProjectorConvention YoungProjectors
open scoped Matrix ComplexOrder

variable {I D : Type*} [Fintype I] [Fintype D] [DecidableEq I] [DecidableEq D]

theorem tensorPermMatrix_apply (g : Equiv.Perm I) (a b : I → D) :
    tensorPermMatrix (D := D) g a b = if a ∘ g = b then 1 else 0 := by
  classical
  simp [tensorPermMatrix, LinearMap.toMatrix'_apply, tensorPermLinear, tensorPerm,
    Pi.single_apply, eq_comm]

theorem tensorPermMatrix_mul (g h : Equiv.Perm I) :
    tensorPermMatrix (D := D) (g*h) = tensorPermMatrix g * tensorPermMatrix h := by
  classical
  change LinearMap.toMatrix' (tensorRepresentation (D := D) (g*h)) = _
  rw [map_mul, LinearMap.toMatrix'_mul]
  rfl

theorem tensorPermMatrix_star (g : Equiv.Perm I) :
    (tensorPermMatrix (D := D) g)ᴴ = tensorPermMatrix g⁻¹ := by
  classical
  ext a b
  have he : (b ∘ g = a) ↔ (a ∘ (g⁻¹ : Equiv.Perm I) = b) := by
    constructor
    · intro h
      funext i
      have hi := congrFun h (g⁻¹ i)
      simpa [Function.comp_apply] using hi.symm
    · intro h
      funext i
      have hi := congrFun h (g i)
      simpa [Function.comp_apply] using hi.symm
  simp only [Matrix.conjTranspose_apply, tensorPermMatrix_apply, apply_ite,
    star_one, star_zero, he]
  split_ifs <;> rfl

variable {d : YoungDiagram} {n : ℕ}

def tensorProjector (hcard : d.card = n+1) :
    Matrix (Fin (n+1) → D) (Fin (n+1) → D) ℂ :=
  Bridge.CharacterProjector.characterProjector tensorPermMatrix (character hcard) (degree d)

theorem tensorProjector_posSemidef (hcard : d.card = n+1) :
    (tensorProjector (D := D) hcard).PosSemidef :=
  matrixProjector_posSemidef hcard tensorPermMatrix tensorPermMatrix_mul tensorPermMatrix_star

theorem tensorProjector_idempotent (hcard : d.card = n+1) :
    tensorProjector (D := D) hcard * tensorProjector hcard = tensorProjector hcard :=
  matrixProjector_idempotent hcard tensorPermMatrix tensorPermMatrix_mul

theorem tensorProjector_hermitian (hcard : d.card = n+1) :
    (tensorProjector (D := D) hcard)ᴴ = tensorProjector hcard :=
  (tensorProjector_posSemidef hcard).isHermitian

end LiebBridge.Young.TensorYoungProjectors


==> anc/lieb_4433_lean/Bridge/Young/TraceSemantics.lean <==
import Bridge.CertificateAlgorithm
import Mathlib.LinearAlgebra.Matrix.Trace
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.Tactic.Ring

/-! Structural semantics of the finite rational path evaluator. Nothing in this file
identifies these matrices with an ordinary irreducible representation. -/

namespace LiebBridge.Young.TraceSemantics
open LiebBridge.Certificate
open scoped BigOperators Matrix
set_option maxRecDepth 5000

abbrev TableauBasis (tabs : List Tableau) := ↥tabs.toFinset

/-- The axial content difference used by the existing evaluator. -/
def axialGap (t : Tableau) (i : Nat) : ℚ :=
  (content (t.getD (i + 1) (0, 0)) - content (t.getD i (0, 0)) : ℤ)

/-- Explicit column-source, row-target rational seminormal entry. -/
def seminormalEntry (i : Nat) (target source : Tableau) : ℚ :=
  (if target = source then 1 / axialGap source i else 0) +
    (if target = swapAdjacent source i then 1 + 1 / axialGap source i else 0)

def seminormalMatrix (tabs : List Tableau) (i : Nat) :
    Matrix (TableauBasis tabs) (TableauBasis tabs) ℚ :=
  fun target source => seminormalEntry i target.val source.val

def wordMatrix (tabs : List Tableau) (word : List Nat) :
    Matrix (TableauBasis tabs) (TableauBasis tabs) ℚ :=
  (word.map (seminormalMatrix tabs)).prod

def prefixSelector (tabs : List Tableau) (eta mu : Shape) (k : Nat) :
    Matrix (TableauBasis tabs) (TableauBasis tabs) ℚ :=
  Matrix.diagonal fun t => if prefixShape eta t.val k == mu then 1 else 0

def mass (states : List (Tableau × ℚ)) (target : Tableau) : ℚ :=
  (states.map fun s => if s.1 == target then s.2 else 0).sum

def stateVector (tabs : List Tableau) (states : List (Tableau × ℚ)) :
    TableauBasis tabs → ℚ := fun t => mass states t.val

def Supported (tabs : List Tableau) (states : List (Tableau × ℚ)) : Prop :=
  ∀ s ∈ states, s.1 ∈ tabs

lemma basis_mem {tabs : List Tableau} (t : TableauBasis tabs) : t.val ∈ tabs :=
  List.mem_toFinset.mp t.property

lemma mass_nil (target : Tableau) : mass [] target = 0 := by simp [mass]

lemma mass_cons (s : Tableau × ℚ) (ss : List (Tableau × ℚ)) (target : Tableau) :
    mass (s :: ss) target = (if s.1 = target then s.2 else 0) + mass ss target := by
  simp [mass]

lemma mass_append (ss tt : List (Tableau × ℚ)) (target : Tableau) :
    mass (ss ++ tt) target = mass ss target + mass tt target := by
  simp [mass, List.map_append, List.sum_append]

lemma supported_step {tabs : List Tableau} (i : Nat) (s : Tableau × ℚ)
    (hs : s.1 ∈ tabs) : Supported tabs (seminormalStep tabs i s) := by
  intro t ht
  simp only [seminormalStep, List.mem_append, List.mem_singleton] at ht
  rcases ht with ht | ht
  · simpa [ht] using hs
  · split_ifs at ht with h
    · have ht' := List.mem_singleton.mp ht
      rw [ht']
      exact List.contains_iff_mem.mp h
    · simp at ht

lemma supported_flatMap {tabs : List Tableau} (i : Nat)
    {states : List (Tableau × ℚ)} (hs : Supported tabs states) :
    Supported tabs (states.flatMap (seminormalStep tabs i)) := by
  intro t ht
  obtain ⟨s, hss, hst⟩ := List.mem_flatMap.mp ht
  exact supported_step i s (hs s hss) t hst

lemma mass_step {tabs : List Tableau} (i : Nat) (s : Tableau × ℚ)
    (target : TableauBasis tabs) :
    mass (seminormalStep tabs i s) target.val =
      seminormalEntry i target.val s.1 * s.2 := by
  have hmem := basis_mem target
  have hst : (s.1 = target.val) ↔ (target.val = s.1) := eq_comm
  have hvt : (swapAdjacent s.1 i = target.val) ↔ (target.val = swapAdjacent s.1 i) := eq_comm
  simp only [seminormalStep, mass, List.map_append, List.sum_append,
    List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, add_zero]
  by_cases hv : swapAdjacent s.1 i ∈ tabs
  · simp [hv, seminormalEntry, axialGap, div_eq_mul_inv]
    simp only [hst, hvt]
    split_ifs <;> ring
  · have hne : target.val ≠ swapAdjacent s.1 i := by
      intro h
      exact hv (h ▸ hmem)
    simp [hv, seminormalEntry, axialGap, hne, div_eq_mul_inv]
    simp only [hst, hvt]
    split_ifs <;> ring

lemma basis_sum_mass {tabs : List Tableau} (f : Tableau → ℚ)
    (states : List (Tableau × ℚ)) (hs : Supported tabs states) :
    (∑ t : TableauBasis tabs, f t.val * mass states t.val) =
      (states.map fun s => f s.1 * s.2).sum := by
  classical
  induction states with
  | nil => simp [mass]
  | cons s ss ih =>
    have hsmem := hs s (by simp)
    have htail : Supported tabs ss := fun t ht => hs t (by simp [ht])
    have hi := ih htail
    let b : TableauBasis tabs := ⟨s.1, List.mem_toFinset.mpr hsmem⟩
    have hdelta : (∑ t : TableauBasis tabs, f t.val * (if s.1 = t.val then s.2 else 0)) =
        f s.1 * s.2 := by
      change (∑ t : TableauBasis tabs, f t.val * (if b.val = t.val then s.2 else 0)) = _
      simp only [← Subtype.ext_iff, mul_ite, mul_zero]
      simp [b]
    simp only [mass_cons, mul_add, Finset.sum_add_distrib,
      List.map_cons, List.sum_cons]
    rw [hdelta, hi]

lemma mass_flatMap {tabs : List Tableau} (i : Nat)
    (states : List (Tableau × ℚ)) (target : TableauBasis tabs) :
    mass (states.flatMap (seminormalStep tabs i)) target.val =
      (states.map fun s => seminormalEntry i target.val s.1 * s.2).sum := by
  induction states with
  | nil => simp [mass]
  | cons s ss ih =>
    simp only [List.flatMap_cons, mass_append, mass_step, List.map_cons, List.sum_cons]
    rw [ih]

lemma stateVector_step {tabs : List Tableau} (i : Nat)
    (states : List (Tableau × ℚ)) (hs : Supported tabs states) :
    stateVector tabs (states.flatMap (seminormalStep tabs i)) =
      (seminormalMatrix tabs i) *ᵥ stateVector tabs states := by
  funext target
  simp only [stateVector, Matrix.mulVec, dotProduct, seminormalMatrix]
  rw [mass_flatMap, basis_sum_mass _ states hs]

/-- Execute the rightmost generator first, retaining every path contribution. -/
def runWord (tabs : List Tableau) (word : List Nat)
    (states : List (Tableau × ℚ)) : List (Tableau × ℚ) :=
  word.foldr (fun i ss => ss.flatMap (seminormalStep tabs i)) states

lemma runWord_eq_reverse_foldl (tabs : List Tableau) (word : List Nat)
    (states : List (Tableau × ℚ)) :
    runWord tabs word states =
      word.reverse.foldl (fun ss i => ss.flatMap (seminormalStep tabs i)) states := by
  simp [runWord, List.foldl_reverse]

lemma supported_runWord {tabs : List Tableau} (word : List Nat)
    (states : List (Tableau × ℚ)) (hs : Supported tabs states) :
    Supported tabs (runWord tabs word states) := by
  induction word with
  | nil => simpa [runWord] using hs
  | cons i word ih =>
    exact supported_flatMap i ih

lemma stateVector_runWord {tabs : List Tableau} (word : List Nat)
    (states : List (Tableau × ℚ)) (hs : Supported tabs states) :
    stateVector tabs (runWord tabs word states) =
      wordMatrix tabs word *ᵥ stateVector tabs states := by
  induction word with
  | nil => simp [runWord, wordMatrix]
  | cons i word ih =>
    change stateVector tabs ((runWord tabs word states).flatMap (seminormalStep tabs i)) = _
    rw [stateVector_step i _ (supported_runWord word states hs), ih]
    simp [wordMatrix, Matrix.mulVec_mulVec]

lemma mass_runWord_return {tabs : List Tableau} (word : List Nat)
    (t : TableauBasis tabs) :
    mass (runWord tabs word [(t.val, 1)]) t.val = wordMatrix tabs word t t := by
  classical
  have hs : Supported tabs [(t.val, 1)] := by
    intro s hs
    simp only [List.mem_singleton] at hs
    simpa [hs] using basis_mem t
  change stateVector tabs (runWord tabs word [(t.val, 1)]) t = _
  rw [stateVector_runWord word _ hs]
  simp only [Matrix.mulVec, dotProduct, stateVector, mass,
    List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, add_zero,
    beq_iff_eq, mul_ite, mul_one, mul_zero, ← Subtype.ext_iff]
  simp

lemma list_sum_eq_basis_sum (tabs : List Tableau) (hn : tabs.Nodup) (f : Tableau → ℚ) :
    (tabs.map f).sum = ∑ t : TableauBasis tabs, f t.val := by
  rw [Finset.sum_coe_sort]
  exact (List.sum_toFinset f hn).symm

def pathTrace (tabs : List Tableau) (selector : Tableau → Bool) (word : List Nat) : ℚ :=
  (tabs.map fun t => if selector t then mass (runWord tabs word [(t, 1)]) t else 0).sum

lemma pathTrace_eq_matrixTrace (tabs : List Tableau) (hn : tabs.Nodup)
    (selector : Tableau → Bool) (word : List Nat) :
    pathTrace tabs selector word =
      Matrix.trace (Matrix.diagonal (fun t : TableauBasis tabs => if selector t.val then 1 else 0) *
        wordMatrix tabs word) := by
  classical
  unfold pathTrace
  rw [list_sum_eq_basis_sum tabs hn]
  simp only [Matrix.trace, Matrix.diagonal_mul]
  apply Finset.sum_congr rfl
  intro t ht
  rw [mass_runWord_return]
  split_ifs <;> simp_all

/-- The evaluator's list trace is an actual matrix trace, for any duplicate-free
skew-tableau basis. This theorem is independent of a representation-theoretic realization. -/
theorem traceWord_eq_matrixTrace (eta nu mu : Shape) (k : Nat) (word : List Nat)
    (hn : (tableaux eta nu).Nodup) :
    traceWord eta nu mu k word =
      Matrix.trace (prefixSelector (tableaux eta nu) eta mu k *
        wordMatrix (tableaux eta nu) word) := by
  have h := pathTrace_eq_matrixTrace (tableaux eta nu) hn
    (fun t => prefixShape eta t k == mu) word
  simpa [traceWord, pathTrace, runWord, List.foldl_reverse, mass, prefixSelector] using h

/-- Matrix whose trace is the one- or two-contraction coefficient calculated by
`Certificate.computedCoeff`. This definition makes no claim of PSD witness positivity. -/
def computedWitnessMatrix (w : Witness) (nu : Shape) :
    Matrix (TableauBasis (tableaux w.eta nu)) (TableauBasis (tableaux w.eta nu)) ℚ :=
  let tabs := tableaux w.eta nu
  if w.k = 1 then prefixSelector tabs w.eta w.mu 1 * wordMatrix tabs [0]
  else if w.k = 2 then
    (1 / 2 : ℚ) • (prefixSelector tabs w.eta w.mu 2 *
      (wordMatrix tabs [1, 0, 2, 1] + w.sign • wordMatrix tabs [2, 1, 0, 2, 1]))
  else 0

theorem computedCoeff_eq_matrixTrace (w : Witness) (nu : Shape)
    (hn : (tableaux w.eta nu).Nodup) :
    computedCoeff w nu = Matrix.trace (computedWitnessMatrix w nu) := by
  classical
  by_cases h1 : w.k = 1
  · simpa [computedCoeff, computedWitnessMatrix, h1] using
      traceWord_eq_matrixTrace w.eta nu w.mu 1 [0] hn
  · by_cases h2 : w.k = 2
    · simp only [computedCoeff, computedWitnessMatrix, if_neg h1, if_pos h2]
      rw [traceWord_eq_matrixTrace w.eta nu w.mu 2 [1, 0, 2, 1] hn,
        traceWord_eq_matrixTrace w.eta nu w.mu 2 [2, 1, 0, 2, 1] hn]
      simp only [Matrix.mul_add, Matrix.mul_smul, Matrix.trace_smul, Matrix.trace_add, smul_eq_mul]
      ring
    · simp [computedCoeff, computedWitnessMatrix, h1, h2]

end LiebBridge.Young.TraceSemantics


==> anc/lieb_4433_lean/Bridge/Young/TriangularCompression.lean <==
import Mathlib.Data.Matrix.Basic
import Mathlib.Algebra.BigOperators.Group.Finset.Basic

/-! Restriction of matrices along a two-step invariant flag is multiplicative.
The retained indices are column-valid and row-valid. The result uses concrete
zero entries, not a representation-theoretic identification assumption. -/

namespace LiebBridge.Young.TriangularCompression
open scoped BigOperators Matrix

variable {ι K : Type*} [Fintype ι] [DecidableEq ι] [Semiring K]

/-- The column-valid span is invariant, and its row-invalid span is invariant.
Rows are targets and columns are sources. -/
def PreservesFlag (C R : ι → Prop) (M : Matrix ι ι K) : Prop :=
  (∀ a b, C b → ¬ C a → M a b = 0) ∧
  (∀ a b, C a → R a → C b → ¬ R b → M a b = 0)

abbrev Retained (C R : ι → Prop) := {i // C i ∧ R i}

def compress (C R : ι → Prop) (M : Matrix ι ι K) :
    Matrix (Retained C R) (Retained C R) K := fun a b => M a.val b.val

omit [DecidableEq ι] in
theorem preservesFlag_mul (C R : ι → Prop) {M N : Matrix ι ι K}
    (hM : PreservesFlag C R M) (hN : PreservesFlag C R N) :
    PreservesFlag C R (M * N) := by
  classical
  constructor
  · intro a b hb ha
    apply Finset.sum_eq_zero
    intro k hk
    change M a k * N k b = 0
    by_cases hC : C k
    · rw [hM.1 a k hC ha, zero_mul]
    · rw [hN.1 k b hb hC, mul_zero]
  · intro a b haC haR hbC hbR
    apply Finset.sum_eq_zero
    intro k hk
    change M a k * N k b = 0
    by_cases hC : C k
    · by_cases hR : R k
      · rw [hN.2 k b hC hR hbC hbR, mul_zero]
      · rw [hM.2 a k haC haR hC hR, zero_mul]
    · rw [hN.1 k b hbC hC, mul_zero]

omit [Fintype ι] in
theorem preservesFlag_one (C R : ι → Prop) :
    PreservesFlag C R (1 : Matrix ι ι K) := by
  constructor
  · intro a b hb ha
    have hne : a ≠ b := by intro h; exact ha (h ▸ hb)
    simp [Matrix.one_apply, hne]
  · intro a b haC haR hbC hbR
    have hne : a ≠ b := by intro h; exact hbR (h ▸ haR)
    simp [Matrix.one_apply, hne]

omit [DecidableEq ι] in
theorem compress_mul (C R : ι → Prop) [DecidablePred C] [DecidablePred R]
    {M N : Matrix ι ι K} (hM : PreservesFlag C R M) (hN : PreservesFlag C R N) :
    compress C R (M * N) = compress C R M * compress C R N := by
  ext a b
  change (∑ k, M a.val k * N k b.val) =
    ∑ k : Retained C R, M a.val k.val * N k.val b.val
  apply Finset.sum_congr_set {i | C i ∧ R i}
  · intro k hk
    rfl
  · intro k hk
    by_cases hC : C k
    · have hR : ¬ R k := fun hr => hk ⟨hC, hr⟩
      rw [hM.2 a.val k a.property.1 a.property.2 hC hR, zero_mul]
    · rw [hN.1 k b.val b.property.1 hC, mul_zero]

omit [Fintype ι] in
theorem compress_one (C R : ι → Prop) [DecidablePred C] [DecidablePred R] :
    compress C R (1 : Matrix ι ι K) = 1 := by
  ext a b
  simp [compress, Matrix.one_apply, Subtype.ext_iff]

theorem compress_involution (C R : ι → Prop) [DecidablePred C] [DecidablePred R]
    {M : Matrix ι ι K} (hM : PreservesFlag C R M) (hsq : M * M = 1) :
    compress C R M * compress C R M = 1 := by
  rw [← compress_mul C R hM hM, hsq, compress_one]

omit [DecidableEq ι] in
/-- Any braid relation is inherited by the quotient's retained-index matrices. -/
theorem compress_braid (C R : ι → Prop) [DecidablePred C] [DecidablePred R]
    {M N : Matrix ι ι K} (hM : PreservesFlag C R M) (hN : PreservesFlag C R N)
    (hbraid : M * N * M = N * M * N) :
    compress C R M * compress C R N * compress C R M =
      compress C R N * compress C R M * compress C R N := by
  have h := congrArg (compress C R) hbraid
  rw [compress_mul C R (preservesFlag_mul C R hM hN) hM,
    compress_mul C R (preservesFlag_mul C R hN hM) hN,
    compress_mul C R hM hN, compress_mul C R hN hM] at h
  exact h

end LiebBridge.Young.TriangularCompression


==> anc/lieb_4433_lean/Bridge/Young/WitnessCoefficientPositivity.lean <==
import Bridge.Young.WitnessCoefficients
import Bridge.Young.WitnessTrace
import Bridge.Young.OrdinaryImmanants

/-! Assembly of the finite certificate row with the actual character expansion.
The remaining hypotheses are the concrete witness trace formula and positivity
of this same coefficient function against conjugated matrix coefficients. -/

noncomputable section
namespace LiebBridge.Young.WitnessCoefficientPositivity
open scoped BigOperators Classical
open Certificate WitnessShapes WitnessOperators WitnessCoefficients
open ConjugacyBound (Shape14)
open YoungCharacterCompleteness Bridge.CentralAveraging

theorem rowEntries_valid (w : Witness) (hw : w ∈ rows)
    (e : Shape × ℚ) (he : e ∈ w.coefficients) : IsPartition14 e.1 := by
  have h := List.all_eq_true.mp
    (List.all_eq_true.mp rowEntriesPartitionCheck w hw) e he
  simpa [isPartition14Check, IsPartition14, List.all_eq_true, and_assoc] using h

theorem sum_sparseCoeff (entries : List (Shape × ℚ))
    (hvalid : ∀ e ∈ entries, IsPartition14 e.1) (d : Shape → ℝ) :
    (∑ p : Shape14, (sparseCoeff entries p.val : ℝ) * d p.val) =
      (entries.map fun e => (e.2 : ℝ) * d e.1).sum := by
  induction entries with
  | nil => simp [sparseCoeff]
  | cons e es ih =>
    have he := hvalid e (by simp)
    have hes : ∀ a ∈ es, IsPartition14 a.1 := fun a ha => hvalid a (by simp [ha])
    have htail := ih hes
    have hsingle : (∑ p : Shape14, ((if p.val = e.1 then e.2 else 0 : ℚ) : ℝ) *
        d p.val) = (e.2 : ℝ) * d e.1 := by
      let p0 : Shape14 := ⟨e.1, he⟩
      have heq (p : Shape14) : p.val = e.1 ↔ p = p0 :=
        ⟨fun h => Subtype.ext h, fun h => congrArg Subtype.val h⟩
      simp_rw [heq]
      simp only [apply_ite, Rat.cast_zero, ite_mul, zero_mul, Finset.sum_ite_eq',
        Finset.mem_univ, if_true]
      rfl
    simp only [sparseCoeff, List.map_cons, List.sum_cons, Rat.cast_add, add_mul,
      Finset.sum_add_distrib] at htail ⊢
    rw [hsingle, htail]

theorem sum_storedCoeff (w : Witness) (hw : w ∈ rows) (d : Shape → ℝ) :
    (∑ p : Shape14, (storedCoeff w p.val : ℝ) * d p.val) = realWitnessForm w d :=
  sum_sparseCoeff w.coefficients (rowEntries_valid w hw) d

def classPairing (m : S14 → ℝ) (p : Shape) : ℝ :=
  if hp : IsPartition14 p then pairing (character14 ⟨p,hp⟩) m else 0

@[simp]
theorem classPairing_valid (m : S14 → ℝ) (p : Shape14) :
    classPairing m p.val = pairing (character14 p) m := by
  simp only [classPairing, dif_pos p.property]

theorem coefficient_pairing_of_trace (w : Witness) (hw : w ∈ rows) (p : Shape14)
    (htrace : LinearMap.trace ℂ (Space p.val p.property) (witness w hw p.val p.property) =
      (YoungProjectors.degree (etaDiagram w hw) : ℂ) * (computedCoeff w p.val : ℂ)) :
    pairing (witnessCoeff w hw) (character14 p) =
      (YoungProjectors.degree (etaDiagram w hw) : ℝ) * (storedCoeff w p.val : ℝ) := by
  apply Complex.ofReal_injective
  rw [Complex.ofReal_mul, Complex.ofReal_natCast, Complex.ofReal_ratCast,
    ← computedCoeff_eq_storedCoeff_of_partition w hw p.val p.property,
    ← htrace, trace_witness_eq_pairing]

theorem coefficient_pairing (w : Witness) (hw : w ∈ rows) (p : Shape14) :
    pairing (witnessCoeff w hw) (character14 p) =
      (YoungProjectors.degree (etaDiagram w hw) : ℝ) * (storedCoeff w p.val : ℝ) :=
  coefficient_pairing_of_trace w hw p
    (WitnessTrace.trace_witness_eq_computedCoeff w hw p.val p.property)

/-- The arithmetic witness form is nonnegative once the same concrete
witness has the proved trace and a nonnegative conjugate pairing. -/
theorem realWitnessForm_nonneg_of_trace (w : Witness) (hw : w ∈ rows) (m : S14 → ℝ)
    (htrace : ∀ p : Shape14,
      LinearMap.trace ℂ (Space p.val p.property) (witness w hw p.val p.property) =
        (YoungProjectors.degree (etaDiagram w hw) : ℂ) * (computedCoeff w p.val : ℂ))
    (hpositive : ∀ a : S14,
      0 ≤ pairing (witnessCoeff w hw) (fun g => m (a*g*a⁻¹))) :
    0 ≤ realWitnessForm w (classPairing m) := by
  have h := character14_weighted_pairings_nonneg (witnessCoeff w hw) m hpositive
  simp_rw [coefficient_pairing_of_trace w hw _ (htrace _), mul_assoc] at h
  rw [← Finset.mul_sum] at h
  have he : (∑ p : Shape14, (storedCoeff w p.val : ℝ) * pairing (character14 p) m) =
      realWitnessForm w (classPairing m) := by
    simpa only [classPairing_valid] using sum_storedCoeff w hw (classPairing m)
  rw [he] at h
  exact nonneg_of_mul_nonneg_right h (by
    exact_mod_cast Nat.pos_of_ne_zero (YoungProjectors.degree_ne_zero (etaDiagram w hw)))

theorem realWitnessForm_nonneg (w : Witness) (hw : w ∈ rows) (m : S14 → ℝ)
    (hpositive : ∀ a : S14,
      0 ≤ pairing (witnessCoeff w hw) (fun g => m (a*g*a⁻¹))) :
    0 ≤ realWitnessForm w (classPairing m) :=
  realWitnessForm_nonneg_of_trace w hw m
    (fun p => WitnessTrace.trace_witness_eq_computedCoeff w hw p.val p.property) hpositive

def realMonomial (A : Matrix14) (g : S14) : ℝ := (∏ i : Fin 14, A i (g i)).re

theorem immanant_eq_classPairing (A : Matrix14) :
    (fun p => OrdinaryImmanants.immanant p A) = classPairing (realMonomial A) := by
  funext p
  by_cases hp : IsPartition14 p
  · rw [OrdinaryImmanants.immanant_eq p hp]
    simp only [classPairing, dif_pos hp, realImmanant, complexImmanant,
      pairing, realMonomial, Complex.re_sum, Complex.mul_re, Complex.ofReal_re,
      Complex.ofReal_im, zero_mul, sub_zero]
  · simp [OrdinaryImmanants.immanant, OrdinaryImmanants.character, hp,
      realImmanant, complexImmanant, classPairing]

theorem ordinaryWitnessForm_nonneg (w : Witness) (hw : w ∈ rows) (A : Matrix14)
    (hpositive : ∀ a : S14,
      0 ≤ pairing (witnessCoeff w hw) (fun g => realMonomial A (a*g*a⁻¹))) :
    0 ≤ realWitnessForm w (fun p => OrdinaryImmanants.immanant p A) := by
  rw [immanant_eq_classPairing]
  exact realWitnessForm_nonneg w hw (realMonomial A) hpositive

end LiebBridge.Young.WitnessCoefficientPositivity


==> anc/lieb_4433_lean/Bridge/Young/WitnessCoefficients.lean <==
import Bridge.Young.RealCoefficientAlgebra
import Bridge.Young.WitnessOperators
import Bridge.Young.YoungCharacterCompleteness

/-! The real group-algebra coefficients of the concrete witness `Q B P F B Q`.
All evaluations use the actual embedded prefix character sums and literal tail
permutations. The same coefficients can be evaluated in Young or tensor modules. -/

noncomputable section
namespace LiebBridge.Young.WitnessCoefficients
open scoped BigOperators Classical
open Certificate WitnessShapes RealCoefficientAlgebra PrefixRepresentation
open WitnessOperators

def prefixCoeff {d : YoungDiagram} {m : ℕ} (hd : d.card = m+1) (hm : m+1 ≤ 14) :
    S14 → ℝ :=
  pushforward (prefixEmbedding hm) (fun g =>
    ((YoungProjectors.degree d : ℝ) / Fintype.card (Equiv.Perm (Fin (m+1)))) *
      YoungCharacter.realCharacter hd g⁻¹)

variable {N : Type*} [Fintype N]

theorem matrixEvaluation_prefixCoeff {d : YoungDiagram} {m : ℕ}
    (hd : d.card = m+1) (hm : m+1 ≤ 14) (U : S14 → Matrix N N ℂ) :
    matrixEvaluation U (prefixCoeff hd hm) =
      ((YoungProjectors.degree d : ℂ) / Fintype.card (Equiv.Perm (Fin (m+1)))) •
        ∑ g : Equiv.Perm (Fin (m+1)), YoungProjectors.character hd g⁻¹ •
          U (prefixEmbedding hm g) := by
  rw [prefixCoeff, matrixEvaluation_pushforward]
  simp only [Complex.ofReal_mul, Complex.ofReal_div, Complex.ofReal_natCast,
    ← YoungCharacter.complex_character_eq_real, YoungProjectors.character,
    Finset.smul_sum, mul_smul]

def etaCoeff (w : Witness) (hw : w ∈ rows) : S14 → ℝ :=
  prefixCoeff (m := 13-2*w.k) (d := etaDiagram w hw)
    (by have := etaDiagram_card_add w hw; have := k_le_two w hw; omega) (by omega)

def muCoeff (w : Witness) (hw : w ∈ rows) : S14 → ℝ :=
  prefixCoeff (m := 13-w.k) (d := muDiagram w hw)
    (by have := muDiagram_card_add w hw; have := k_le_two w hw; omega) (by omega)

def bCoeff (w : Witness) : S14 → ℝ :=
  if w.k = 2 then (1/2 : ℝ) • (delta 1 + (w.sign : ℝ) • delta swap12) else delta 1

def fCoeff (w : Witness) : S14 → ℝ :=
  delta (if w.k = 1 then swap12 else swapPairs)

def witnessCoeff (w : Witness) (hw : w ∈ rows) : S14 → ℝ :=
  realConvolution
    (realConvolution
      (realConvolution
        (realConvolution (realConvolution (muCoeff w hw) (bCoeff w)) (etaCoeff w hw))
        (fCoeff w))
      (bCoeff w))
    (muCoeff w hw)

def matrixB (U : S14 → Matrix N N ℂ) (w : Witness) : Matrix N N ℂ :=
  if w.k = 2 then (1/2 : ℂ) • (1 + (w.sign : ℂ) • U swap12) else 1

theorem matrixEvaluation_bCoeff (U : S14 → Matrix N N ℂ) (h1 : U 1 = 1)
    (w : Witness) : matrixEvaluation U (bCoeff w) = matrixB U w := by
  unfold bCoeff matrixB
  split_ifs <;> simp only [matrixEvaluation_smul, matrixEvaluation_add,
    matrixEvaluation_delta, h1, Complex.ofReal_div, Complex.ofReal_one,
    Complex.ofReal_ofNat, Complex.ofReal_ratCast]

theorem matrixEvaluation_witnessCoeff (U : S14 → Matrix N N ℂ)
    (hU : ∀ g h, U (g*h) = U g * U h) (h1 : U 1 = 1)
    (w : Witness) (hw : w ∈ rows) :
    matrixEvaluation U (witnessCoeff w hw) =
      matrixEvaluation U (muCoeff w hw) * matrixB U w *
        matrixEvaluation U (etaCoeff w hw) *
        U (if w.k = 1 then swap12 else swapPairs) *
        matrixB U w * matrixEvaluation U (muCoeff w hw) := by
  simp only [witnessCoeff, matrixEvaluation_convolution U hU,
    matrixEvaluation_bCoeff U h1, fCoeff, matrixEvaluation_delta]

section YoungEvaluation
variable (w : Witness) (hw : w ∈ rows) (p : Shape) (hp : IsPartition14 p)

theorem endEvaluation_prefixCoeff {d : YoungDiagram} {m : ℕ}
    (hd : d.card = m+1) (hm : m+1 ≤ 14) :
    endEvaluation (rep p hp) (prefixCoeff hd hm) =
      PrefixProjector.projector hd (partitionDiagram_card p hp) hm := by
  rw [prefixCoeff, endEvaluation_pushforward]
  simp only [Complex.ofReal_mul, Complex.ofReal_div, Complex.ofReal_natCast,
    ← YoungCharacter.complex_character_eq_real, YoungProjectors.character,
    PrefixProjector.projector, Finset.smul_sum, mul_smul, rep]

theorem endEvaluation_etaCoeff :
    endEvaluation (rep p hp) (etaCoeff w hw) = etaP w hw p hp :=
  endEvaluation_prefixCoeff p hp _ _

theorem endEvaluation_muCoeff :
    endEvaluation (rep p hp) (muCoeff w hw) = muQ w hw p hp :=
  endEvaluation_prefixCoeff p hp _ _

theorem endEvaluation_bCoeff :
    endEvaluation (rep p hp) (bCoeff w) = rightB w p hp := by
  unfold bCoeff rightB
  split_ifs <;> simp only [endEvaluation_smul, endEvaluation_add, endEvaluation_delta,
    map_one, Complex.ofReal_div, Complex.ofReal_one, Complex.ofReal_ofNat,
    Complex.ofReal_ratCast]

theorem endEvaluation_fCoeff :
    endEvaluation (rep p hp) (fCoeff w) = pairF w p hp :=
  endEvaluation_delta _ _

/-- Exact identification of the coefficient evaluation with the parent's
actual Young witness operator, preserving all six factors and their order. -/
theorem endEvaluation_witnessCoeff :
    endEvaluation (rep p hp) (witnessCoeff w hw) = witness w hw p hp := by
  simp only [witnessCoeff, endEvaluation_convolution _ (fun g h => map_mul _ g h),
    endEvaluation_muCoeff, endEvaluation_bCoeff, endEvaluation_etaCoeff,
    endEvaluation_fCoeff, witness]

/-- The coefficient-character pairing equals the actual witness trace.
No numerical value of this trace or character degree is assumed. -/
theorem trace_witness_eq_pairing :
    LinearMap.trace ℂ (Space p hp) (witness w hw p hp) =
      (Bridge.CentralAveraging.pairing (witnessCoeff w hw)
        (YoungCharacterCompleteness.character14 ⟨p,hp⟩) : ℂ) := by
  rw [← endEvaluation_witnessCoeff]
  simp only [endEvaluation, map_sum, map_smul, smul_eq_mul,
    Bridge.CentralAveraging.pairing, Complex.ofReal_sum, Complex.ofReal_mul]
  apply Finset.sum_congr rfl
  intro g hg
  congr 1
  exact YoungCharacter.complex_character_eq_real (partitionDiagram_card p hp) g

end YoungEvaluation
end LiebBridge.Young.WitnessCoefficients


==> anc/lieb_4433_lean/Bridge/Young/WitnessOperators.lean <==
import Bridge.Young.WitnessShapes
import Bridge.Young.PrefixProjectorAlgebra

/-! The actual twenty witness operators in each verified Young representation.
All projectors are the genuine embedded character sums. Tail permutations are
literal permutations of the fourteen tensor positions. -/

noncomputable section
namespace LiebBridge.Young.WitnessOperators
open scoped Classical
open Certificate WitnessShapes PrefixProjector PrefixProjectorAlgebra

abbrev S14 := Equiv.Perm (Fin 14)

def swap12 : S14 := Equiv.swap 12 13

def swapPairs : S14 :=
  Equiv.swap 11 12 * Equiv.swap 10 11 * Equiv.swap 12 13 * Equiv.swap 11 12

variable (w : Witness) (hw : w ∈ rows) (p : Shape) (hp : IsPartition14 p)

abbrev Space := StandardTableau (partitionDiagram p hp) → ℂ

def rep : Representation ℂ S14 (Space p hp) :=
  ScalarExtension.representation ℂ (partitionDiagram_card p hp)

def etaP : Module.End ℂ (Space p hp) :=
  projector (m := 13 - 2*w.k) (eta := etaDiagram w hw)
    (by have := etaDiagram_card_add w hw; have := k_le_two w hw; omega)
    (partitionDiagram_card p hp) (by omega)

def muQ : Module.End ℂ (Space p hp) :=
  projector (m := 13 - w.k) (eta := muDiagram w hw)
    (by have := muDiagram_card_add w hw; have := k_le_two w hw; omega)
    (partitionDiagram_card p hp) (by omega)

def rightB : Module.End ℂ (Space p hp) :=
  if w.k = 2 then (1 / 2 : ℂ) • (1 + (w.sign : ℂ) • rep p hp swap12) else 1

def pairF : Module.End ℂ (Space p hp) :=
  rep p hp (if w.k = 1 then swap12 else swapPairs)

/-- The sandwich operator whose tensor realization is used by the direct
contraction theorem: Q B P F B Q, in this order. -/
def witness : Module.End ℂ (Space p hp) :=
  muQ w hw p hp * rightB w p hp * etaP w hw p hp * pairF w p hp *
    rightB w p hp * muQ w hw p hp

theorem etaP_idempotent : etaP w hw p hp * etaP w hw p hp = etaP w hw p hp :=
  projector_idempotent _ _ _

theorem muQ_idempotent : muQ w hw p hp * muQ w hw p hp = muQ w hw p hp :=
  projector_idempotent _ _ _

theorem etaP_commute_muQ : Commute (etaP w hw p hp) (muQ w hw p hp) :=
  projectors_commute _ _ _ _ _

theorem rep_swap12_square : rep p hp swap12 * rep p hp swap12 = 1 := by
  rw [← map_mul]
  simp [swap12]

include hw in
theorem rightB_idempotent : rightB w p hp * rightB w p hp = rightB w p hp := by
  unfold rightB
  split_ifs with hk
  · rcases (metadata w hw).sign_cases with hs | hs <;>
      simp only [hs, Rat.cast_one, Rat.cast_neg, one_smul, neg_smul]
    all_goals
      simp only [smul_mul_assoc, mul_smul_comm, smul_smul, add_mul, mul_add,
        one_mul, mul_one, neg_mul, mul_neg, neg_neg, rep_swap12_square]
      module
  · exact one_mul _

theorem muQ_commute_rightB : Commute (muQ w hw p hp) (rightB w p hp) := by
  unfold rightB
  split_ifs with hk
  · have hc := projector_commute_swap (eta := muDiagram w hw) (m := 13-w.k)
      (by have := muDiagram_card_add w hw; omega)
      (partitionDiagram_card p hp) (by omega) (12 : Fin 14) 13 (by change 13-w.k+1 ≤ 12; omega)
      (by change 13-w.k+1 ≤ 13; omega)
    change Commute (muQ w hw p hp) (rep p hp swap12) at hc
    change _ * _ = _ * _
    simp only [mul_smul_comm, smul_mul_assoc, mul_add, add_mul, mul_one, one_mul, hc.eq]
  · exact Commute.one_right _

theorem etaP_commute_rightB : Commute (etaP w hw p hp) (rightB w p hp) := by
  unfold rightB
  split_ifs with hk
  · have hc := projector_commute_swap (eta := etaDiagram w hw) (m := 13-2*w.k)
      (by have := etaDiagram_card_add w hw; omega)
      (partitionDiagram_card p hp) (by omega) (12 : Fin 14) 13 (by change 13-2*w.k+1 ≤ 12; omega)
      (by change 13-2*w.k+1 ≤ 13; omega)
    change Commute (etaP w hw p hp) (rep p hp swap12) at hc
    change _ * _ = _ * _
    simp only [mul_smul_comm, smul_mul_assoc, mul_add, add_mul, mul_one, one_mul, hc.eq]
  · exact Commute.one_right _

end LiebBridge.Young.WitnessOperators


==> anc/lieb_4433_lean/Bridge/Young/WitnessShapes.lean <==
import Bridge.Certificate
import Bridge.Young.DiagramCardinality
import Bridge.Young.CertificatePrefixShape

/-! Typed geometric data for the twenty previously verified certificate rows.
All row-specific assertions are logical consequences of `witnessMetadataCheck`;
this module performs no new finite certificate evaluation. -/

namespace LiebBridge.Young.WitnessShapes
open LiebBridge.Certificate

/-- Shape and sign information needed to form the actual prefix operators. -/
structure Metadata (w : Witness) : Prop where
  k_cases : w.k = 1 ∨ w.k = 2
  eta_sum : w.eta.sum = 14 - 2 * w.k
  eta_sorted : w.eta.Sorted (· ≥ ·)
  eta_positive : ∀ a ∈ w.eta, 0 < a
  mu_sum : w.mu.sum = 14 - w.k
  mu_sorted : w.mu.Sorted (· ≥ ·)
  mu_positive : ∀ a ∈ w.mu, 0 < a
  eta_contains_mu : contains w.mu w.eta = true
  sign_cases : w.sign = 1 ∨ w.sign = -1

theorem metadata (w : Witness) (hw : w ∈ rows) : Metadata w := by
  have h := List.all_eq_true.mp witnessMetadataCheck w hw
  have ht : (w.k = 1 ∨ w.k = 2) ∧
      w.eta.sum = 14 - 2 * w.k ∧
      w.eta.Pairwise (fun a b => b ≤ a) ∧ (∀ a ∈ w.eta, 0 < a) ∧
      w.mu.sum = 14 - w.k ∧
      w.mu.Pairwise (fun a b => b ≤ a) ∧ (∀ a ∈ w.mu, 0 < a) ∧
      contains w.mu w.eta = true ∧ (w.sign = 1 ∨ w.sign = -1) := by
    simpa [witnessMetadataValid, isPartitionOfCheck, List.all_eq_true, and_assoc] using h
  rcases ht with ⟨hk, hes, heo, hep, hms, hmo, hmp, hc, hsgn⟩
  exact ⟨hk, hes, heo, hep, hms, hmo, hmp, hc, hsgn⟩

theorem k_pos (w : Witness) (hw : w ∈ rows) : 0 < w.k := by
  rcases (metadata w hw).k_cases with h | h <;> omega

theorem k_le_two (w : Witness) (hw : w ∈ rows) : w.k ≤ 2 := by
  rcases (metadata w hw).k_cases with h | h <;> omega

def etaDiagram (w : Witness) (hw : w ∈ rows) : YoungDiagram :=
  YoungDiagram.ofRowLens w.eta (metadata w hw).eta_sorted

def muDiagram (w : Witness) (hw : w ∈ rows) : YoungDiagram :=
  YoungDiagram.ofRowLens w.mu (metadata w hw).mu_sorted

@[simp]
theorem etaDiagram_card (w : Witness) (hw : w ∈ rows) :
    (etaDiagram w hw).card = 14 - 2 * w.k := by
  rw [etaDiagram, YoungDiagram.ofRowLens_card, (metadata w hw).eta_sum]

@[simp]
theorem muDiagram_card (w : Witness) (hw : w ∈ rows) :
    (muDiagram w hw).card = 14 - w.k := by
  rw [muDiagram, YoungDiagram.ofRowLens_card, (metadata w hw).mu_sum]

@[simp]
theorem etaDiagram_rowLens (w : Witness) (hw : w ∈ rows) :
    (etaDiagram w hw).rowLens = w.eta :=
  YoungDiagram.rowLens_ofRowLens_eq_self (metadata w hw).eta_positive

@[simp]
theorem muDiagram_rowLens (w : Witness) (hw : w ∈ rows) :
    (muDiagram w hw).rowLens = w.mu :=
  YoungDiagram.rowLens_ofRowLens_eq_self (metadata w hw).mu_positive

theorem etaDiagram_le_muDiagram (w : Witness) (hw : w ∈ rows) :
    etaDiagram w hw ≤ muDiagram w hw :=
  CertificateSkewEquiv.diagram_le_of_contains w.eta w.mu
    (metadata w hw).eta_sorted (metadata w hw).mu_sorted
    (metadata w hw).eta_contains_mu

theorem etaDiagram_card_add (w : Witness) (hw : w ∈ rows) :
    (etaDiagram w hw).card + 2 * w.k = 14 := by
  rw [etaDiagram_card]
  have := k_le_two w hw
  omega

theorem muDiagram_card_add (w : Witness) (hw : w ∈ rows) :
    (muDiagram w hw).card + w.k = 14 := by
  rw [muDiagram_card]
  have := k_le_two w hw
  omega

theorem etaDiagram_card_add_k (w : Witness) (hw : w ∈ rows) :
    (etaDiagram w hw).card + w.k = (muDiagram w hw).card := by
  rw [etaDiagram_card, muDiagram_card]
  have := k_le_two w hw
  omega

/-- The canonical diagram for any of the enumerated partitions of fourteen. -/
def partitionDiagram (p : Shape) (hp : IsPartition14 p) : YoungDiagram :=
  YoungDiagram.ofRowLens p hp.2.1

@[simp]
theorem partitionDiagram_card (p : Shape) (hp : IsPartition14 p) :
    (partitionDiagram p hp).card = 14 := by
  rw [partitionDiagram, YoungDiagram.ofRowLens_card, hp.1]

@[simp]
theorem partitionDiagram_rowLens (p : Shape) (hp : IsPartition14 p) :
    (partitionDiagram p hp).rowLens = p :=
  YoungDiagram.rowLens_ofRowLens_eq_self hp.2.2

theorem etaDiagram_le_partitionDiagram_iff (w : Witness) (hw : w ∈ rows)
    (p : Shape) (hp : IsPartition14 p) :
    etaDiagram w hw ≤ partitionDiagram p hp ↔ contains p w.eta = true :=
  (CertificatePrefixShape.contains_iff_diagram_le w.eta p
    (metadata w hw).eta_sorted hp.2.1 (metadata w hw).eta_positive).symm

theorem muDiagram_le_partitionDiagram_iff (w : Witness) (hw : w ∈ rows)
    (p : Shape) (hp : IsPartition14 p) :
    muDiagram w hw ≤ partitionDiagram p hp ↔ contains p w.mu = true :=
  (CertificatePrefixShape.contains_iff_diagram_le w.mu p
    (metadata w hw).mu_sorted hp.2.1 (metadata w hw).mu_positive).symm

end LiebBridge.Young.WitnessShapes


==> anc/lieb_4433_lean/Bridge/Young/WitnessTrace.lean <==
import Bridge.Young.WitnessOperators
import Bridge.Young.SelectedWordTrace

/-! Actual sandwich witness traces, with no coefficient or branching premise.
The word formulas use the same fixed S14 permutations in every Young module. -/

noncomputable section
namespace LiebBridge.Young.WitnessTrace
open scoped BigOperators Classical
open Certificate WitnessShapes WitnessOperators PrefixProjector PrefixProjectorAlgebra
  CertificateSkewEquiv SuffixWord

/-- Cyclic reduction for finite-dimensional endomorphisms, preserving the
relative order of the intermediate projector and the pair swap. -/
theorem sandwich_trace {V : Type*} [AddCommGroup V] [Module ℂ V]
    (P Q B F : Module.End ℂ V) (hQ : Q*Q=Q) (hB : B*B=B) (hBQ : B*Q=Q*B) :
    LinearMap.trace ℂ V (Q*B*P*F*B*Q) = LinearMap.trace ℂ V (Q*B*P*F) := by
  calc
    _ = LinearMap.trace ℂ V ((Q*B*P*F)*(B*Q)) := by congr 1 <;> noncomm_ring
    _ = LinearMap.trace ℂ V ((B*Q)*(Q*B*P*F)) := LinearMap.trace_mul_comm ℂ _ _
    _ = LinearMap.trace ℂ V (B*(Q*Q)*B*P*F) := by congr 1 <;> noncomm_ring
    _ = LinearMap.trace ℂ V (B*Q*B*P*F) := by rw [hQ]
    _ = LinearMap.trace ℂ V (Q*(B*B)*P*F) := by rw [hBQ]; congr 1 <;> noncomm_ring
    _ = _ := by rw [hB]

variable (w : Witness) (hw : w ∈ rows) (p : Shape) (hp : IsPartition14 p)

theorem witness_trace_reduced :
    LinearMap.trace ℂ (Space p hp) (witness w hw p hp) =
      LinearMap.trace ℂ (Space p hp)
        (etaP w hw p hp * (muQ w hw p hp * rightB w p hp * pairF w p hp)) := by
  rw [witness, sandwich_trace _ _ _ _ (muQ_idempotent w hw p hp)
    (rightB_idempotent w hw p hp) (muQ_commute_rightB w hw p hp).eq.symm]
  congr 1
  have hPB := (etaP_commute_rightB w hw p hp).eq
  have hPQ := (etaP_commute_muQ w hw p hp).eq
  calc
    _ = muQ w hw p hp * (rightB w p hp * etaP w hw p hp) * pairF w p hp := by
      noncomm_ring
    _ = muQ w hw p hp * (etaP w hw p hp * rightB w p hp) * pairF w p hp := by rw [hPB]
    _ = (muQ w hw p hp * etaP w hw p hp) * rightB w p hp * pairF w p hp := by
      noncomm_ring
    _ = _ := by rw [← hPQ]; noncomm_ring

/-- If eta does not fit inside nu, both the actual trace and the finite
coefficient vanish. This supplies the entire complementary set of partitions. -/
theorem trace_eq_of_not_contains (hc : contains p w.eta ≠ true) :
    LinearMap.trace ℂ (Space p hp) (witness w hw p hp) =
      (YoungProjectors.degree (etaDiagram w hw) : ℂ) * (computedCoeff w p : ℂ) := by
  have hnot : ¬ etaDiagram w hw ≤ partitionDiagram p hp := by
    intro h
    exact hc ((etaDiagram_le_partitionDiagram_iff w hw p hp).mp h)
  have hP : etaP w hw p hp = 0 :=
    PrefixTrace.projector_eq_zero_of_not_le _ _ _ hnot
  rw [witness_trace_reduced, hP, zero_mul, map_zero]
  simp [computedCoeff, traceWord, tableaux, hc]

/-- A certificate word denotes the literal fixed suffix permutation, since
its offset is the actual cardinality of eta. -/
theorem permutationLetter_fixed {eta nu : YoungDiagram} {r : ℕ}
    (h : eta ≤ nu) (hν : nu.card = 14) (htail : nu.card-eta.card=r+1)
    (i : Fin r) (a b : Fin 14)
    (ha : a.val=eta.card+i.val) (hb : b.val=eta.card+i.val+1) :
    permutationLetter h hν htail i = Equiv.swap a b := by
  unfold permutationLetter
  congr 1 <;> apply Fin.ext
  · simpa [SuffixAction.adjacentIndex, leftIndex] using ha.symm
  · simpa [SuffixAction.adjacentIndex, leftIndex] using hb.symm

theorem trace_word {r : ℕ} (hc : contains p w.eta = true)
    (htail : (partitionDiagram p hp).card-(etaDiagram w hw).card=r+1)
    (word : List (Fin r)) :
    LinearMap.trace ℂ (Space p hp)
      (etaP w hw p hp * (muQ w hw p hp * rep p hp
        (permutationWord (diagram_le_of_contains w.eta p (metadata w hw).eta_sorted hp.2.1 hc)
          (partitionDiagram_card p hp) htail word))) =
      (YoungProjectors.degree (etaDiagram w hw) : ℂ) *
        (traceWord w.eta p w.mu w.k (word.map Fin.val) : ℂ) := by
  exact SelectedWordTrace.trace_projectors_word
    (metadata w hw).eta_sorted hp.2.1 (metadata w hw).mu_sorted
    (metadata w hw).eta_positive (metadata w hw).mu_positive hc
    (m := 13-2*w.k) (q := 13-w.k)
    (by have := etaDiagram_card_add w hw; have := k_le_two w hw; change (etaDiagram w hw).card = _; omega)
    (partitionDiagram_card p hp)
    (by have := muDiagram_card_add w hw; have := k_le_two w hw; change (muDiagram w hw).card = _; omega)
    (by omega) (by omega) (by have := k_le_two w hw; omega) htail word

theorem word_one_permutation (hc : contains p w.eta = true) (hk : w.k=1)
    (htail : (partitionDiagram p hp).card-(etaDiagram w hw).card=1+1) :
    permutationWord (diagram_le_of_contains w.eta p (metadata w hw).eta_sorted hp.2.1 hc)
      (partitionDiagram_card p hp) htail ([0] : List (Fin 1)) = swap12 := by
  have h0 := permutationLetter_fixed
    (diagram_le_of_contains w.eta p (metadata w hw).eta_sorted hp.2.1 hc)
    (partitionDiagram_card p hp) htail (0 : Fin 1) 12 13
    (by change 12=(etaDiagram w hw).card+0; simp [hk])
    (by change 13=(etaDiagram w hw).card+0+1; simp [hk])
  simpa only [permutationWord, List.map_cons, List.map_nil, List.prod_cons,
    List.prod_nil, mul_one, swap12] using h0

theorem word_two_permutations (hc : contains p w.eta = true) (hk : w.k=2)
    (htail : (partitionDiagram p hp).card-(etaDiagram w hw).card=3+1) :
    permutationWord (diagram_le_of_contains w.eta p (metadata w hw).eta_sorted hp.2.1 hc)
      (partitionDiagram_card p hp) htail ([1,0,2,1] : List (Fin 3)) = swapPairs ∧
    permutationWord (diagram_le_of_contains w.eta p (metadata w hw).eta_sorted hp.2.1 hc)
      (partitionDiagram_card p hp) htail ([2,1,0,2,1] : List (Fin 3)) = swap12*swapPairs := by
  have h0 := permutationLetter_fixed
    (diagram_le_of_contains w.eta p (metadata w hw).eta_sorted hp.2.1 hc)
    (partitionDiagram_card p hp) htail (0 : Fin 3) 10 11
    (by change 10=(etaDiagram w hw).card+0; simp [hk])
    (by change 11=(etaDiagram w hw).card+0+1; simp [hk])
  have h1 := permutationLetter_fixed
    (diagram_le_of_contains w.eta p (metadata w hw).eta_sorted hp.2.1 hc)
    (partitionDiagram_card p hp) htail (1 : Fin 3) 11 12
    (by change 11=(etaDiagram w hw).card+1; simp [hk])
    (by change 12=(etaDiagram w hw).card+1+1; simp [hk])
  have h2 := permutationLetter_fixed
    (diagram_le_of_contains w.eta p (metadata w hw).eta_sorted hp.2.1 hc)
    (partitionDiagram_card p hp) htail (2 : Fin 3) 12 13
    (by change 12=(etaDiagram w hw).card+2; simp [hk])
    (by change 13=(etaDiagram w hw).card+2+1; simp [hk])
  simp only [permutationWord, List.map_cons, List.map_nil, List.prod_cons,
    List.prod_nil, mul_one, h0, h1, h2, swap12, swapPairs, mul_assoc, and_self]

theorem witness_trace_two (hk : w.k=2) :
    LinearMap.trace ℂ (Space p hp) (witness w hw p hp) =
      (1/2 : ℂ) * (LinearMap.trace ℂ (Space p hp)
          (etaP w hw p hp * (muQ w hw p hp * rep p hp swapPairs)) +
        (w.sign : ℂ) * LinearMap.trace ℂ (Space p hp)
          (etaP w hw p hp * (muQ w hw p hp * rep p hp (swap12*swapPairs)))) := by
  rw [witness_trace_reduced]
  simp only [rightB, pairF, hk, if_pos, if_neg (show ¬ (2:ℕ)=1 by omega),
    map_mul, mul_smul_comm, smul_mul_assoc, mul_add, add_mul, one_mul, mul_one,
    mul_assoc, map_add, map_smul, smul_eq_mul]

/-- The missing representation-theoretic identification, for all twenty
witnesses and every partition of fourteen. The left side is the trace of
Q B P F B Q formed from actual Young representations and character projectors;
the right side is the unchanged exact certificate evaluator. -/
theorem trace_witness_eq_computedCoeff :
    LinearMap.trace ℂ (Space p hp) (witness w hw p hp) =
      (YoungProjectors.degree (etaDiagram w hw) : ℂ) * (computedCoeff w p : ℂ) := by
  by_cases hc : contains p w.eta = true
  · rcases (metadata w hw).k_cases with hk | hk
    · have htail : (partitionDiagram p hp).card-(etaDiagram w hw).card=1+1 := by
        simp [hk]
      have ht := trace_word w hw p hp hc htail ([0] : List (Fin 1))
      rw [word_one_permutation w hw p hp hc hk htail] at ht
      rw [witness_trace_reduced]
      simpa only [rightB, pairF, hk, if_neg (show ¬ (1:ℕ)=2 by omega), if_pos,
        mul_one, computedCoeff, List.map_cons, List.map_nil, Fin.val_zero] using ht
    · have htail : (partitionDiagram p hp).card-(etaDiagram w hw).card=3+1 := by
        simp [hk]
      have ht := trace_word w hw p hp hc htail ([1,0,2,1] : List (Fin 3))
      have ht' := trace_word w hw p hp hc htail ([2,1,0,2,1] : List (Fin 3))
      obtain ⟨hF,hBF⟩ := word_two_permutations w hw p hp hc hk htail
      rw [hF] at ht
      rw [hBF] at ht'
      rw [witness_trace_two w hw p hp hk, ht, ht']
      simp only [hk]
      change (1/2 : ℂ) *
        ((YoungProjectors.degree (etaDiagram w hw) : ℂ) *
            (traceWord w.eta p w.mu 2 [1,0,2,1] : ℂ) +
          (w.sign : ℂ) * ((YoungProjectors.degree (etaDiagram w hw) : ℂ) *
            (traceWord w.eta p w.mu 2 [2,1,0,2,1] : ℂ))) = _
      simp only [computedCoeff, hk, if_neg (show ¬ (2:ℕ)=1 by omega), if_pos,
        Rat.cast_div, Rat.cast_add, Rat.cast_mul, Rat.cast_ofNat]
      ring
  · exact trace_eq_of_not_contains w hw p hp hc

end LiebBridge.Young.WitnessTrace


==> anc/lieb_4433_lean/Bridge/Young/WitnessTraceReduction.lean <==
import Mathlib.LinearAlgebra.Matrix.Trace
import Mathlib.Data.Matrix.Kronecker
import Mathlib.Tactic

/-! The cyclic reduction in the independent audit. No swap is commuted past
the intermediate projector. The only commutation used is between the two
projectors with disjoint supports. -/

namespace LiebBridge.Young.WitnessTraceReduction

open scoped Matrix Kronecker

variable {K N : Type*} [CommRing K] [Fintype N]

theorem sandwich_trace (P Q B F : Matrix N N K)
    (hQ : Q*Q = Q) (hB : B*B = B) (hBQ : B*Q = Q*B) :
    Matrix.trace (Q*B*P*F*B*Q) = Matrix.trace (Q*B*P*F) := by
  calc
    Matrix.trace (Q*B*P*F*B*Q) = Matrix.trace ((Q*B*P*F)*(B*Q)) := by
      congr 1
      noncomm_ring
    _ = Matrix.trace ((B*Q)*(Q*B*P*F)) := Matrix.trace_mul_comm _ _
    _ = Matrix.trace (B*(Q*Q)*B*P*F) := by congr 1; noncomm_ring
    _ = Matrix.trace (B*Q*B*P*F) := by rw [hQ]
    _ = Matrix.trace (Q*(B*B)*P*F) := by rw [hBQ]; congr 1; noncomm_ring
    _ = Matrix.trace (Q*B*P*F) := by rw [hB]

/-- The prefix multiplicity is the actual size of the inner tableau basis. -/
theorem trace_identity_tensor {I : Type*} [Fintype I] [DecidableEq I]
    (M : Matrix N N K) :
    Matrix.trace ((1 : Matrix I I K) ⊗ₖ M) =
      (Fintype.card I : K) * Matrix.trace M := by
  rw [Matrix.trace_kronecker, Matrix.trace_one]

end LiebBridge.Young.WitnessTraceReduction


==> anc/lieb_4433_lean/Bridge/Young/YoungCharacter.lean <==
import Bridge.Young.ScalarExtension
import Mathlib.RepresentationTheory.Character
import Mathlib.GroupTheory.Perm.Cycle.Type

/-! Actual Young characters as traces. Scalar extension proves that the
complex characters are rational, and permutation conjugacy proves inverse
invariance. These are structural character facts, not numerical checks. -/

noncomputable section
namespace LiebBridge.Young.YoungCharacter

open scoped BigOperators

theorem trace_eq_sum_coordinates {K B : Type*} [Field K] [Fintype B] [DecidableEq B]
    (T : Module.End K (B → K)) :
    LinearMap.trace K (B → K) T = ∑ b : B, T (Pi.single b 1) b := by
  rw [LinearMap.trace_eq_matrix_trace K (Pi.basisFun K B),
    LinearMap.toMatrix_eq_toMatrix']
  rfl

theorem trace_extend {B : Type*} [Fintype B] [DecidableEq B]
    (T : Module.End ℚ (B → ℚ)) :
    LinearMap.trace ℂ (B → ℂ) (ScalarExtension.extend ℂ T) =
      (LinearMap.trace ℚ (B → ℚ) T : ℂ) := by
  rw [trace_eq_sum_coordinates, trace_eq_sum_coordinates]
  simp only [ScalarExtension.extend_basis_coefficient, Rat.cast_sum]

variable {d : YoungDiagram} {n : ℕ}

def rationalCharacter (hcard : d.card = n+1) : Equiv.Perm (Fin (n+1)) → ℚ :=
  (FDRep.of (YoungRepresentation.representation hcard)).character

def realCharacter (hcard : d.card = n+1) (g : Equiv.Perm (Fin (n+1))) : ℝ :=
  (rationalCharacter hcard g : ℝ)

theorem complex_character_eq_cast (hcard : d.card = n+1) (g : Equiv.Perm (Fin (n+1))) :
    (FDRep.of (ScalarExtension.representation ℂ hcard)).character g =
      (rationalCharacter hcard g : ℂ) := by
  classical
  exact trace_extend (YoungRepresentation.representation hcard g)

theorem permutation_character_inverse {K : Type} [Field K] {m : ℕ}
    (V : FDRep K (Equiv.Perm (Fin m))) (g : Equiv.Perm (Fin m)) :
    V.character g⁻¹ = V.character g := by
  have h : IsConj g g⁻¹ := Equiv.Perm.isConj_iff_cycleType_eq.mpr
    (Equiv.Perm.cycleType_inv g).symm
  obtain ⟨s,hs⟩ := isConj_iff.mp h
  rw [← hs, FDRep.char_conj]

theorem rationalCharacter_inverse (hcard : d.card = n+1) (g : Equiv.Perm (Fin (n+1))) :
    rationalCharacter hcard g⁻¹ = rationalCharacter hcard g :=
  permutation_character_inverse _ g

theorem realCharacter_inverse (hcard : d.card = n+1) (g : Equiv.Perm (Fin (n+1))) :
    realCharacter hcard g⁻¹ = realCharacter hcard g := by
  simp only [realCharacter, rationalCharacter_inverse]

theorem complex_character_eq_real (hcard : d.card = n+1) (g : Equiv.Perm (Fin (n+1))) :
    (FDRep.of (ScalarExtension.representation ℂ hcard)).character g =
      (realCharacter hcard g : ℂ) := by
  rw [complex_character_eq_cast]
  simp [realCharacter]

theorem complex_character_star_inverse (hcard : d.card = n+1)
    (g : Equiv.Perm (Fin (n+1))) :
    star ((FDRep.of (ScalarExtension.representation ℂ hcard)).character g) =
      (FDRep.of (ScalarExtension.representation ℂ hcard)).character g⁻¹ := by
  rw [complex_character_eq_real, complex_character_eq_real, realCharacter_inverse]
  simp

end LiebBridge.Young.YoungCharacter


==> anc/lieb_4433_lean/Bridge/Young/YoungCharacterCompleteness.lean <==
import Bridge.Young.ConjugacyBound
import Bridge.Young.ClassFunctionCompleteness
import Bridge.Young.YoungFDRep
import Bridge.Young.YoungCharacter

/-! Completeness of the actual rational Young characters for `S₁₄`.
The constructed, proved-simple representations have 135 orthogonal characters.
The conjugacy-class upper bound then proves spanning of all real class functions.
No hook formula, character table identification, or completeness premise is used. -/

noncomputable section
namespace LiebBridge.Young.YoungCharacterCompleteness
open scoped BigOperators
open ConjugacyBound WitnessShapes Bridge.CentralAveraging

local instance : DecidableEq Shape14 := Classical.decEq _
local instance : Fintype (ConjClasses S14) := by
  letI := Finite.of_injective conjugacyShape conjugacyShape_injective
  exact Fintype.ofFinite _

def character14 (p : Shape14) : S14 → ℝ :=
  YoungCharacter.realCharacter (n := 13) (partitionDiagram_card p.val p.property)

theorem partitionDiagram_eq_iff (p q : Shape14) :
    partitionDiagram p.val p.property = partitionDiagram q.val q.property ↔ p = q := by
  constructor
  · intro h
    apply Subtype.ext
    simpa only [partitionDiagram_rowLens] using congrArg YoungDiagram.rowLens h
  · rintro rfl
    rfl

theorem character14_isClassFunction (p : Shape14) : IsClassFunction (character14 p) := by
  intro a g
  unfold character14 YoungCharacter.realCharacter YoungCharacter.rationalCharacter
  congr 1
  simpa only [inv_inv] using
    FDRep.char_conj (FDRep.of (YoungRepresentation.representation
      (n := 13) (partitionDiagram_card p.val p.property))) g a⁻¹

theorem character14_orthogonal : CharacterOrthogonal character14 := by
  classical
  intro p q
  have hc := YoungFDRep.char_orthonormal ℂ
    (n := 13) (partitionDiagram_card p.val p.property)
    (partitionDiagram_card q.val q.property)
  simp_rw [YoungCharacter.complex_character_eq_real,
    YoungCharacter.realCharacter_inverse] at hc
  rw [partitionDiagram_eq_iff] at hc
  have hr : (Fintype.card S14 : ℝ)⁻¹ *
      ∑ g : S14, character14 p g * character14 q g = if p = q then 1 else 0 := by
    apply Complex.ofReal_injective
    push_cast
    split_ifs at hc ⊢ <;> simpa only [character14, Complex.ofReal_one,
      Complex.ofReal_zero] using hc
  have hcard : (Fintype.card S14 : ℝ) ≠ 0 := by positivity
  have hm := congrArg (fun x : ℝ => (Fintype.card S14 : ℝ) * x) hr
  simpa only [← mul_assoc, mul_inv_cancel₀ hcard, one_mul, mul_ite, mul_one, mul_zero]
    using hm

theorem character14_span : ClassFunctionSpan character14 := by
  apply ClassFunctionCompleteness.classFunctionSpan_of_card_le character14
    character14_isClassFunction character14_orthogonal
  simpa only [Nat.card_eq_fintype_card, card_shape14] using card_conjClasses_le

theorem card_conjClasses_eq : Nat.card (ConjClasses S14) = 135 := by
  apply Nat.le_antisymm card_conjClasses_le
  have h := (ClassFunctionCompleteness.descended_linearIndependent character14
    character14_isClassFunction character14_orthogonal).fintype_card_le_finrank
  simpa only [card_shape14, Module.finrank_fintype_fun_eq_card,
    Nat.card_eq_fintype_card] using h

/-- The old central-averaging interface is now instantiated with actual
constructed Young characters, without any remaining character assumptions. -/
theorem character14_centralCoefficient_expansion (w : S14 → ℝ) (g : S14) :
    centralCoefficient w g = (Fintype.card S14 : ℝ)⁻¹ *
      ∑ p : Shape14, pairing w (character14 p) * character14 p g :=
  centralCoefficient_character_expansion character14 character14_isClassFunction
    character14_orthogonal character14_span w g

theorem character14_weighted_pairings_nonneg (w m : S14 → ℝ)
    (hpositive : ∀ a : S14, 0 ≤ pairing w (fun g => m (a * g * a⁻¹))) :
    0 ≤ ∑ p : Shape14, pairing w (character14 p) * pairing (character14 p) m :=
  character_weighted_pairings_nonneg character14 character14_isClassFunction
    character14_orthogonal character14_span w m hpositive

end LiebBridge.Young.YoungCharacterCompleteness


==> anc/lieb_4433_lean/Bridge/Young/YoungFDRep.lean <==
import Bridge.Young.YoungInequivalence
import Mathlib.RepresentationTheory.Character
import Mathlib.Algebra.Category.ModuleCat.Simple

/-!
# The actual Young representations as simple finite-dimensional representations

This module connects the proved simple group-algebra module to mathlib's categorical
`FDRep.Simple` interface, then applies ordinary character orthogonality to these actual
representations. No representation-label or orthogonality hypothesis is added.
-/

noncomputable section

namespace LiebBridge.Young.YoungFDRep

open CategoryTheory CategoryTheory.Limits
open scoped BigOperators Classical

private theorem simple_of_functor {C D : Type*} [Category C] [Category D]
    [HasZeroMorphisms C] [HasZeroMorphisms D]
    (F : C ⥤ D) [F.Faithful] [F.ReflectsIsomorphisms]
    [F.PreservesMonomorphisms] [F.PreservesZeroMorphisms]
    (X : C) [Simple (F.obj X)] : Simple X where
  mono_isIso_iff_nonzero {Y} f _ := by
    constructor
    · intro hf hzero
      have hh : IsIso (F.map f) := inferInstance
      have hn := (Simple.mono_isIso_iff_nonzero (F.map f)).mp hh
      exact hn (by rw [hzero, F.map_zero])
    · intro hn
      have hn' : F.map f ≠ 0 := by
        intro hz
        apply hn
        apply F.map_injective
        simpa using hz
      haveI : IsIso (F.map f) := (Simple.mono_isIso_iff_nonzero (F.map f)).mpr hn'
      exact isIso_of_reflects_iso f F

section Adapter

variable (K G : Type) [Field K] [Monoid G]

local instance forget_full : (forget₂ (FDRep K G) (Rep K G)).Full where
  map_surjective {X Y} f := ⟨FDRep.forget₂HomLinearEquiv X Y f, rfl⟩

local instance forget_preservesMono : (forget₂ (FDRep K G) (Rep K G)).PreservesMonomorphisms where
  preserves {X Y} f _ := by
    haveI : Mono f.hom := by
      change Mono ((Action.forget (FGModuleCat K) G).map f)
      infer_instance
    haveI : Mono ((forget₂ (FGModuleCat K) (ModuleCat K)).map f.hom) := inferInstance
    apply (Rep.mono_iff_injective _).mpr
    exact (ModuleCat.mono_iff_injective ((forget₂ (FGModuleCat K) (ModuleCat K)).map f.hom)).mp
      inferInstance

/-- The standard bridge from a simple group-algebra module to a simple object of `FDRep`. -/
theorem simple_of_isSimpleModule {V : Type} [AddCommGroup V] [Module K V] [Module.Finite K V]
    (ρ : Representation K G V) [IsSimpleModule (MonoidAlgebra K G) ρ.asModule] :
    Simple (FDRep.of ρ) := by
  let E := Rep.equivalenceModuleMonoidAlgebra (k := K) (G := G)
  haveI : Simple (E.functor.obj (Rep.of ρ)) := by
    change Simple (ModuleCat.of (MonoidAlgebra K G) ρ.asModule)
    infer_instance
  haveI : Simple (Rep.of ρ) := simple_of_functor E.functor (Rep.of ρ)
  haveI : Simple ((forget₂ (FDRep K G) (Rep K G)).obj (FDRep.of ρ)) := by
    change Simple (Rep.of ρ)
    infer_instance
  exact simple_of_functor (forget₂ (FDRep K G) (Rep K G)) (FDRep.of ρ)

end Adapter

variable (K : Type) [Field K] [CharZero K]
variable {d eta nu : YoungDiagram} {n : ℕ}

/-- The genuine scalar-extended Young representation, bundled for the character API. -/
def representation (hcard : d.card = n+1) : FDRep K (Equiv.Perm (Fin (n+1))) :=
  FDRep.of (ScalarExtension.representation K hcard)

/-- Categorical simplicity of the actual Young representation. -/
theorem simple (hcard : d.card = n+1) :
    Simple (FDRep.of (ScalarExtension.representation K hcard)) := by
  letI := YoungIrreducibility.isSimpleModule K hcard
  exact simple_of_isSimpleModule K _ (ScalarExtension.representation K hcard)

instance representation_simple (hcard : d.card = n+1) : Simple (representation K hcard) :=
  simple K hcard

/-- The categorically bundled actual representations of distinct shapes are not isomorphic. -/
theorem not_nonempty_iso (hη : eta.card = n+1) (hν : nu.card = n+1) (hne : eta ≠ nu) :
    ¬ Nonempty (FDRep.of (ScalarExtension.representation K hη) ≅
      FDRep.of (ScalarExtension.representation K hν)) := by
  rintro ⟨e⟩
  apply YoungInequivalence.no_intertwining_linearEquiv K hη hν hne (FDRep.isoToLinearEquiv e)
  intro g x
  have hh := FDRep.Iso.conj_ρ e g
  have hx := congrArg (fun T : Module.End K (StandardTableau nu → K) =>
    T (FDRep.isoToLinearEquiv e x)) hh
  simpa [LinearEquiv.conj_apply] using hx.symm

theorem nonempty_iso_iff (hη : eta.card = n+1) (hν : nu.card = n+1) :
    Nonempty (FDRep.of (ScalarExtension.representation K hη) ≅
      FDRep.of (ScalarExtension.representation K hν)) ↔ eta = nu := by
  constructor
  · intro he
    by_contra hn
    exact not_nonempty_iso K hη hν hn he
  · intro he
    subst nu
    exact ⟨Iso.refl _⟩

/-- Ordinary character orthonormality for the actual constructed Young representations.
The right side is shape equality, discharged using the proved cross-shape inequivalence. -/
theorem char_orthonormal [IsAlgClosed K]
    (hη : eta.card = n+1) (hν : nu.card = n+1) :
    (Fintype.card (Equiv.Perm (Fin (n+1))) : K)⁻¹ *
        ∑ g : Equiv.Perm (Fin (n+1)),
          (FDRep.of (ScalarExtension.representation K hη)).character g *
            (FDRep.of (ScalarExtension.representation K hν)).character g⁻¹ =
      if eta = nu then 1 else 0 := by
  classical
  letI := simple K hη
  letI := simple K hν
  letI : Invertible (Fintype.card (Equiv.Perm (Fin (n+1))) : K) :=
    invertibleOfNonzero (by exact_mod_cast (Fintype.card_ne_zero :
      Fintype.card (Equiv.Perm (Fin (n+1))) ≠ 0))
  have hh := FDRep.char_orthonormal
    (FDRep.of (ScalarExtension.representation K hη))
    (FDRep.of (ScalarExtension.representation K hν))
  simpa only [invOf_eq_inv, smul_eq_mul, nonempty_iso_iff, Nat.cast_one, Nat.cast_zero] using hh

end LiebBridge.Young.YoungFDRep


==> anc/lieb_4433_lean/Bridge/Young/YoungInequivalence.lean <==
import Bridge.Young.YoungIrreducibility
import Bridge.Young.CrossShapeSeparation

/-!
# Inequivalence of the actual Young representations

An intertwiner commutes with the recursively defined content operators. For different
shapes, each source/target tableau pair differs in some content coordinate, forcing its
intertwiner coefficient to vanish. This proves inequivalence without character labels.
-/

noncomputable section
namespace LiebBridge.Young.YoungInequivalence

open StandardTableau DiagonalIrreducibility YoungIrreducibility

variable (K : Type*) [Field K] [CharZero K]
variable {eta nu : YoungDiagram} {n : ℕ}

local instance : DecidableEq (StandardTableau eta) := Classical.decEq _

/-- Intertwining the actual group action entails intertwining every content operator. -/
theorem intertwines_contents (hη : eta.card = n+1) (hν : nu.card = n+1)
    (F : (StandardTableau eta → K) →ₗ[K] (StandardTableau nu → K))
    (hF : ∀ g x, F (ScalarExtension.representation K hη g x) =
      ScalarExtension.representation K hν g (F x)) :
    ∀ i : Fin (n+1), ∀ x,
      F (diagonal (contentTuple K hη i) x) = diagonal (contentTuple K hν i) (F x) := by
  classical
  intro i
  induction i using Fin.induction with
  | zero => simp only [contentTuple_zero, LinearMap.zero_apply, map_zero, forall_const]
  | succ i ih =>
    intro x
    rw [contentTuple_recurrence, contentTuple_recurrence]
    simp only [LinearMap.add_apply, Module.End.mul_apply, map_add, hF, ih]

private theorem diagonal_single_one {A : Type*} [DecidableEq A]
    (c : A → K) (a : A) : diagonal c (Pi.single a 1) = c a • (Pi.single a 1 : A → K) := by
  funext b
  by_cases hb : b = a
  · subst b
    simp [diagonal_apply, Pi.single_apply]
  · simp [diagonal_apply, Pi.single_apply, hb, Ne.symm hb]

private theorem single_eq_smul_one {A : Type*} [DecidableEq A] (a : A) (x : K) :
    (Pi.single a x : A → K) = x • (Pi.single a 1 : A → K) := by
  funext b
  by_cases hb : b = a
  · subst b
    simp [Pi.single_apply]
  · simp [Pi.single_apply, hb, Ne.symm hb]

/-- Every matrix coefficient of an intertwiner between distinct shapes vanishes. -/
theorem intertwiner_coefficient_zero (hη : eta.card = n+1) (hν : nu.card = n+1)
    (hne : eta ≠ nu)
    (F : (StandardTableau eta → K) →ₗ[K] (StandardTableau nu → K))
    (hF : ∀ g x, F (ScalarExtension.representation K hη g x) =
      ScalarExtension.representation K hν g (F x))
    (t : StandardTableau eta) (u : StandardTableau nu) : F (Pi.single t 1) u = 0 := by
  classical
  obtain ⟨i,hi⟩ := CrossShapeSeparation.exists_cast_content_ne (K := K)
    (hη.trans hν.symm) hne t u
  let j : Fin (n+1) := ⟨i.val, by omega⟩
  have hne' : contentTuple K hη j t ≠ contentTuple K hν j u := hi
  have he := congrFun (intertwines_contents K hη hν F hF j (Pi.single t 1)) u
  rw [diagonal_single_one, map_smul] at he
  change contentTuple K hη j t * F (Pi.single t 1) u =
    contentTuple K hν j u * F (Pi.single t 1) u at he
  have hz : (contentTuple K hη j t - contentTuple K hν j u) * F (Pi.single t 1) u = 0 := by
    rw [sub_mul, he, sub_self]
  exact (mul_eq_zero.mp hz).resolve_left (sub_ne_zero.mpr hne')

/-- There are no nonzero intertwiners between actual equally-sized Young representations
of different diagrams, over any characteristic-zero field. -/
theorem intertwiner_eq_zero (hη : eta.card = n+1) (hν : nu.card = n+1)
    (hne : eta ≠ nu)
    (F : (StandardTableau eta → K) →ₗ[K] (StandardTableau nu → K))
    (hF : ∀ g x, F (ScalarExtension.representation K hη g x) =
      ScalarExtension.representation K hν g (F x)) : F = 0 := by
  classical
  apply LinearMap.pi_ext
  intro t a
  change F (Pi.single t a) = 0
  have hz : F (Pi.single t 1) = 0 := funext (intertwiner_coefficient_zero K hη hν hne F hF t)
  rw [single_eq_smul_one, map_smul, hz, smul_zero]

/-- In particular, no linear equivalence can intertwine two distinct shapes. -/
theorem no_intertwining_linearEquiv (hη : eta.card = n+1) (hν : nu.card = n+1)
    (hne : eta ≠ nu)
    (F : (StandardTableau eta → K) ≃ₗ[K] (StandardTableau nu → K))
    (hF : ∀ g x, F (ScalarExtension.representation K hη g x) =
      ScalarExtension.representation K hν g (F x)) : False := by
  have hz := intertwiner_eq_zero K hη hν hne F.toLinearMap hF
  have he : F (1 : StandardTableau eta → K) = F 0 := by
    have hh := congrArg (fun L : (StandardTableau eta → K) →ₗ[K] (StandardTableau nu → K) => L 1) hz
    simpa using hh
  exact one_ne_zero (F.injective he)

end LiebBridge.Young.YoungInequivalence


==> anc/lieb_4433_lean/Bridge/Young/YoungIrreducibility.lean <==
import Bridge.Young.ScalarExtension
import Bridge.Young.SeminormalEdges
import Bridge.Young.ContentSeparation
import Bridge.Young.TableauExistence

/-! Absolute irreducibility of the actual Young representation. Every
hypothesis of the separating-diagonal argument is discharged on the genuine
standard-tableau basis. In particular the theorem applies over ℂ. -/

noncomputable section
namespace LiebBridge.Young.YoungIrreducibility

open StandardTableau DiagonalIrreducibility

variable (K : Type*) [Field K] [CharZero K]
variable {d : YoungDiagram} {n : ℕ}

local instance : DecidableEq (StandardTableau d) := Classical.decEq _

def contentTuple (hcard : d.card = n+1) (i : Fin (n+1)) (t : StandardTableau d) : K :=
  (t.rationalContent ⟨i.val, by omega⟩ : K)

theorem contentTuple_separates (hcard : d.card = n+1) :
    Separates (contentTuple K hcard) := by
  intro t u htu
  obtain ⟨i,hi⟩ := exists_content_ne htu
  refine ⟨⟨i.val, by omega⟩, ?_⟩
  change (t.rationalContent i : K) ≠ (u.rationalContent i : K)
  exact_mod_cast hi

theorem contentTuple_zero (hcard : d.card = n+1) :
    diagonal (contentTuple K hcard 0) = 0 := by
  have he : diagonal (contentTuple K hcard 0) =
      ScalarExtension.extend K (contentOperator ⟨0, by omega⟩) := by
    rw [ScalarExtension.contentOperator_eq_diagonal, ScalarExtension.extend_diagonal]
    rfl
  rw [he, contentOperator_of_label_zero _ rfl, map_zero]

theorem contentTuple_recurrence (hcard : d.card = n+1) (i : Fin n) :
    diagonal (contentTuple K hcard i.succ) =
      ScalarExtension.representation K hcard (Equiv.swap i.castSucc i.succ) *
        diagonal (contentTuple K hcard i.castSucc) *
        ScalarExtension.representation K hcard (Equiv.swap i.castSucc i.succ) +
        ScalarExtension.representation K hcard (Equiv.swap i.castSucc i.succ) := by
  simp only [ScalarExtension.representation_adjacent]
  have hdiag (k : Fin (n+1)) : diagonal (contentTuple K hcard k) =
      ScalarExtension.extend K (contentOperator ⟨k.val, by omega⟩) := by
    rw [ScalarExtension.contentOperator_eq_diagonal, ScalarExtension.extend_diagonal]
    rfl
  rw [hdiag, hdiag]
  exact ScalarExtension.extended_content_recurrence K
    (YoungRepresentation.leftIndex hcard i) (YoungRepresentation.rightIndex hcard i) rfl

theorem allowedStep_coefficientEdge (hcard : d.card = n+1)
    (t u : StandardTableau d) (htu : AllowedStep t u) :
    CoefficientEdge (fun i : Fin n =>
      ScalarExtension.representation K hcard (Equiv.swap i.castSucc i.succ)) t u := by
  obtain ⟨i,j,hij,hs,rfl⟩ := htu
  let k : Fin n := ⟨i.val, by have hj := j.isLt; omega⟩
  refine ⟨k, ?_⟩
  change ScalarExtension.representation K hcard (Equiv.swap k.castSucc k.succ)
    (Pi.single t 1) (t.adjacentSwap i j hij) ≠ 0
  rw [ScalarExtension.representation_adjacent]
  change ScalarExtension.extend K (YoungRepresentation.adjacentOperator hcard k)
    (Pi.single t 1) (t.adjacentSwap i j hij) ≠ 0
  rw [ScalarExtension.extend_basis_coefficient]
  have hi : YoungRepresentation.leftIndex hcard k = i := Fin.ext rfl
  have hj : YoungRepresentation.rightIndex hcard k = j := Fin.ext (by simpa using hij.symm)
  have he : YoungRepresentation.adjacentOperator hcard k = generator i j hij := by
    unfold YoungRepresentation.adjacentOperator
    simp only [hi,hj]
  rw [he]
  exact_mod_cast generator_allowed_coefficient_ne_zero t i j hij hs

theorem coefficient_connected (hcard : d.card = n+1) (t u : StandardTableau d) :
    Relation.ReflTransGen (CoefficientEdge (fun i : Fin n =>
      ScalarExtension.representation K hcard (Equiv.swap i.castSucc i.succ))) t u :=
  (reachable t u).mono (fun t u h => allowedStep_coefficientEdge K hcard t u h)

/-- The actual Young tableau representation is irreducible over every
characteristic-zero field, and hence absolutely irreducible over ℚ. -/
theorem isSimpleModule (hcard : d.card = n+1) :
    IsSimpleModule (MonoidAlgebra K (Equiv.Perm (Fin (n+1))))
      (ScalarExtension.representation K hcard).asModule := by
  exact representation_isSimpleModule_of_recurrence
    (ScalarExtension.representation K hcard) (contentTuple K hcard)
    (contentTuple_separates K hcard) (fun i => Equiv.swap i.castSucc i.succ)
    (contentTuple_zero K hcard) (contentTuple_recurrence K hcard)
    (coefficient_connected K hcard)

/-- The complex version used by the witness character projectors. -/
theorem complex_isSimpleModule (hcard : d.card = n+1) :
    IsSimpleModule (MonoidAlgebra ℂ (Equiv.Perm (Fin (n+1))))
      (ScalarExtension.representation ℂ hcard).asModule := isSimpleModule ℂ hcard

end LiebBridge.Young.YoungIrreducibility


==> anc/lieb_4433_lean/Bridge/Young/YoungProjectors.lean <==
import Bridge.Young.YoungFDRep
import Bridge.Young.YoungCharacter
import Bridge.Young.CentralProjectorAction
import Bridge.CharacterProjector

/-! Instantiate the established character-projector algebra with the actual
Young characters. The degree here is the proven dimension of the tableau
module; no numerical hook quotient is substituted for that dimension. -/

noncomputable section
namespace LiebBridge.Young.YoungProjectors

open scoped BigOperators Classical Matrix ComplexOrder
open CategoryTheory

variable {d eta nu : YoungDiagram} {n : ℕ}

def degree (d : YoungDiagram) : ℕ := Fintype.card (StandardTableau d)

theorem degree_ne_zero (d : YoungDiagram) : degree d ≠ 0 := Fintype.card_ne_zero

theorem degree_eq_finrank (hcard : d.card = n+1) :
    degree d = Module.finrank ℂ (FDRep.of (ScalarExtension.representation ℂ hcard)) :=
  (Module.finrank_fintype_fun_eq_card (R := ℂ) (η := StandardTableau d)).symm

def character (hcard : d.card = n+1) : Equiv.Perm (Fin (n+1)) → ℂ :=
  (FDRep.of (ScalarExtension.representation ℂ hcard)).character

theorem character_star_inverse (hcard : d.card = n+1)
    (g : Equiv.Perm (Fin (n+1))) : star (character hcard g) = character hcard g⁻¹ :=
  YoungCharacter.complex_character_star_inverse hcard g

theorem character_convolution (hcard : d.card = n+1) (k : Equiv.Perm (Fin (n+1))) :
    (∑ g : Equiv.Perm (Fin (n+1)), character hcard g * character hcard (g⁻¹*k)) =
      ((Fintype.card (Equiv.Perm (Fin (n+1))) : ℂ) / degree d) * character hcard k := by
  letI := YoungFDRep.simple ℂ hcard
  simpa only [degree_eq_finrank hcard, character] using
    CentralProjectorAction.character_convolution
      (FDRep.of (ScalarExtension.representation ℂ hcard)) k

/-- The actual Young character projector acts on the actual simple modules
according to equality of their Young diagrams. -/
theorem projector_on_simple (hη : eta.card = n+1) (hν : nu.card = n+1) :
    CentralProjectorAction.projector
      (FDRep.of (ScalarExtension.representation ℂ hη))
      (FDRep.of (ScalarExtension.representation ℂ hν)) =
        if eta = nu then 1 else 0 := by
  classical
  letI := YoungFDRep.simple ℂ hη
  letI := YoungFDRep.simple ℂ hν
  rw [CentralProjectorAction.projector_eq, YoungFDRep.nonempty_iso_iff]

variable {N : Type*} [Fintype N]

/-- Idempotence of the existing matrix projector formula now instantiated with
the constructed ordinary Young character and its actual dimension. -/
theorem matrixProjector_idempotent (hcard : d.card = n+1)
    (U : Equiv.Perm (Fin (n+1)) → Matrix N N ℂ)
    (hU : ∀ g h, U (g*h) = U g * U h) :
    Bridge.CharacterProjector.characterProjector U (character hcard) (degree d) *
      Bridge.CharacterProjector.characterProjector U (character hcard) (degree d) =
      Bridge.CharacterProjector.characterProjector U (character hcard) (degree d) :=
  Bridge.CharacterProjector.characterProjector_idempotent U hU _ _
    (degree_ne_zero d) (character_convolution hcard)

/-- Positivity of the actual Young character projector in every finite
unitary matrix representation. Its character identities are all discharged. -/
theorem matrixProjector_posSemidef (hcard : d.card = n+1)
    (U : Equiv.Perm (Fin (n+1)) → Matrix N N ℂ)
    (hU : ∀ g h, U (g*h) = U g * U h)
    (hUstar : ∀ g, (U g)ᴴ = U g⁻¹) :
    (Bridge.CharacterProjector.characterProjector U (character hcard) (degree d)).PosSemidef :=
  Bridge.CharacterProjector.characterProjector_posSemidef U hU hUstar _ _
    (degree_ne_zero d) (character_star_inverse hcard) (character_convolution hcard)

end LiebBridge.Young.YoungProjectors


==> anc/lieb_4433_lean/Bridge/Young/YoungRepresentation.lean <==
import Bridge.Young.StandardCompression
import Bridge.Young.CoxeterExtension
import Mathlib.RepresentationTheory.Basic

/-! The actual rational symmetric-group representation determined by the
proved seminormal operators on genuine standard Young tableaux. -/

noncomputable section
namespace LiebBridge.Young.YoungRepresentation

open StandardTableau

def leftIndex {d : YoungDiagram} {n : ℕ} (hcard : d.card = n + 1) (i : Fin n) :
    Fin d.card := ⟨i.val, by omega⟩

def rightIndex {d : YoungDiagram} {n : ℕ} (hcard : d.card = n + 1) (i : Fin n) :
    Fin d.card := ⟨i.val + 1, by omega⟩

@[simp] theorem leftIndex_val {d : YoungDiagram} {n : ℕ} (hcard : d.card = n + 1)
    (i : Fin n) : (leftIndex hcard i).val = i.val := rfl

@[simp] theorem rightIndex_val {d : YoungDiagram} {n : ℕ} (hcard : d.card = n + 1)
    (i : Fin n) : (rightIndex hcard i).val = i.val + 1 := rfl

def adjacentOperator {d : YoungDiagram} {n : ℕ} (hcard : d.card = n + 1) (i : Fin n) :
    Module.End ℚ (StandardTableau d → ℚ) :=
  generator (leftIndex hcard i) (rightIndex hcard i) rfl

theorem adjacent_relations {d : YoungDiagram} {n : ℕ} (hcard : d.card = n + 1) :
    Bridge.Young.CoxeterExtension.Relations n
      (Bridge.Young.CoxeterExtension.extendFamily (adjacentOperator hcard)) := by
  constructor
  · intro i hi
    simp only [Bridge.Young.CoxeterExtension.extendFamily, dif_pos hi, adjacentOperator]
    exact generator_square _ _ _
  · intro i j hi hj hij
    simp only [Bridge.Young.CoxeterExtension.extendFamily, dif_pos hi, dif_pos hj,
      adjacentOperator]
    apply generator_commute
    all_goals
      intro h
      have hh := congrArg Fin.val h
      simp only [leftIndex_val, rightIndex_val, Fin.val_mk] at hh
      omega
  · intro i hi
    have hi' : i < n := by omega
    simp only [Bridge.Young.CoxeterExtension.extendFamily, dif_pos hi, dif_pos hi',
      adjacentOperator]
    let a : Fin d.card := ⟨i, by omega⟩
    let b : Fin d.card := ⟨i+1, by omega⟩
    let c : Fin d.card := ⟨i+2, by omega⟩
    change generator a b rfl * generator b c rfl * generator a b rfl =
      generator b c rfl * generator a b rfl * generator b c rfl
    exact generator_braid a b c rfl rfl

/-- A representation of the actual permutation group, constructed from the
structurally proved square, distant-commutation, and braid relations. -/
def representation {d : YoungDiagram} {n : ℕ} (hcard : d.card = n + 1) :
    Representation ℚ (Equiv.Perm (Fin (n+1))) (StandardTableau d → ℚ) :=
  Bridge.Young.CoxeterExtension.extension (adjacentOperator hcard) (adjacent_relations hcard)

@[simp] theorem representation_adjacent {d : YoungDiagram} {n : ℕ}
    (hcard : d.card = n + 1) (i : Fin n) :
    representation hcard (Equiv.swap i.castSucc i.succ) = adjacentOperator hcard i :=
  Bridge.Young.CoxeterExtension.extension_adjacent _ _ i

/-- The action of an adjacent permutation is exactly the original row-form
seminormal operator, with no trace or irreducibility assumption. -/
theorem representation_adjacent_apply {d : YoungDiagram} {n : ℕ}
    (hcard : d.card = n + 1) (i : Fin n) (v : StandardTableau d → ℚ) (t : StandardTableau d) :
    representation hcard (Equiv.swap i.castSucc i.succ) v t =
      (t.axial (leftIndex hcard i) (rightIndex hcard i))⁻¹ * v t +
        if ¬ t.entry (leftIndex hcard i) ≤ t.entry (rightIndex hcard i) then
          (1 - (t.axial (leftIndex hcard i) (rightIndex hcard i))⁻¹) *
            v (t.adjacentSwap (leftIndex hcard i) (rightIndex hcard i) rfl)
        else 0 := by
  rw [representation_adjacent]
  rfl

theorem representation_unique {d : YoungDiagram} {n : ℕ} (hcard : d.card = n + 1)
    (ρ : Representation ℚ (Equiv.Perm (Fin (n+1))) (StandardTableau d → ℚ))
    (hρ : ∀ i : Fin n, ρ (Equiv.swap i.castSucc i.succ) = adjacentOperator hcard i) :
    ρ = representation hcard := by
  apply (Bridge.Young.CoxeterExtension.symmetricSystem n).ext_simple
  intro i
  rw [Bridge.Young.CoxeterExtension.symmetricSystem_simple]
  exact (hρ i).trans (representation_adjacent hcard i).symm

end LiebBridge.Young.YoungRepresentation


==> anc/lieb_4433_lean/CERTIFICATE_AXIOM_AUDIT.txt <==
Checking CertificateAxiomAudit
'LiebBridge.Certificate.rowsComputedCheck' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.computedCoeff_eq_storedCoeff_of_partition' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LiebBridge.Certificate.aggregateStoredIdentity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.aggregateComputedIdentity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.realWeightedIdentity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.bridge_of_witness_nonnegative' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.mem_partitions14_iff' depends on axioms: [propext, Quot.sound]
'LiebBridge.Certificate.partitions14_nodup' does not depend on any axioms
'LiebBridge.Certificate.witnessMetadataCheck' depends on axioms: [propext]
'LiebBridge.Certificate.tableauSafetyCheck' depends on axioms: [propext]
'LiebBridge.Certificate.rowEntriesPartitionCheck' depends on axioms: [propext]
'LiebBridge.Certificate.hookDegree_square_sum' depends on axioms: [propext]
'LiebBridge.Certificate.rowHookDegreeCancellationCheck' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lieb_4433_lean/CERTIFICATE_STATUS.md <==
# Exact finite certificate: formalization status

The entry point is `Bridge.Certificate`, namespace `LiebBridge.Certificate`.

The following are kernel-checked:

- All twenty rational seminormal path-trace rows agree with the supplied sparse coefficient data on every positive nonincreasing partition of 14.
- The recursive partition enumerator is complete and sound, contains exactly 135 entries, and has no duplicates.
- Every weight is strictly positive. Metadata checks verify contraction count 1 or 2, the correct partition sizes for eta and mu, containment, and sign +1 or -1.
- Every enumerated tableau basis has no duplicates and has exactly 2k boxes. All adjacent axial content differences are nonzero, so no evaluated seminormal reciprocal silently uses division by zero.
- Sparse coefficient lists have distinct keys, nonzero coefficients, and only valid partitions of 14.
- The weighted sparse coefficient cancellation is an equality for **every** `List Nat`, including lists outside the partition domain. The weighted computed coefficient identity follows for every valid partition.
- Hook-formula arithmetic gives the five required numerical values and the sum-of-squares consistency check over all 135 partitions.
- For an arbitrary real-valued function on shapes, the twenty **explicitly assumed** witness inequalities imply the unnormalized five-term bridge.

The rational finite evaluations use `decide +kernel`; none uses `native_decide`. Arithmetic identities use `norm_num` and `ring`. The axiom audit contains only Lean/mathlib's standard foundational axioms (`propext`, `Classical.choice`, `Quot.sound`); there are no new axioms, `sorryAx`, or native-evaluation trust axioms.

## Boundaries

`computedCoeff` is a transparent finite rational tableau calculation. This module does **not** prove that it equals the coefficient obtained from an irreducible symmetric-group character, nor that the twenty real witness forms are nonnegative for actual PSD-matrix immanants. Those links require separate representation-theoretic and positivity arguments.

`hookDegree` is the numerical hook-formula function. Identifying it with irreducible representation dimension requires the hook-length theorem; the finite arithmetic checks do not supply that theorem.

## Reproduction

`python3 scripts/generate_certificate.py` regenerates `Bridge/CertificateData.lean` from the supplied JSON. `python3 scripts/generate_certificate_checks.py` regenerates `Bridge/CertificateChecks.lean`. The algorithm, enumeration proof, and universal linear-identity proof are handwritten.

A clean Lake build is the normal check. For selected modules, `scripts/check_module.py` invokes the pinned project's `lake env lean` in dependency order. `Bridge/CertificateAxiomAudit.lean` prints the finite-certificate axiom dependencies.


==> anc/lieb_4433_lean/CompleteAudit.lean <==
import Bridge.Young
import Lean.Elab.Print

/-! Read-only transitive axiom inventory for every theorem declared by this
project's imported mathematical modules. This command proves no theorem and
is not an evaluation mechanism used by the finite certificate. -/

set_option maxHeartbeats 0
open Lean Elab Command in
run_cmd do
  let env ← getEnv
  let mut checked := 0
  for (name, info) in env.constants.toList do
    if !info.isTheorem then continue
    let some idx := env.getModuleIdxFor? name | continue
    let owner := env.header.moduleNames[idx.toNat]!
    if !(owner == `Bridge || (`Bridge).isPrefixOf owner) then continue
    let axioms ← collectAxioms name
    for ax in axioms do
      unless ax == `propext || ax == `Classical.choice || ax == `Quot.sound do
        throwError "Unexpected axiom {ax} in {name}"
    logInfo m!"AXIOMS {name}: {axioms.qsort Name.lt |>.toList}"
    checked := checked + 1
  logInfo m!"AUDIT_CHECKED {checked} project theorems"
  unless checked > 100 do
    throwError "Unexpectedly small theorem inventory"

#print LiebBridge.Young.FinalBridge.bridge_inequality
#print LiebBridge.Young.FinalBridge.normalized_bridge
#print LiebBridge.Young.FinalBridge.pdc4433_of_four_pate


==> anc/lieb_4433_lean/INDEPENDENT_FORMALIZATION_AUDIT.md <==
# Independent adversarial audit of the Lean formalization

Audit date: 2026-09-11. Toolchain: Lean 4.19.0, local mathlib revision `c44e0c8ee63ca166450922a373c7409c5d26b00b`.

**Verdict: substantial analytic and finite computational components have been formalized, but the unconditional order-fourteen ordinary-immanant bridge has not been proved in Lean.** The remaining issue is the representation-theoretic realization that connects the finite tableau evaluator to the actual symmetric-group witness operators and ordinary irreducible characters. This audit must not be cited as an “all complete” formalization verdict.

This is a source and theorem-boundary audit by the separate audit agent. The contraction module was also built independently and its key theorem axioms inspected. Other agents continued updating their modules while this audit was prepared; the final whole-project build and final axiom inventory should be used to establish the delivered build status.

## 1. Analytic contraction and PSD coverage

`Contraction.lean` proves the exact finite complex identity

`<a tensor b, swap (a tensor b)> = sum_o star(c_o) * c_o`,

where `c_o = sum_l star(b_l) * a_(o,l)`. Conjugation is on the first inner-product argument. This is a sum of squared absolute values, without a missing dimension factor.

The main theorem `LiebBridge.projectedSwapWitness_nonneg` concerns an actual matrix `Q B P swap B Q`, with all three local extensions defined by Kronecker products. Its hypotheses are `Pᴴ=P`, `P*P=P`, `Qᴴ=Q`, and `Bᴴ=B`. The proof explicitly derives

`Q B P swap B Q = (P B Q)ᴴ swap (P B Q)`

and the factorization of the local filter across the relevant bipartition. It proves the required expectation inequality; witness positivity is not a hypothesis. The first-side array after filtering is arbitrary, so no unjustified assumption that `Q` preserves full decomposability is made. The proof is stronger than required: commutation of `P` with `Q` is unnecessary here. Support on `O` supplies the actual commutation of `P` with the pair swap.

`lake build Bridge.Contraction` succeeded. The inspected axioms of the core contraction identity, generic sandwich positivity, sandwich algebra, and concrete witness theorem are precisely `[propext, Classical.choice, Quot.sound]`; there is no `sorryAx` or custom axiom in these declarations.

`TensorGram.lean` defines genuine coordinate tensors, their pure tensors, tensor-factor permutations, and the complex Gram matrix. Its Gram realization theorem invokes mathlib's PSD factorization `A = Bᴴ * B` and takes the columns of `B`. Singular matrices, zero vectors, arbitrary complex phases, and zero diagonal entries are covered. No invertibility, rank reduction, or normalization of matrix entries is introduced.

`TensorWitness.lean` explicitly regroups the coordinates using a finite equivalence and proves preservation of the coordinate inner product and factorization of a pure tensor across the required bipartition. The `12+1+1` and `10+2+2` site sets are explicitly equivalent to `Fin 14`. Its local matrices remain parameters: the module does not yet identify them with the prescribed central symmetric-group projectors.

## 2. Permutation, inverse, and character conventions

The conventions in `TensorGram.lean` and `Immanant.lean` are mutually consistent:

- `tensorPerm σ x` is `c ↦ x (c ∘ σ)`, giving a left representation.
- On pure factors it sends `v_i` to `v_(σ⁻¹ i)`.
- Its expectation is therefore `prod_i A_(i,σ⁻¹ i)`.
- `complexImmanant χ A` uses the conventional `sum_σ χ(σ) prod_i A_(i,σ i)`.
- `characterOperator` uses `χ(σ⁻¹)`. Reindexing the finite sum by inversion yields exactly `degree / |S_I|` times `complexImmanant χ A`.

The Gram-operator identity does not assume positivity or an irreducible character. That generality is legitimate, and its documentation correctly states the limitation. The real-valued immanant is defined as the real part; the separate theorem `complexImmanant_star` proves reality under Hermiticity and a real inversion-invariant supplied character. No claim that an arbitrary supplied function is an ordinary character is made.

One interface distinction must remain explicit: `CharacterProjector.characterCoefficient` uses `χ(g)`, whereas `Immanant.characterOperator` uses `χ(g⁻¹)`. These agree for the ordinary real symmetric-group characters, but the generic definitions are not identical. A concrete application needs an inversion-invariance theorem or must supply the inverse character to one interface. This is not a detected error in either generic theorem, but silently equating them would be an error.

## 3. Finite certificate data and evaluator

An independent read-only parser compared `CertificateData.lean` with `specification/exact_certificate/certificate.json`: all twenty row parameters, signs, rational weights, and stored coefficients match exactly.

The evaluator conventions match the mathematical specification:

- Boxes are zero-indexed and content is column minus row.
- The axial denominator is next-box content minus current-box content.
- Adjacent generators are zero-indexed.
- `traceWord` reverses the supplied word before acting on a column state, which implements the displayed matrix word right to left.
- The two `k=2` words `[1,0,2,1]` and `[2,1,0,2,1]` are respectively `S2 S1 S3 S2` and `S3 S2 S1 S3 S2`.
- The initial tableau is selected by the intermediate shape. Since only diagonal return paths contribute to the trace, this agrees with placing the intermediate-shape projector on the left of the matrix word.
- The `k=2` sign term is divided by two, matching the symmetric/alternating pair projector.

`CertificateChecks.lean` checks the numerical evaluator against every stored row on the enumerated list using `decide +kernel`. `CertificateEnumeration.lean` proves both soundness and completeness of that list for positive nonincreasing partitions of fourteen, as well as absence of duplicates. This closes a real finite-coverage issue: checking a list of length 135 alone would not have proved that every partition was checked.

The rational evaluator is total, including division by zero and out-of-range list lookup. This does not invalidate any theorem about that evaluator, but semantic identification with a seminormal matrix additionally requires valid tableau lengths and nonzero axial differences. Finite metadata checks of all actual rows/tableaux would be useful safeguards; they do not substitute for the representation theorem.

`hookDegree` correctly computes the factorial divided by the hook product, and the five displayed numeric values are checked. However, `degree_4433` and the corresponding four declarations currently prove values of this arithmetic function. They do **not** prove that those numbers are dimensions or identity-character values of constructed ordinary irreducible representations. The hook-length dimension theorem remains part of the representation boundary.

`Certificate.lean` proves the exact rational/real weighted identity for an arbitrary function on shapes. Its theorem `bridge_of_witness_nonnegative` explicitly assumes all twenty witness inequalities. That is a valid arithmetic implication, and its documentation correctly identifies its scope. It must not be presented as the unconditional PSD bridge: supplying those assumptions for actual immanants is the substantive missing connection.

## 4. Generic representation-theory modules

`CentralAveraging.lean` establishes centralization and the character-weighted expansion from explicit hypotheses of conjugation invariance, orthogonality, and spanning for a supplied real character family. It also proves preservation of nonnegative conjugate pairings. The signs and cardinality factors in this generic expansion are consistent with `1/|G|` averaging. The character hypotheses and conjugate-positivity hypothesis remain visible theorem arguments; no hidden bridge axiom was found.

`CharacterProjector.lean` proves that inverse-compatible convolution idempotents give Hermitian idempotent, hence PSD, operators under a unitary matrix representation. The actual character convolution formula is explicitly a premise. This is stronger than merely assuming pointwise character orthogonality, and the source correctly distinguishes the two. Instantiation with the ordinary subgroup characters remains to be proved.

`Normalization.lean` proves the exact numerical equivalence of the unnormalized bridge with the convex normalized inequality and the transfer from precisely four lower PDC assumptions. It does not assert that the arbitrary shape-indexed function is an immanant or that the bridge has been obtained. The degree balance and convex weights are numerically correct. An eventual PDC theorem still needs the named quantities identified with ordinary immanants and the four external Pate results supplied in the stated complex PSD domain.

## 5. Exact remaining blocker

The central missing realization is, for every row `w` and ordinary partition `ν`,

`Tr(ρ_ν(W_w)) = f_η * computedCoeff w ν`,

where `W_w` is the concrete tensor/group-algebra operator built from the actual central projectors and pair swap. At present, the ordinary representations `ρ_ν` and their identification with the small tableau model have not been supplied.

Closing this requires a proof, rather than a renamed hypothesis, of the following linked facts (or an alternative actual group-algebra derivation):

1. The supplied shape-indexed characters are the complete ordinary irreducible character family of `S14`, with the required reality, inverse invariance, orthogonality, and class-function spanning.
2. The projectors for the indicated embedded smaller symmetric groups have the actual normalized character formulas and are identified with the local matrices in `TensorWitness`.
3. Restriction to the `η`-isotype gives `f_η` identical multiplicity copies, the intermediate `μ` projector selects exactly the asserted tableau paths, and the adjacent permutations act by the specified seminormal matrices.
4. The pair-swap word and pair-sign projector have those same actions, with the asserted multiplication orientation. The idempotence of `Q` and `B` and their required commutations must be supplied for the cyclic-trace reduction; these assumptions are not needed by the stronger analytic contraction theorem and therefore cannot be inferred from its hypotheses.
5. The central averaging and Gram identities are instantiated with these concrete characters and operators, yielding each actual immanant inequality from the already-proved analytic expectation inequality.

Verifying Coxeter relations for some small rational matrices alone would not settle items 1–3: it would not identify their ordinary-character labels, establish the correct branching multiplicities, or prove completeness. Likewise, naming the hook quotient `degree` does not prove its representation dimension.

The scalar factor `f_η` is positive and can eventually be divided out, but it cannot be omitted before proving the trace realization. The `f_ν` in the central projection and the `1/14!` normalization must also cancel through the genuine character expansion, not through an unproved naming convention.

## 6. Additional concrete steps that can be closed independently

The following are bounded useful additions, while keeping the principal blocker explicit:

- Check all actual row shape/size/sign metadata and nonzero axial denominators in the kernel.
- State the aggregate computed coefficient identity for every `IsPartition14`, combining the evaluator checks with partition completeness.
- Prove the explicit inversion-invariant identification between the two character-operator interfaces.
- Prove tensor permutation preservation of `tensorInner` by the coordinate equivalence `c ↦ c ∘ σ`, then use it with preservation of pure tensors to discharge geometric conjugate positivity once the local witness is instantiated.

These additions strengthen the verified boundary; none alone establishes the ordinary `S14` trace realization.

**Permitted final status:** the universal local witness positivity, exact finite coefficient calculations, partition coverage, Gram realization, and conditional arithmetic/character lemmas are formalized to their displayed hypotheses. **Not permitted:** claiming a complete Lean proof of the unconditional `(4,4,3,3)` bridge, or disguising the twenty required immanant inequalities as assumptions of the requested top theorem.

## Final addendum: bounded interface gaps closed

The final source review, after the additions described below, supersedes the earlier recommendations in Sections 2, 3, and 6. The parent reports that the normal final `lake build` passed. The separately requested isolated source rebuild and complete theorem-axiom audit were still being run when this addendum was written; their actual results belong in `validation/BUILD_STATUS.md` and the delivered audit logs. This addendum does not claim that an unobserved fresh internet installation or an in-progress audit has completed.

The following previously identified bounded obligations are now addressed in the Lean source:

- `Certificate.witnessMetadataCheck` verifies the two allowed values of `k`, positive nonincreasing `η` and `μ` of the required sizes, containment, and the allowed signs.
- `Certificate.tableauSafetyCheck` checks the required tableau lengths, duplicate-free tableau bases, and nonzero adjacent axial differences on every enumerated basis for every row and every order-fourteen partition. The evaluator therefore has an explicit finite check guarding the earlier total-division/default-index concern on the actual certificate data.
- Sparse-entry partition validity, distinctness, and nonzero coefficients are checked. `storedCoeff_eq_zero_of_not_partition` establishes the intended support statement.
- `Certificate.aggregateComputedIdentity` proves the weighted computed coefficient identity for every `IsPartition14`, using the already-proved enumerator completeness and evaluator-to-stored-row identity.
- `TensorGram.tensorInner_perm` proves preservation of the actual coordinate inner product under tensor permutations; `tensorInner_perm_left` gives the corresponding inverse-adjoint identity.
- `ProjectorConvention.characterOperator_matrix_eq_characterProjector` explicitly proves agreement of the matrix and tensor operator conventions under the stated inversion-invariance hypothesis. The earlier `χ(g)` versus `χ(g⁻¹)` interface is no longer left as an unstated identification.
- The hook-square-sum and row hook-degree cancellation are checked as additional arithmetic consistency identities. Their documentation correctly says that these do not identify the hook quotients with representation dimensions.

I reviewed `PateInterfaces.lean`. It introduces four separately named propositions for the normalized `(6,5,3)`, `(6,4,4)`, `(5,5,4)`, and `(5,3,3,3)` bounds on every complex `14 × 14` PSD matrix. The character family is visibly a parameter. These are definitions of historical-theorem interfaces, not assertions that arbitrary supplied functions are ordinary characters, and none is introduced as a Lean axiom. The theorem `pdc4433_of_bridge_and_four_pate` correctly retains `Bridge4433 χ` as an explicit additional assumption. Thus it is a valid conditional arithmetic application, but not the requested theorem depending only on the four historical results.

I also reviewed the final README. It leads with an explicit incomplete status, identifies `Bridge4433` as a proposition definition rather than a proof, distinguishes the compiled analytic and finite computational components from ordinary representation realization, and warns against presenting the conditional transfer theorem as the completed result. No mathematical completeness overclaim was found. The final packaging should include the build-status file and audit logs referenced by that README.

**Final independent assessment:** the bounded computational, convention, and tensor-geometric gaps identified in the first audit have been closed. The decisive outstanding obligation remains the actual ordinary-character/degree and branching trace realization described in Section 5. In particular, neither `Tr(ρ_ν(W_j)) = f_η * computedCoeff(j,ν)` nor the identification of the checked hook quotients with the required ordinary degrees has been established for constructed ordinary representations in this project. There is still no unconditional Lean proof of the all-complex-PSD `(4,4,3,3)` bridge. The final deliverable may accurately claim a compiled, assumption-explicit partial formalization with the above analytic and finite components, and must retain this substantive limitation.


==> anc/lieb_4433_lean/README.md <==
# Order-fourteen ordinary-immanant bridge in Lean

The bridge is proved for every complex Hermitian positive-semidefinite
14 × 14 matrix, including singular matrices. The completed entry point is
`Bridge.Young`; the public results are in `Bridge/Young/FinalBridge.lean`.
The final permanental-dominance conclusion assumes only the four explicitly
named Pate interfaces. Neither the bridge nor witness positivity is an
external assumption.

For the internally constructed ordinary Young characters, Lean proves

\[
59512d_{4433}(A)\le
4035d_{653}(A)+6725d_{644}(A)+39759d_{554}(A)+23636d_{5333}(A).
\]

It also proves the exact comparison

\[
\frac{d_{4433}(A)}{12012}\le
\frac{20175}{238048}\frac{d_{653}(A)}{15015}+
\frac{20175}{238048}\frac{d_{644}(A)}{9009}+
\frac{79518}{238048}\frac{d_{554}(A)}{6006}+
\frac{118180}{238048}\frac{d_{5333}(A)}{15015}.
\]

All four weights are positive and their sum is exactly one.

## Public theorems

All names below have prefix `LiebBridge.Young.FinalBridge.`:

- `computed_witness_nonnegative`: for every `w ∈ Certificate.rows` and every
  `A : Matrix14` with `A.PosSemidef`, the sum over **all partitions of 14** of
  `(computedCoeff w p : ℝ) * OrdinaryImmanants.immanant p A` is nonnegative.
- `psd_witness_nonnegative`: the same positivity in the stored certificate-row
  form used by the weighted cancellation theorem.
- `matrix_bridge`: a proof of `Bridge4433 OrdinaryImmanants.character`.
- `bridge_inequality`: the displayed integer-coefficient bridge.
- `normalized_bridge`: the displayed exact rational comparison.
- `pdc4433_of_four_pate`: under the four Pate arguments below,
  `OrdinaryImmanants.immanant [4,4,3,3] A / 12012 ≤ permanent A`.

`OrdinaryImmanants.character` is fixed internally from the verified Young
representations. It is not supplied by the caller. `Matrix14` is a complex
matrix type; `A.PosSemidef` includes Hermitianity. There is no real-entry,
positive-definiteness, rank, nonzero-vector, or genericity hypothesis.
The immanant's real-valued interface agrees with its complex expression on
Hermitian matrices by the established reality theorem.

## Formal proof and module boundaries

1. `Bridge/Young/` constructs standard tableaux, adjacent-transposition
   matrices, the symmetric-group representations, irreducibility, characters,
   prefix projectors, branching, and the finite tableau trace formula.
   `WitnessTrace.trace_witness_eq_computedCoeff` identifies the **actual**
   operator trace with the actual eta-module dimension times `computedCoeff`.
   This identification is proved, not assumed or replaced by a Boolean table.
2. `Bridge/Young/TensorWitnessPositivity.lean` connects the concrete
   coefficient-defined tensor operator to the localized projectors and swaps.
   `TensorWitnessPositivity.concrete_witness_nonneg` proves its expectation
   nonnegative on arbitrary complex pure tensors in arbitrary finite dimension.
   Its proof invokes the explicit contraction/squared-norm identities in
   `Bridge/Contraction.lean`, after proving the required concrete projector
   properties. No positivity premise is passed into this public theorem.
3. `TensorPairing.lean`, `WitnessCoefficientPositivity.lean`, and
   `FinalBridge.lean` connect tensor expectations, actual character traces,
   central averaging, and immanants. `TensorGram.lean` supplies Gram
   factorization on the entire complex PSD cone, including singular matrices.
4. The preserved `Certificate*.lean` modules check all twenty rational rows,
   their positive weights, and exact cancellation on every partition of 14.
   Their finite computations use exact arithmetic and kernel-checked proofs.
5. `Normalization.lean` proves the exact arithmetic conversion and convex
   weight facts. `PateInterfaces.lean` supplies the four proposition interfaces;
   `FinalBridge.lean` instantiates its generic transfer with the proved bridge.

### Numerical degree boundary

The certificate checks the hook-quotient arithmetic yielding
`12012, 15015, 9009, 6006, 15015` for the five specified shapes. This project
**does not separately prove a general hook-length formula or the numerical
identification of these five values with the cardinalities of the actual
standard-tableau bases**. Actual dimensions in the representation/projector/
trace chain are tableau cardinalities; those dimensions cancel in the proof.
The normalization and four Pate interfaces use the literal denominators shown
above, so every displayed inequality is proved exactly as stated without an
additional dimension assumption. Do not interpret the numerical hook checks
as a separately formalized dimension theorem.

## Exact trust boundary

The bridge, the twenty witness inequalities, and the normalized comparison
have no external mathematical hypotheses beyond their displayed matrix and
row-membership premises. Their transitive Lean axiom dependencies are exactly:

- `propext`
- `Classical.choice`
- `Quot.sound`

These are standard Lean foundations. There is no `sorryAx`, custom
mathematical axiom, unsafe cast, or native-evaluation axiom in the proof chain.
The full inventory of **1,489** project theorems is produced by `CompleteAudit.lean` and saved
as `validation/complete/AXIOMS.txt`. The inventory covers every theorem owned
by a project module imported through `Bridge.Young`, including private and
generated declarations, and rejects any other axiom. The audit command is
read-only metaprogramming; it is not a proof-producing evaluation mechanism.

The final PDC theorem takes precisely these four additional mathematical
arguments, all for `OrdinaryImmanants.character`:

- `LiebBridge.Pate653`: for every complex PSD `A`, `d653(A) / 15015 ≤ per(A)`.
- `LiebBridge.Pate644`: for every complex PSD `A`, `d644(A) / 9009 ≤ per(A)`.
- `LiebBridge.Pate554`: for every complex PSD `A`, `d554(A) / 6006 ≤ per(A)`.
- `LiebBridge.Pate5333`: for every complex PSD `A`, `d5333(A) / 15015 ≤ per(A)`.

These are explicit theorem parameters, not global Lean axioms. Historical
proofs of these four propositions are outside this project. No bridge, trace,
character-identification, or witness-positivity assumption remains.

## Reproducible build

Pinned versions:

- Lean: `leanprover/lean4:v4.19.0` (`lean-toolchain`).
- mathlib: `c44e0c8ee63ca166450922a373c7409c5d26b00b`.
- All transitive package revisions: the preserved `lake-manifest.json`.

From the project root with `elan` installed:

```sh
elan toolchain install leanprover/lean4:v4.19.0
lake exe cache get
lake build Bridge Bridge.Young
python3 scripts/verify_complete.py
python3 scripts/check_generated.py
```

Keep `lake-manifest.json`; do not update dependency revisions. A fresh machine
needs network access to obtain the pinned toolchain, packages, and mathlib
cache. The Python commands require only Python 3's standard library. Python
is used for reporting and generated-source comparison, not mathematical proof.

For the completed results in another Lean file:

```lean
import Bridge.Young

#check LiebBridge.Young.FinalBridge.computed_witness_nonnegative
#check LiebBridge.Young.FinalBridge.bridge_inequality
#check LiebBridge.Young.FinalBridge.normalized_bridge
#check LiebBridge.Young.FinalBridge.pdc4433_of_four_pate
```

A plain `lake build` retains the established historical default target
`Bridge`; use the explicit `Bridge.Young` target to build the completed chain.
The original `Bridge.lean`, `Audit.lean`, and earlier checkpoint reports are
preserved and may describe the formerly incomplete state. They are superseded
by this README and the round-eight validation record, not edited retroactively.

## Validation and preservation

See `validation/round8/BUILD_STATUS.md` for the final build, isolated clean
project rebuild, axiom inventory, and preservation results. The independent
review is in `validation/round8/INDEPENDENT_AUDIT.md`.

To repeat the isolated rebuild without changing the working cache, choose a
new destination that does not exist:

```sh
python3 scripts/rebuild_isolated.py /tmp/lieb-bridge-clean
```

The isolated rebuild starts without any project build outputs and reuses the
pinned dependency cache. It is a clean rebuild of this project's Lean sources,
not a fresh network bootstrap or a rebuild of mathlib from source.

All 21 files in `validation/round2/ESTABLISHED_SHA256.json` remain byte-for-byte
unchanged. Among the 72 Lean sources recorded at the start of round eight,
only the previously unfinished `TensorWitnessPositivity.lean` was changed.
The completed representation theory, trace/coefficient identification,
certificate, Gram, contraction, normalization, and Pate-interface files were
preserved. New assembly and audit files are separate additions. The previous
README is retained as `validation/round8/README_BEFORE.md`.


==> anc/lieb_4433_lean/ROUND2_AUDIT.md <==
# Round-two audit: ordinary Young representation and branching realization

Date: 2026-09-11. This is a new, read-only mathematical/interface audit. Established Lean modules have not been edited. The sole new objective is to prove the actual ordinary Young-representation/branching trace identity; further arithmetic checks alone do not meet that objective.

**Latest independently verified boundary.** The requested ordinary Young-representation/branching trace identity is now independently compiled and axiom-audited: `WitnessTrace.trace_witness_eq_computedCoeff` proves the actual sandwich trace equals the actual prefix dimension times the unchanged evaluator for every certified witness and every partition of fourteen. Its only inputs are the witness, membership in the twenty rows, the partition list, and the semantic partition-of-fourteen proof. No representation, irreducibility, branching, matrix-identification, trace, or positivity premise remains. The actual character family also spans all real class functions on `S14`. The separate use of this trace in the full PSD/immanant conclusion still requires instantiating the concrete tensor localization and expectation/coefficient assembly; this audit does not silently identify the trace endpoint with the entire PDC theorem. The detailed construction reviews below record the completed interfaces and their earlier intermediate boundaries.

## 1. Required endpoint and fixed conventions

For each certificate row `w=(k,eta,mu,sign,...)` and each ordinary partition `nu` of fourteen, the required identity is

\[
\operatorname{Tr}\rho_\nu(QBP\tau_k BQ)
=\dim(V^\eta)\,\mathrm{computedCoeff}(w,\nu).
\]

The left side must use an actual representation of `Equiv.Perm (Fin 14)`, the actual ordinary partition label, and the actual central projectors for the embedded groups. The right side is the existing rational evaluator from `CertificateAlgorithm.lean`; it must not be replaced by a newly defined trace expression without proving equality to that evaluator.

Already fixed and audited conventions:

- Tensor position permutations form a left action, and a pure-tensor expectation of `U_sigma` is the Gram monomial with `sigma^-1`.
- The ordinary immanant uses the monomial with `sigma`. The explicit inverse-character convention lemma accounts for this difference.
- Boxes are zero-indexed. Content is column minus row. For the adjacent generator on labels `i,i+1`, the axial gap is `content(i+1)-content(i)`.
- A seminormal matrix column is the source tableau. Its diagonal entry is `1/d`; its entry at the swapped target tableau is `1+1/d`.
- The evaluator reverses a matrix word before sequential application. Thus `[1,0,2,1]` implements `S2 S1 S3 S2`, and `[2,1,0,2,1]` implements `S3 S2 S1 S3 S2`.
- The prefix selector is on the left in the trace. Filtering the initial tableau is correct because only closed paths contribute.
- The factor `dim(V^eta)` is not a normalization convention. It comes from a genuine tensor/multiplicity decomposition and has to be proved.

## 2. Minimal substantive lemma at each interface

| Construction | Smallest mathematical lemma that turns it into progress | What is insufficient |
|---|---|---|
| Growth/tableau model | A bijection between the defined growth tableaux and the existing valid box-list tableaux, respecting contents, adjacent swaps, and prefix shape | A second tableau data type with similar names |
| Local generator algebra | Involution, distant commutation, and adjacent braid for the actual truncated seminormal action | Nonzero denominators or a generic theorem assuming those relations |
| Coxeter-to-permutation extension | A representation of the actual `Equiv.Perm (Fin n)` sending its adjacent swaps to the proved generators | A representation of an abstract Coxeter group whose identification with `S_n` is still a hypothesis |
| Ordinary irreducibility and labels | Simplicity and pairwise inequivalence for the tableau representations, with canonical Young growth/content labels | Coxeter relations, correct matrix dimensions, or a complete family with arbitrarily assigned partition names |
| Branching | The prefix/tail basis bijection and intertwining of the embedded smaller symmetric-group action with the prefix action | An equality of dimensions alone |
| Central prefix projectors | Actual central character projectors act as the indicator of the required prefix shape | Declaring the diagonal prefix indicator to be the character projector |
| Tail action | Each adjacent permutation supported on the final boxes acts trivially on the prefix basis and by the existing skew seminormal action on the tail | An abstract multiplicity-space trace assumption |
| Existing evaluator semantics | The path evaluator equals the trace of the explicitly defined rational matrices, including list multiplicities and word order | Recomputing the same rational table or defining the trace to equal the evaluator |
| Final trace factor | Trace of `Id_(StdTab eta) tensor localWord` is `card(StdTab eta)` times the local trace, with the actual prefix/projector decomposition | Omitting the prefix dimension or identifying it with a hook quotient by name |

## 3. Economical construction route

A full general hook-length theorem, Schur--Weyl theory, or Robinson--Schensted correspondence is not logically necessary for this finite target. A possible economical route is the following.

### A. Derive the ordinary tableau representations

Start with genuine standard growth tableaux and establish the seminormal Coxeter relations. The local combinatorial input needs more than the existing denominator checks:

1. For consecutive labels, a nonstandard adjacent swap means their boxes lie in the same row or column; the axial gap is then respectively `+1` or `-1`.
2. A standard adjacent swap has gap different from `0,+1,-1`, so the two off-diagonal transition coefficients needed for irreducibility are nonzero.
3. The contents of three consecutive labels are pairwise distinct. In a braid calculation this prevents a zero denominator of the form `d_i+d_(i+1)`.
4. Distant adjacent swaps affect disjoint pairs and preserve the corresponding contents and admissibility conditions.

Once the actual `S_n` action is constructed, the Jucys--Murphy recurrence

\[
X_1=0,\qquad X_{i+1}=S_i X_i S_i+S_i
\]

can prove that `X_i` is diagonal, with eigenvalue equal to the content of the box containing label `i`. This identifies these diagonal operators with actual group-algebra elements; merely defining diagonal content operators would not provide that identification.

Distinct addable boxes of a Young shape have distinct contents, so a complete content sequence determines its growth tableau. Polynomial interpolation in the commuting `X_i` then provides the individual coordinate projections. An invariant subspace containing a nonzero vector contains one tableau basis vector; connectivity of the standard-tableau graph under admissible adjacent swaps, together with nonzero transition coefficients, gives the whole basis. This proves irreducibility over the complex numbers directly. Disjoint joint content spectra for different final shapes prove inequivalence.

The joint-spectrum argument avoids incorrectly inferring absolute irreducibility over `C` from irreducibility over `Q`. It also gives a concrete, canonical Young label, rather than an arbitrary indexing of a family of irreducibles. The row representation must send each adjacent swap to `+1`, and the column representation to `-1`, fixing the possible sign/conjugate convention.

### B. Obtain finite dimensions and completeness without a general hook theorem

A prefix/tail tableau bijection yields the usual cardinal recurrence by removing the final corner. Once the recurrence is proved for actual tableau cardinalities, exact computation through order fourteen can establish the required counts. The sum of squared actual dimensions, together with irreducibility and inequivalence, can establish completeness through the regular representation and Maschke theory.

For the witness positivity, the `eta` dimension only needs to be strictly positive after the trace identity: a constructed standard tableau supplies nonemptiness. Its numerical hook quotient is unnecessary. The final normalization uses five numerical constants whose arithmetic is already checked. With the historical hypotheses stated literally as in the existing `PateInterfaces`, no theorem identifying those constants with actual dimensions is logically necessary to prove the requested literal inequality. Such an identification is needed only for a separate claim that they equal character values at the identity, or if the historical inputs were instead formulated using unspecified actual degrees. The existing hook-quotient checks do not by themselves prove that additional identification.

### C. Prove branching with the same basis, then evaluate the trace

The central combinatorial equivalence is

\[
\mathrm{StdTab}(\nu)\simeq
\coprod_{\lambda\vdash m}
\mathrm{StdTab}(\lambda)\times\mathrm{SkewTab}(\lambda,\nu).
\]

The embedded `S_m` generators act only on the first factor. Irreducibility and the genuine character-projector identities then show that `P_eta` selects exactly the prefix shape `eta`. Applying the same statement at `m=n-k` shows that `Q_mu` is exactly the intermediate-prefix selector.

On the selected `eta` block, adjacent permutations supported on the final `2k` labels fix the prefix tableau and act by the skew seminormal matrices. This produces `card(StdTab eta)` genuinely identical copies. The trace factor now follows from a standard finite trace-of-identity-tensor calculation.

For the sandwich-to-short-word trace reduction, remember that the analytic contraction theorem intentionally assumed less: it only needed Hermitian `Q,B`. The trace reduction additionally uses `Q^2=Q`, `B^2=B`, and the relevant commutations. These must be provided by the actual projector/permutation construction.

## 4. Rational versus orthogonal Young forms

The existing evaluator uses a rational seminormal basis. Those generator matrices are generally not Hermitian for the standard coordinate inner product. It would be incorrect to use ordinary matrix transpose as the adjoint of this basis representation without proving a weighted invariant inner product or changing basis.

There is no need to do that for this trace task. A rational seminormal representation can be extended to `C`, and its traces may be computed in that basis. The positivity theorem is applied separately in the genuine unitary tensor representation, where the central character projectors are Hermitian. An isomorphism of irreducible representations or the corresponding genuine character equality connects the two. This keeps square roots and an explicit orthogonalization out of the finite trace calculation.

The trace is basis-independent; the concrete action and ordinary representation label are not optional.

## 5. Initial review of the new evaluator-semantics module

The first inspected version of `Bridge/Young/TraceSemantics.lean` has the correct source-column/target-row convention. Its finite basis is the subtype of `tabs.toFinset`. Its `mass` function sums all paths reaching a tableau, so duplicate intermediate states represent distinct contributions and are correctly retained.

The `Supported` invariant and the step/flatMap lemmas are the right substantive mechanism: all intermediate states stay in the actual basis. The matrix entry handles a swapped target only when that target is present in the basis; this matches the existing list evaluator.

The eventual equality with `traceWord` must require `tabs.Nodup`. The evaluator's outer list sum counts repeated input tableaux, whereas a matrix trace on `tabs.toFinset` counts each basis vector once. The existing certificate safety theorem supplies this hypothesis for the actual data. It must not disappear in a purported theorem for arbitrary lists.

This semantics theorem, once complete, closes the computational-interface gap. It does not prove that the matrices are the actual ordinary multiplicity action; that is the branching construction in Section 3.

## 6. Rejection criteria during this round

The following would leave the user's sole objective unresolved:

- A theorem whose new hypothesis is the desired trace realization, witness inequality, or central-projector/tableau identification.
- Defining “ordinary character” to be an arbitrary supplied shape-indexed class function without constructing the corresponding standard irreducible representation and fixing its label.
- Proving only a Coxeter-group representation and assuming the map to the actual symmetric group is an isomorphism.
- Using character-table orthogonality or the squared-degree sum before establishing that the functions are genuine irreducible characters.
- Declaring the hook quotient to be the representation dimension without a dimension argument.
- Replacing the path evaluator by a trace definition without proving their equality.
- Treating rational seminormal generators as orthogonal matrices in the standard coordinate metric.
- Obtaining the prefix/multiplicity decomposition only as an uninstantiated structure field whose content is the missing branching theorem.

Generic intermediate lemmas with such explicit hypotheses can be useful construction tools. They count toward the objective only when the hypotheses are subsequently discharged for the actual tableau/S_n model.

## Initial assessment (before the subsequent construction checks)

The authoritative paper proof supplies a mathematically coherent route. The previous analytic witness positivity, exact certificate, and convention checks remain intact. In this round the critical work is ordinary representation construction, prefix-compatible branching, and the actual trace identification. The new evaluator-semantics work has the correct initial interface, but no completion of the full ordinary trace identity is certified by this initial round-two audit.

## 7. Live construction review

### Evaluator semantics: interface completed

The subsequently inspected `TraceSemantics.lean` contains `traceWord_eq_matrixTrace` and `computedCoeff_eq_matrixTrace`. Their mathematical statements close the evaluator-to-concrete-matrix-trace interface identified above. The input basis is explicitly duplicate-free, the selected initial tableau gives the diagonal selector on the left, and `runWord` applies the rightmost factor first. In the two-contraction case, the matrix has precisely the scalar `1/2` and the sign-weighted prefix `S3`. No irreducible representation, positive semidefiniteness, or ordinary-character identity is assumed or claimed by these statements.

The finite path-mass proof correctly sums repeated intermediate paths. Replacing intermediate states by a set would have been wrong; the inspected implementation does not do so. The subtype of `tabs.toFinset` is only used for matrix coordinates and the final distinct basis sum.

### Tableau geometry and the total swap

`TableauGeometry.lean` defines a genuine standard tableau by a bijective numbering that is strictly increasing in the product order on Young-diagram cells. This is the correct row-and-column condition. The proofs of neighboring comparable consecutive cells, axial gap `+1` or `-1` in that case, and distinct contents for labels at distance at most two have the required mathematical strength. In particular, the equal-content argument constructs two distinct intervening cells, rather than silently assuming the two labels lie on one row or column.

`TableauSwap.lean` correctly swaps neighboring values when their cells are incomparable. Its `adjacentSwap` is total, fixing a tableau when the ordinary adjacent swap is forbidden. This is a useful combinatorial involution, but it is **not** itself the seminormal generator: in a forbidden column case the linear generator is multiplication by `-1`. Any generator built from the total swap must retain the separate diagonal coefficient and suppress the forbidden off-diagonal contribution. An unguarded expression involving `1+1/d` times the fixed tableau would be wrong in the forbidden row case, where `d=1`.

### Coxeter presentation and index convention

The inspected `CoxeterExtension.lean` normal-form argument works in an arbitrary monoid with explicitly stated square, distant, and braid relations. Its preliminary type-A map sends the abstract simple generators to the actual adjacent permutations and proves those images. This does not yet certify an isomorphism until injectivity and surjectivity are proved.

The convention is explicit: `Relations n` has `n` generators and presents the permutations of `n+1` positions. The fourteen-position application therefore uses thirteen generators. A correct cardinality or abstract group isomorphism would not by itself fix this generator correspondence; the final extension theorem must preserve the already proved adjacent images.

### Trace shortening and the multiplicity factor

For the actual projectors, cyclicity gives

\[
\operatorname{Tr}(QBP\tau BQ)
=\operatorname{Tr}(PQB\tau).
\]

The reduction uses projector idempotence and the relevant disjoint-support commutation, including `Q B = B Q`. Those are additional representation facts, not consequences of the deliberately weaker hypotheses of the analytic contraction lemma. On the `eta` prefix block, the resulting trace is

\[
\dim(V^\eta)\operatorname{Tr}(D_\mu B\tau).
\]

There is no factor of `dim(V^mu)` or `dim(V^nu)`. The zero-based word `[1,0,2,1]` is the product of adjacent permutations giving `(0 2)(1 3)` on the final four positions, as required. The trace factor is positive because the actual `eta` representation is nonzero; its exact numerical hook quotient is unnecessary at this cancellation step.

### A direct check fixing the Jucys--Murphy sign

The rational coefficient convention is compatible with content, rather than negative content. Let consecutive labels occupy cells of contents `x,y`, put `d=y-x`, and order an allowed two-tableau block as `(t, swapped t)`. Its actual source-column generator matrix is

\[
S=\begin{pmatrix}
1/d&1-1/d\\
1+1/d&-1/d
\end{pmatrix}.
\]

For `d` nonzero, direct multiplication gives `S^2=I` and

\[
S\begin{pmatrix}x&0\\0&y\end{pmatrix}S+S
=\begin{pmatrix}y&0\\0&x\end{pmatrix}.
\]

For a forbidden swap, `d=+1` or `-1`, and the one-dimensional calculation is `x+1/d=x+d=y`. Thus the proposed Jucys--Murphy recurrence has exactly the desired diagonal contents in both cases. This checks a potentially consequential normalization before the ordinary-label argument; it does not substitute for the actual group-action or irreducibility proofs.

### Independent Lean verification so far

An independent invocation of Lean on `Bridge/Young/TraceSemantics.lean` completed successfully. The new geometry and presentation files are under active construction; their mathematical interfaces have been reviewed above, but this audit does not infer completed compilation or finished representation realization from intermediate source alone.

## 8. Completed symmetric-group extension and a precise local truncation route

The subsequently completed `CoxeterExtension.lean` has independently passed source review and Lean compilation. `toPerm_eq_one_imp` proves the presentation map has trivial kernel by induction: write a kernel element as a smaller-rank element times a descending string; evaluate its permutation at the string's lowest point; the embedded smaller group fixes the final point, forcing the string to be empty; apply the induction hypothesis. Surjectivity follows from generation by the actual adjacent permutations.

Consequently `presentationEquiv` is a proved isomorphism with the genuine finite symmetric group, respecting each adjacent generator. `existsUnique_extension` takes exactly the square, distant-commutation, and braid relations, and yields the unique homomorphism from `Equiv.Perm (Fin (n+1))` with the specified adjacent images. There is no residual presentation hypothesis. This interface is now closed; the local seminormal relations still have to be supplied by the tableau construction.

The inspected `LocalBraid.lean` uses the six orders `abc,bac,acb,cab,bca,cba`. Both swap arrays, both gap arrays, and the source-column coefficients agree with that ordering. Its ambient braid statement for pairwise distinct rational contents has the correct mathematical scope. It deliberately does not assert that an arbitrary coordinate restriction preserves the braid relation.

A precise way to transfer the ambient relation is the following subquotient argument. Fix three consecutive labels and allow all six orders of their cells, leaving other labels unchanged.

1. The span of column-increasing orders is invariant. A swap leaving that set crosses two consecutive cells of a column in the forbidden direction; its axial gap is `-1`, so the outgoing coefficient `1+1/d` is zero.
2. Within that invariant space, the span of orders violating a row condition is invariant. A swap that could repair the final row violation reverses a horizontal neighboring pair; again its axial gap is `-1` and the coefficient is zero.
3. The quotient therefore has precisely the standard-order coordinates, with the desired truncated coefficients. Its generators inherit the ambient relations.

For this local argument, any two of the three cells cannot be strictly southeast of one another: the two grid neighbors between such cells would force two distinct intervening labels. Thus all relevant induced comparisons are row or column comparisons. Inequalities with outside labels are preserved because those labels lie outside the fixed three-label interval. These facts identify the quotient coordinates with actual standard tableaux.

This is a proposed rigorous transfer mechanism, not a claim that its Lean implementation is already complete. It can also be expressed using simultaneous block-triangular matrices: column-increasing coordinates are invariant, and row-violating coordinates inside them are invariant. Coordinate restriction to the quotient then preserves products. The standard coordinates alone are generally not an invariant subspace, since a forbidden row exit has `d=+1` and coefficient `2`.

At this point the evaluator semantics and genuine symmetric-group presentation interfaces are independently certified. They do not yet establish the actual Young generators' full relations, irreducibility, branching projectors, or the required ordinary trace identity.

## 9. Further independently compiled building blocks

`Seminormal.lean` now defines the genuine rational linear generator on `StandardTableau d → Q`. Its row-coordinate off-diagonal coefficient is `1-1/axial(row)`, which is exactly `1+1/axial(source)` at the swapped source because swapping reverses the gap. The forbidden branch is explicitly zero. `generator_square` handles both the allowed two-tableau case and the forbidden `+1`/`-1` cases. An independent Lean invocation completed successfully.

Independent Lean invocations also completed successfully for `LocalBraid.lean` and `TriangularCompression.lean`. The latter implements the proposed two-step invariant flag by concrete matrix zero entries, proves closure under multiplication, and proves that compression preserves products and braid relations over an arbitrary semiring. The directions of the zero-entry conditions have been audited against target rows and source columns. There is no unproved assertion that a principal submatrix of arbitrary braid matrices still satisfies braid.

The remaining application of this local mechanism can be reduced to immediate grid edges. Let `C` and `R` mean that the six-order filling respects vertical and horizontal neighboring-cell constraints. An adjacent value swap reverses only its swapped pair's relative order. Therefore a newly violated column edge or a repaired row edge forces source axial gap `-1`, annihilating the corresponding transition. Standardness follows from all immediate row and column edges increasing; edges involving a label outside the three-label interval retain their order automatically. This version avoids a case classification of all possible local posets.

The exact remaining distinction is unchanged: a checked ambient braid, a checked compression theorem, and a checked actual generator involution are construction ingredients. The actual generator's braid and distant commutation must still be derived, followed by genuine representation irreducibility/labels, prefix-compatible branching, and the central-projector trace realization.

## 10. Actual prefix basis and the concrete flags

`BranchingBasis.lean` has independently passed mathematical review and Lean compilation. Its `prefixEquiv` constructs the two restrictions and their inverse:

\[
\{t:\mathrm{StdTab}(\nu):\text{first }|\eta|\text{ cells}=\eta\}
\simeq \mathrm{StdTab}(\eta)\times\mathrm{SkewStdTab}(\eta,\nu).
\]

The skew label is the original label minus `eta.card`, with a proved lower bound making natural subtraction legitimate. In the inverse construction, the lower-set property of the initial Young diagram excludes a comparable pair pointing from an outer cell back into the prefix. Empty and full prefixes are covered by the same construction. `prefix_card` is therefore a cardinality statement about actual bases, not an assumed branching multiplicity. The next substantive interface is intertwining the actual smaller-group and tail generators through this basis equivalence.

`NumberingFlags.lean` has also independently passed compilation. It proves that immediate row/column inequalities characterize standard numberings, using grid paths. Its `column_exit_gap` and `row_reentry_gap` prove the exact `-1` gap needed for the flag zero entries. The latter is valid without an extra column condition; no positivity or representation hypothesis is hidden in either statement.

The inspected `AmbientBraid.lean` correctly distinguishes full numbering matrices from actual standard tableaux. Its intended braid identity is columnwise, requiring three distinct source contents. A global braid identity on all numberings would be false in the presence of equal-content collisions. To obtain the standard-tableau braid from the full numbering matrices, rewrite products with `compress_mul` and apply the columnwise result to each retained standard source; do not apply `compress_braid` with an unproved global ambient identity.

The proposed orbit-inclusion transfer can work without a separate orbit-injectivity theorem: establish `M_i O = O S_i`, use the six-dimensional braid, and select the column of `O` that is the original numbering's delta vector. This is a genuine intertwining argument, not an assumption that all ambient numberings carry a representation.

## 11. Concrete compressed braid now checked

The completed `AmbientBraid.lean` has independently passed source audit and Lean compilation. It implements the orbit-inclusion transfer described above and proves `numberingMatrix_braid_column`. The six actual numberings, the local gap arrays, and both intertwining directions agree with the source-column convention.

Its `compressed_braid` theorem is about the genuine subtype of numberings satisfying both row and column flags. Its only index assumptions say that the three labels are consecutive. All three content inequalities are derived from actual standard-tableau geometry. Products are transferred through `compress_mul` before the retained source column is selected, so the proof does not assume the unavailable global ambient braid.

This closes the difficult local braid calculation on the standard-numbering model. Identifying this subtype with the `StandardTableau` structure and matching its compressed matrices to the separately defined row-form generator are still explicit integration steps. They are concrete coordinate equivalences, whereas irreducibility, ordinary labels, prefix-generator intertwining, and the central-projector trace identity remain substantive representation-theoretic obligations. No full ordinary trace identity is claimed by this audit at this stage.

## 12. Actual rational Young action now checked

`StandardCompression.lean`, `YoungRepresentation.lean`, and the updated `Seminormal.lean` have independently passed source audit and Lean compilation. The flag subtype is now explicitly identified with `StandardTableau`; the compressed matrix is proved equal to the actual row-form operator's coordinate matrix. This proof converts source and target gaps by sign reversal and explicitly rules out a fixed allowed swap. It preserves the existing evaluator's `1+1/d` source coefficient exactly.

The actual row-form generators now satisfy square, distant commutation, and braid relations. `YoungRepresentation.representation` constructs a homomorphism from the actual permutation group on `n+1` positions when `d.card=n+1`. Its prescribed adjacent action and uniqueness are proved. The indexing is correct: a generator index `i` acts on tableau labels `i,i+1`, and the fourteen-position application uses `n=13`. There is no trace, character, irreducibility, or abstract-presentation premise in this construction.

The updated seminormal file also proves the actual operator recurrence

\[
S_iD_iS_i+S_i=D_{i+1}.
\]

Together with the zero first-content operator, this can derive all diagonal invariance from generator invariance. An explicit sum-of-transpositions definition of Jucys--Murphy elements is unnecessary for this use: the recurrence itself realizes each diagonal as a universal polynomial in actual generators. Intertwiners preserve these diagonals for the same reason.

The new generic `DiagonalIrreducibility.lean` has been reviewed mathematically: finite interpolation yields coordinate projections, nonzero directed coefficients propagate coordinate vectors, and a nonempty basis is explicit in its simple-module conclusion. Its hypotheses are actual endomorphism identities and coefficient connectivity. The Young application must still discharge those hypotheses, and the argument must be instantiated over `C`; a rational irreducibility result alone would not justify absolute irreducibility.

The current remaining chain is therefore smaller but still substantive: actual tableau graph connectivity and nonzero transition coefficients, content separation across distinct shapes, complex irreducibility, intertwining of prefix/tail actions through the proved basis split, the dictionary to existing skew box lists, and identification of the actual central projectors. The required ordinary trace identity has not yet been certified.

## 13. Actual complex irreducibility now checked

The subsequently completed `YoungIrreducibility.lean` and corrected `ScalarExtension.lean` independently compile. `complex_isSimpleModule` is a theorem about the actual complex symmetric-group representation on the genuine standard-tableau basis. Every premise of the generic criterion is discharged: the basis is nonempty by the constructed linear-extension tableau, the initial content operator is zero, the actual recurrence supplies content invariance, content sequences separate tableaux, and the proved adjacent-swap connectivity is realized by nonzero coefficients of the actual representation. The edge index is correctly recovered from consecutive tableau labels and the cardinal equality `d.card=n+1`.

This is a direct complex irreducibility proof, not an inference from rational irreducibility. More generally the same constructed action is proved irreducible over every characteristic-zero field. No unresolved simplicity or ordinary-character premise appears in the actual endpoint.

`TableauExistence.lean` and `CrossShapeSeparation.lean` also independently compile. The latter proves that equal aligned content sequences force equality of the Young shapes and tableaux, and that distinct equal-size shapes retain distinct sequences after casting to a characteristic-zero field. The passage from these separated spectra to inequivalence of actual representations is an additional intertwining step.

`BranchingAction.lean` independently compiles and now includes `generator_extendByZero`. Thus the prefix block is an actual invariant support for the smaller adjacent generators, and `prefixEquiv_intertwines` carries their action to the genuine inner tableau operator with fixed skew coordinate. This goes beyond a mere cardinality split. Extending this to the embedded smaller group, proving the tail action, and identifying the character projectors remain to be connected to the trace calculation.

Independent axiom inspection of the actual representation, generator braid, recurrence-based general simplicity criterion, prefix basis equivalence, and evaluator trace theorem returned only `propext`, `Classical.choice`, and `Quot.sound`.

Independent axiom inspection of the actual `YoungIrreducibility.complex_isSimpleModule` endpoint subsequently returned the same three standard axioms.

For the next projector step, Schur's lemma plus character orthogonality can prove the normalized central character sum acts as identity on its own simple representation and zero on a distinct simple representation. The shifted convolution identity needed by the existing analytic projector module then follows directly from the self-projector identity: reindex by inversion, multiply by the represented element `k`, and take trace. This does not require a prior completeness theorem for the entire Young family.

## 14. Projector normalization and the exact list dictionary

The inspected `CentralProjectorAction.lean` has the correct mathematical normalization. It uses the actual inverse character and `finrank(V)/|G|`, derives scalar action by Schur's lemma, and computes the scalar's trace using character orthogonality. In the isomorphic case it explicitly transports actual dimension through the isomorphism; in the nonisomorphic case it cancels the proved nonzero actual dimension of the target. No hook quotient or diagonal-selector identity is assumed. The generic theorem still has to be instantiated on the actual Young modules and their prefix restrictions.

The inspected `YoungInequivalence.lean` derives preservation of the content operators from the actual group-action intertwining condition. Cross-shape separation then annihilates every matrix coefficient of an intertwiner. Excluding an invertible intertwiner uses the genuinely nonzero coordinate module. This fixes the shape distinction through the construction itself, independently of any assumed character table.

The new exact filter dictionary in `CertificateTableaux.lean` has the required mathematical mechanism. Its neighbor checks imply full monotonicity only after proving order-convexity of the skew support; arbitrary supports would not suffice. It identifies the unchanged `skewBoxes` support with the actual difference of `ofRowLens` diagrams, proves generic duplicate-freeness of both skew boxes and the enumerated tableaux, and characterizes membership in the existing enumerator by an increasing inverse numbering.

One remaining normalization obligation in that dictionary is substantive enough to state explicitly: `ofRowLens` is not injective on arbitrary sorted lists with trailing zeros, whereas `prefixShape` removes zero rows. Equality of actual diagrams must therefore be converted to equality of certificate shape lists using their positive-part/canonical-shape hypotheses. The existing certificate metadata supplies those hypotheses for the twenty rows. Sortedness alone is insufficient for that conversion.

The degree distinction should not create unnecessary work: in the literal requested inequality and the four already explicit numerical `PateInterfaces`, the outer irreducible degree cancels from central averaging, and the positive prefix degree cancels from each witness inequality. A numerical hook-length theorem is therefore not an additional logical prerequisite for that literal conclusion. It would be required only if a further theorem explicitly identifies the normalization constants with actual character degrees. Actual cardinalities may still be useful for a chosen completeness proof of the Young family, which is a different obligation.

## 15. Actual categorical characters and the list/numbering inverse

`YoungFDRep.lean` now independently compiles. It supplies the missing categorical interface, rather than assuming categorical simplicity: it proves the necessary fullness and monomorphism preservation of the finite-dimensional forgetful functor, transports the actual simple group-algebra module through the representation/module equivalence, and reflects simplicity back to `FDRep`. Categorical isomorphism of two constructed modules is equivalent to equality of their Young diagrams by the proved intertwiner obstruction. The resulting character orthogonality theorem is therefore about the actual constructed characters, with a genuine shape delta and no simplicity or orthogonality premise left to supply.

The completed `CentralProjectorAction.lean` independently compiles, including `character_convolution`. The convolution follows from the actual self-projector identity, multiplication by the represented group element, trace linearity, and inversion reindexing. Its normalization is `|G|/dim(V)` on the convolution side and `dim(V)/|G|` in the projector. The result does not assume completeness of the family of Young modules. The unused-section-variable warnings do not affect the theorem statements or proofs.

The inspected `CertificateSkewEquiv.lean` constructs explicit inverse maps between the existing enumerated box lists and the genuine skew standard numberings. The forward map composes the support equivalence, the inverse list numbering, and a proved cardinality cast. The backward map lists the inverse numbering in label order. Both inverse laws, the exact `getD` entry equality, and the content equality are proved. Sortedness and `contains=true` suffice for this support-level equivalence; they do not yet justify equality of literal canonical prefix shape lists.

The next projector application must respect one remaining representation distinction: a skew multiplicity space is generally reducible, and its first content operator need not be zero or scalar. The straight-shape irreducibility proof cannot be reused on that space. The `mu` projector should instead be identified using the straight-shape decomposition at the full intermediate prefix size, then restricted to the selected `eta` block. That procedure yields the prefix selector without an unjustified irreducibility hypothesis on the skew action.

Independent compilation subsequently passed for `CertificateSkewEquiv.lean` and `PrefixDecomposition.lean`. The latter proves every standard tableau has a unique actual Young prefix diagram of every admissible size; it closes coverage without assuming an enumerated list of possible prefix shapes. A fixed-tail injection of that prefix module can be used to identify the central projector on each source basis vector, using the genuine simple-module selector theorem.

For final coverage over all 135 outer shapes, the `contains=false` case must also be represented: the certificate list is empty, and the actual prefix projector must be zero. Converting noncontainment to absence of the actual Young prefix requires the reverse direction from diagram inclusion to list containment. For arbitrary sorted lists that direction fails because of trailing zeros. Positive canonical row lists, supplied by the actual certificate metadata, resolve precisely this issue.

Independent axiom inspection of `YoungFDRep.char_orthonormal`, `CentralProjectorAction.projector_eq`, `CentralProjectorAction.character_convolution`, and `CertificateSkewEquiv.certificateEquiv` returned only `propext`, `Classical.choice`, and `Quot.sound`.

## 16. Exact tail swaps and the cyclic trace reduction

`CertificateSkewAction.lean` independently compiles. It proves that the executable `swapAdjacent` on the unchanged box list is exactly composition of the inverse numbering with the corresponding finite-index swap. The test for the swapped list to pass `standard` is equivalent to incomparability of the two consecutive cells. This handles every untouched coordinate as well as both swapped positions, so it does not merely check a few small tableau cases. The actual full-tableau tail action and intermediate-prefix selector still have to be carried through this dictionary.

`WitnessTraceReduction.lean` independently compiles. The sandwich trace reduces to `trace(Q B P F)` using only `Q²=Q`, `B²=B`, and `BQ=QB`. No commutation of the pair-swap `F` with the intermediate projector is assumed. The same module proves that the trace of an identity tensor a local matrix is the actual prefix basis cardinality times the local trace. Instantiating these identities still requires the real representation/projector factors; the generic formulas alone do not establish the desired twenty trace identities.

The completed `PrefixRepresentation.lean` independently compiles after its owner corrected the singleton helper's dependent-type elaboration. It extends the prefix-generator theorem to the actual embedded symmetric group using the proved symmetric-system induction. Its embedding fixes labels outside the prefix, its cardinal casts preserve the actual adjacent indices, and its scalar-extension theorem gives exact complex basis coefficients with a fixed skew coordinate. Source review found no normalization or coverage defect.

The completed `PrefixProjector.lean` independently compiles after its owner resolved the reported local elaboration obligations. It uses this full-group basis formula to reduce the actual embedded central character sum to the genuine simple-module projector. Its final selector theorem chooses each source tableau's actual `initialDiagram`, so it covers the full ambient basis without assuming the requested `eta` is contained in `nu`. No diagonal-selector, branching-character, or skew-irreducibility premise is used to establish the endpoint.

## 17. Actual prefix projectors and canonical selectors now checked

Independent compilation passed `PrefixProjector.lean`, `TensorYoungProjectors.lean`, and `CertificatePrefixShape.lean`. The first now proves the required actual ordinary character-projector identification on the full standard-tableau module. The tensor module instantiates the established projector formula with the actual Young character and actual tableau dimension; permutation-matrix multiplication and conjugate-transpose identities are proved in the same coordinate convention as `TensorGram`. Thus its positivity, Hermitian, and idempotence conclusions are about the actual tensor-model character projectors, rather than matrices whose character identities remain assumptions.

The canonical selector dictionary now also handles both cautions raised in this audit. `prefixShape_eq_iff_initialDiagram` identifies literal certificate prefix-shape equality with equality of the actual intermediate Young diagram, using explicit positivity of the canonical `eta` and `mu` row lists. `contains_iff_diagram_le` supplies the converse needed for the complementary noncontainment case, using explicit positivity of the `eta` rows. Its list length argument tests the missing first-column cell, so trailing-zero ambiguity is not silently ignored.

The updated `swapAdjacent_mem_tableaux_iff` identifies membership of the executable swapped list in the unchanged enumerator with standardness of the actual skew numbering. It proves the required support permutation as well as the monotonicity test. No incomplete search or list-order assumption is used.

Independent axiom inspection of `PrefixProjector.projector_eq_initialSelector` and all three actual tensor-projector endpoints returned only `propext`, `Classical.choice`, and `Quot.sound`. The exact remaining trace obligation is the tail-action intertwining and its assembly with the already proved selector dictionary and cyclic/multiplicity trace formulas. The complete twenty-row ordinary trace identity is not yet asserted by this audit.

## 18. Actual suffix coefficients now checked

The final `SuffixAction.lean` independently compiles. It proves the actual suffix adjacent permutation acts by the evaluator's exact seminormal matrix on the skew factor and by the identity on the inner standard-tableau factor. The tail index is `eta.card+i`, and the proof that it is an actual ambient adjacent-generator index uses the strict upper bound on `j=i+1`; there is no off-by-one cast assumption.

The stronger `generator_basis` theorem controls every ambient target, including those outside the selected prefix block. It therefore proves invariance needed for products and rules out hidden excursions through unrepresented coordinates. `generator_glued_basis` has the exact inner-tableau Kronecker delta. `representation_glued_basis` transports these coefficients to the actual representation over any characteristic-zero field, including `C`.

The source-to-target conversion is explicit. A swap reverses the axial gap, so the row-form coefficient `1-1/d_target` equals the evaluator's `1+1/d_source`. A valid target equal to the swapped source implies the actual skew swap is allowed. The proof also rules out a fixed allowed swap, so diagonal and off-diagonal contributions are not inadvertently merged. There is no skew irreducibility or zero initial-content hypothesis.

Independent axiom inspection of `SuffixAction.representation_glued_basis`, `SuffixAction.generator_basis`, `CertificatePrefixShape.prefixShape_eq_iff_initialDiagram`, and `CertificatePrefixShape.contains_iff_diagram_le` returned only the three standard axioms. The remaining integration is now composition into the exact two certificate words, assembly with the actual prefix selectors, and the full twenty-row trace statement, including zero blocks.

`DiagramCardinality.lean` independently compiles and proves diagram cardinality equals the sum of the input row lengths by a disjoint row/shifted-tail induction. This is a structural set-cardinality theorem, not a numerical recomputation. The inspected `WitnessShapes.lean` extracts shape sizes, positive canonical rows, containment, and signs directly from the already certified metadata, then forms actual diagrams and proves the needed size and inclusion statements. Its hypotheses are membership in the established twenty rows and the semantic partition-of-fourteen predicate.

During trace assembly, cyclicity must not be applied pointwise to local diagonals. Although `trace(F Q B)=trace(Q B F)`, generally `(F B)ss` need not equal `(B F)ss`. Either retain the evaluator's order `Q B F` by moving only the compatible prefix projector, or use cyclicity at the level of the full local trace. No commutation of `Q` with the pair-swap is justified.

## 19. Economical remaining tensor transport after the actual trace identity

This section is a read-only analysis of the smallest analytic integration; these are proposed remaining lemmas, not assertions that their Lean implementations already exist.

Let `J=((O ⊕ L) ⊕ L)`, let `psi : J ≃ Fin 14` be the already defined `split14one` or `split14two`, and let `C=((O→D)×(L→D))×(L→D)`. Compose precomposition by `psi` with `blockCoordinates` to obtain an exact configuration equivalence `e : (Fin 14→D) ≃ C`. For vectors use `R x(c)=x(e.symm c)`; for matrices use `M'=Matrix.reindexAlgEquiv ℂ ℂ e M`. Mathlib already supplies the algebra equivalence, and `Matrix.submatrix_mulVec_equiv` supplies the multiplication-by-vector transport. `Equiv.sum_comp` proves inner-product preservation. Thus products, sums, scalar multiples, adjoints, and expectations can be transported without introducing an abstract tensor-product or group-algebra model.

Only four permutation localization identities are needed after this reindexing:

1. A permutation supported on `O` becomes `outsideLift` of its local tensor permutation matrix.
2. A permutation supported on `O ⊕ L` becomes `leftLift` of its tensor permutation matrix after the two-block coordinate regrouping.
3. A permutation supported on `R` becomes `rightLift` of its local tensor permutation matrix.
4. The actual pair-swap becomes `pairSwapMatrix`.

Each identity follows entrywise from the existing formula `tensorPermMatrix g a b = if a ∘ g = b then 1 else 0`, by splitting the coordinate function into its sum components. This direction matches the existing left-action convention. The position permutation carried from `J` to `Fin 14` is `psi ∘ g ∘ psi⁻¹`; the configuration pullback reverses none of the matrix-word products. The existing prefix embedding must be proved equal to this supported permutation, rather than inferred from matching names.

Linearity then transports the actual central character sums, retaining the same actual degree and subgroup factorial. Take the local `P` to be the actual `eta` tensor projector. Take `Q` to be the actual `mu` tensor projector reindexed into the first two configuration factors. For `k=1`, take `B=1`; for `k=2`, take `B=(1+epsilon U_(01))/2` on the final two positions. The actual transposition is self-inverse and unitary, so `B` is Hermitian; `epsilon=±1` additionally proves `B²=B` for trace reduction. Matrix reindexing preserves the already proved Hermitian and idempotence identities of `P` and `Q`.

The exact operator equality after reindexing is then the existing `projectedSwapWitness P Q B`. Applying `pureTensor_projectedSwap_nonneg`, plus pure-tensor and inner-product transport, proves nonnegative expectation of the actual witness on every pure tensor. This uses only the already discharged facts `Pᴴ=P`, `P²=P`, `Qᴴ=Q`, and `Bᴴ=B`. The analytic theorem needs no commutation of `P` with `Q`, no positive-semidefiniteness assertion about the full witness, and no invariant inner product on the rational Young-coordinate matrices. In particular, none of the desired witness positivity is assumed in the transport.

The two actual permutation-word identities remain small finite-position equalities: for `k=1` the word is `(12 13)`; for `k=2`, `[1,0,2,1]` on positions `10,11,12,13` is `(10 12)(11 13)`, and `[2,1,0,2,1]` is `(12 13)` times that swap. These may be proved by extensionality on the fourteen positions; there is no reason to enumerate the group or tensor basis.

To connect this to the already proved central-averaging module, broad group-algebra development is also unnecessary. Define real coefficient functions on `S14`: push each subgroup's actual real character coefficient forward by its embedding, take the identity/transposition combination for `B`, and the delta function at the pair-swap. Compose the six factors with the existing finite convolution. `CharacterProjector.weightedOperator_mul` proves its realization is the actual `Q B P tau B Q` in every representation. `weightedOperator_trace` then turns the actual Young trace identity into the required character pairing. This is a finite-sum calculation with explicit coefficients, not a new representation-theory premise.

Finally, conjugation preserves the required pure-tensor testing condition by `tensorPerm_pureTensor`: applying any position permutation merely permutes the vector factors. Expectation transport therefore supplies every conjugated nonnegativity premise in `CentralAveraging.character_weighted_pairings_nonneg`. The separate class-function spanning obligation can use the actual orthogonal Young characters and the conjugacy-class count; neither this Fourier step nor the operator transport should be replaced by an assumed ordinary-immanant bridge.

## 20. Actual word transport, selected traces, and completeness now checked

Independent compilation passed the final `SuffixWord.lean`, `SelectedTrace.lean`, `PrefixProjectorAlgebra.lean`, and corrected `PrefixTrace.lean`. `SuffixWord` composes actual adjacent permutations by the same ordered list product as the unchanged evaluator. The matrix transport is a proved ring homomorphism through the genuine basis equivalence; multiplicativity is not assumed for an arbitrary coordinate restriction. Full vector intertwining proves products preserve the prefix block. Its specialized `certificate_representation_word_matrix` supplies the concrete list-to-numbering equivalence and encoding law, leaving no basis-identification hypothesis at that endpoint.

`SelectedTrace.trace_two_projectors` combines the actual two central prefix projectors with the exact intermediate-list selector. The relation between their sizes is explicitly `m+1+k=q+1`. Its remaining `hdiag` premise concerns the diagonal of a supplied tail operator; the actual word theorem now supplies that information for the prescribed words. This is a local operator interface, not an ordinary-immanant or witness-positivity premise. `PrefixProjectorAlgebra` proves commutation for nested actual prefix projectors and for actual transpositions supported outside a prefix. It does not assert the unavailable commutation of the intermediate projector with the pair-swap.

Independent compilation also passed the completed `YoungCharacterCompleteness.lean`. The structural chain is exact: the genuine full cycle partition, including fixed-point parts equal to one, injects conjugacy classes into the established exhaustive canonical shape list; the actual 135 Young characters are orthogonal; descending them to the conjugacy quotient gives a linearly independent family in a space of dimension at most 135; dimension equality makes them a basis. Canonical row-list recovery proves that equality of the actual diagrams is equality of the shape indices. No hook-length formula or character-table identification is a premise.

The quotient orientation and real normalization have been checked explicitly. `IsConj` uses `a*g*a⁻¹`; the older `IsClassFunction` convention is `a⁻¹*g*a`, handled by substituting `a⁻¹`. Actual character inversion invariance and rational-to-real scalar extension convert the complex orthogonality identity to `sum_g chi_p(g) chi_q(g) = |S14| delta_pq`. The old central-averaging character assumptions are all discharged by this actual family.

Independent axiom inspection of `SuffixWord.certificate_representation_word_matrix`, `SuffixWord.word_intertwines`, `YoungCharacterCompleteness.character14_span`, `character14_centralCoefficient_expansion`, and `character14_weighted_pairings_nonneg` returned only `propext`, `Classical.choice`, and `Quot.sound`.

The final scope check remains essential: `SuffixWord.permutationWord` is parameterized by the outer diagram and its cardinality proof. The concrete word-equals-pair-swap identities must show that every outer module evaluates the same actual permutation of fourteen positions. A family of shape-dependent group elements, even with individually correct traces, would not define the single witness coefficient function needed for central averaging. After this identification, the remaining ordinary trace assembly can use the already proved selected trace, signed word sum, cyclic reduction, and noncontainment-zero facts.

## 21. Requested actual ordinary trace endpoint independently verified

The completed `WitnessTrace.lean` independently compiles. Its main theorem has exactly the following scope:

```
∀ (w : Certificate.Witness) (hw : w ∈ Certificate.rows)
  (p : Certificate.Shape) (hp : Certificate.IsPartition14 p),
  LinearMap.trace ℂ (WitnessOperators.Space p hp)
    (WitnessOperators.witness w hw p hp)
  = (YoungProjectors.degree (WitnessShapes.etaDiagram w hw) : ℂ)
      * (Certificate.computedCoeff w p : ℂ)
```

The left side is the actual `Q B P F B Q` sandwich in the constructed ordinary Young representation of `S14`. The prefix operators are actual inverse-character sums with their actual degree/subgroup-cardinality normalization. `F` and the right transposition are fixed literal permutations of fourteen positions, independent of the outer partition. The right side is the unchanged original rational evaluator, cast to `C`, with the actual inner-tableau dimension as its only multiplicity.

The two branches cover the full domain. In the containment case, the proved metadata supplies `k=1` or `k=2`; the exact word identifications feed the already checked selected-word trace. The two-contraction branch has precisely `f_eta/2` times the unsigned word trace plus the original sign times the signed word trace. In the noncontainment case, the actual prefix projector and the unchanged evaluator both vanish. There is no positivity assumption, numerical trace assumption, assumed branching rule, or uninstantiated basis equivalence.

Independent `#print axioms` on `LiebBridge.Young.WitnessTrace.trace_witness_eq_computedCoeff` returned only `propext`, `Classical.choice`, and `Quot.sound`. Independent inspection of the elaborated theorem type confirmed that the four displayed inputs are its entire hypothesis list. The warnings from redundant trace-reassociation tactics are nonmathematical linter warnings.

`WitnessCoefficients.lean` also independently compiles. It defines one real coefficient function on `S14`, independent of the outer partition, by the six convolutions in the order `Q B P F B Q`. Prefix weights use inverse actual real characters and actual degree divided by the smaller symmetric-group cardinality. The right filter has the exact sign and factor `1/2`. `endEvaluation_witnessCoeff` evaluates that same coefficient function to the actual sandwich in every Young module, and `trace_witness_eq_pairing` identifies its ordinary-character pairing with the actual trace, with no extra degree or group-cardinality factor.

`TensorLocalization.lean` independently compiles the four supported-permutation localization identities and exact vector/matrix/expectation transport. Its `pureTensor_nonneg_of_transport` correctly retains a concrete matrix-equality input: that equality still has to be instantiated for the actual witness coefficients, with the actual local character projectors and fixed pair-swap. Thus the newly closed ordinary trace identification must be distinguished from completion of the entire analytic/immanant theorem. The latter also needs the coefficient/Gram-expectation link and application of the existing exact arithmetic and four historical Pate inputs.


==> anc/lieb_4433_lean/SOURCE_SHA256SUMS.txt <==
c75666b5df7a332bb2c9d839e7872a51eb4f8d2ab905e41f8f9f0e28f811562d  .gitignore
deb861375c17c63b4729a4480f343d5a960ed4dc5de273448bf7c4e2a351fc73  Audit.lean
fad8c7efb60b0f63debb20a23933df41ea57b888321f7d084dc8705abaf59904  Bridge/CentralAveraging.lean
4b61bb982547f88d9c3e2ee1b610e2be0c5654523c7c127a34a99ac02b8e02e2  Bridge/Certificate.lean
0e85c94bfb3d16a76352f0e05731370fcbe8df2331bf0ae0c4ffe8536b46ab7c  Bridge/CertificateAlgorithm.lean
eddf07c0dd19da31d7cb036393cee3667c6ecb44374e19bd5468aab5c324e3e5  Bridge/CertificateAxiomAudit.lean
d553c74c5de449bfa4216b0ce342dd2d7dc09afcbaf4e6fe5bfc0dcc49c5f8a0  Bridge/CertificateChecks.lean
b2e004873fba3c6342a5ffe8b707a9ad31b544a6b892c3eca666f843ccd7f0fb  Bridge/CertificateData.lean
d3aeea680c00a59307db25bba3a060340a4d360e5bb1b2e7ae597f15ba094859  Bridge/CertificateEnumeration.lean
f5d38f5b734efa007f57f9386e7380420422cdc623f5cff2066623186baf9b18  Bridge/CharacterProjector.lean
dea4cd1733159f3579728d00a364781dadeb801f4b9fe65745580f3308ab3570  Bridge/Contraction.lean
f5ac4f932d1b08081a064f66bd80a6d84ecd5b6d4b88a37ac9ea53881f66021b  Bridge/ContractionAudit.lean
5a366ed120d51ac17a3ee3cad20a6afc0909bb69e656877e79336807d6799e1b  Bridge/Immanant.lean
f447868499972b6f681d0179098625f1490c7fcffe5ed783073c5c3824e9c31a  Bridge/Normalization.lean
52ce5cbae6cd5a787a0383f216fb59f9c4fae569474c8408ab83fca673251f45  Bridge/PateInterfaces.lean
9a6f4ab0fe2b0a42c20bf12e814cb3ecb2c663f497c7113287da4b52ecd29583  Bridge/ProjectorConvention.lean
80025e52bbc8b85b5190462f01ea3baef0059976b066acbd366d1be042b50a9e  Bridge/REPRESENTATION_AUDIT.md
1ff8c01b569918a40e65aea90fd55b1b02ac1ead14c44fb9e388438621bc622a  Bridge/TensorGram.lean
4cc89c2c2c6b3835763e283921324f14c3893a74f8645c6119c89589fae3dc12  Bridge/TensorWitness.lean
f28be6dab8496b9fec47e6df2cfa3fd802d0c8256b9e49daf948787d4bf2e5ca  Bridge.lean
6f4dd605196fe7674e444cc8ada49eaee25c464f729ff7a7324e336a79cfa7c5  CERTIFICATE_AXIOM_AUDIT.txt
b7ab1a66ee3dcba4c6f03753286db802298ce923247bc00f01ba5a2f331827bd  CERTIFICATE_STATUS.md
a0e976c889c419e82276412dc2565773727ac2bf0bafee598ed18c29db854eb1  INDEPENDENT_FORMALIZATION_AUDIT.md
d78cc2218c4708f9f278dbe76bfdd78acc56786488cb98900e897bc1227a52aa  README.md
765b8a3e0958536260b2306cdb0715723b3f74b3ba55e4be406d8616f732651e  lake-manifest.json
31cd00b56157d6db61f7aff8db80ac1a1b70e1e1e2158197ad71255db47e9c92  lakefile.toml
55e97be96000b5e9e290c9e74482e5e317861499a5540353ce845471bded8cea  lean-toolchain
35f0269b4337a955baeea394fc7c0b2df5b8599a85931e9531f2ba612817e126  scripts/check_axioms.py
91fb4e665a37de0c8db3fb790e385a8457d51b375a6fd228d9f4414a811e9d04  scripts/check_generated.py
210520ff3f26e4ca1f9cb8d4cd974200d928e37db561bbe011815ee682c6548f  scripts/check_module.py
23eb5b3cd457583a7450b0a7a20fbf6e1b3617ef5cfd29b41c82a250c26a9956  scripts/generate_certificate.py
d85cff708cd56d61f6752f2b4ab403d3fed4172148b32a0ecbbbdb1f877b7ea1  scripts/generate_certificate_checks.py
14dae79961c8b6757ddc12636454dfd7b1b07701356f17ed91d10abcd6412672  scripts/representation_axiom_check.lean
afb71ab032aae3e9487fbc69a7be958fe1767b70ac004c11a29cb2d66b92cf56  specification/FILES.md
ccc8ec18826e6d60a23b8e25678c41662f9f230687a72bb41b2430201d0488e6  specification/FINAL_PROOF.md
24469244bc7d0e3f2558a99f085d28a2ed1816246738d2b1bba74986129af11d  specification/INDEPENDENT_AUDIT.md
b1424fcce3108e7eba0921d51951aa956c6d664cf551681c18acb4206ee27a50  specification/REVIEW_SCOPE.md
ccc8ec18826e6d60a23b8e25678c41662f9f230687a72bb41b2430201d0488e6  specification/exact_certificate/PROOF.md
8657e803e458be6bbbf83bae3b64c77272acdca87cb5e1b1c86fba52af3a001b  specification/exact_certificate/README.md
3b9871f0cf60e3077468b7fb96027b6343d43e282d8c723a7e3cc8c38b733001  specification/exact_certificate/SHA256SUMS.txt
d7e7bef6d218d00f1a3747f8f68cfe92f8ce5e6fb88bc30bd531bd2c09f3d712  specification/exact_certificate/adversarial_exact_checks.py
382192397168020e80b87186ebe28b1f787944d7e663de5e31c8a348f8afbc15  specification/exact_certificate/adversarial_fan_output.json
56005514b86cdb38b82734b81b33e2bc37ae52c3baa6ab157be5438e56157217  specification/exact_certificate/certificate.json
18a04b5070982ee7786876c205694838b5891f8463aee104ebea3399fd7a3c48  specification/exact_certificate/operator_identity_checks.py
2edd35b88866b18112a73833b6e937379b05f4a0f2c7a5083d7d29e0c8b71d47  specification/exact_certificate/verification_output.txt
4b08515424b0c1b117d177cefe959686395b2525f65bf46d66b708bac9fc5af6  specification/exact_certificate/verify_all.py
982acd7ca6cd7d4af1740a2090e06296006238947aafbc61b02db36e733234d4  specification/exact_certificate/verify_certificate.py
07071ea2270c24306186d2c7bf573d7c9cefcfdb61a220e757db52b14a37e8d0  validation/AXIOMS.txt
f91201066dcf5d5f37ce9ae397eb3e1d3fc74dcba2026a723d5414aa6902a776  validation/BUILD_STATUS.md
5e072352b0db2ec1ded1b1829301a138e6d8d0a873fb580a32a6215fd28d973a  validation/CLEAN_BUILD.log
1b058f25b3c60a48b27f3b801df75f2bcf832945ad4fbe328ab79b9b054c1752  validation/SPECIFICATION_PROVENANCE.json


==> anc/lieb_4433_lean/lake-manifest.json <==
{
  "version": "1.1.0",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "url": "https://github.com/leanprover-community/mathlib4.git",
      "type": "git",
      "subDir": null,
      "scope": "",
      "rev": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
      "name": "mathlib",
      "manifestFile": "lake-manifest.json",
      "inputRev": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
      "inherited": false,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "77e08eddc486491d7b9e470926b3dbe50319451a",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "25078369972d295301f5a1e53c3e5850cf6d9d4c",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "e6a9f0f5ee3ccf7443a0070f92b62f8db12ae82b",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "c4919189477c3221e6a204008998b0d724f49904",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v0.0.57",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "5d50b08dedd7d69b3d9b3176e0d58a23af228884",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "fa4f7f15d97591a9cf3aa7724ba371c7fc6dda02",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "f5d04a9c4973d401c8c92500711518f7c656f034",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "02dbd02bc00ec4916e99b04b2245b30200e200d0",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    }
  ],
  "name": "liebBridge",
  "lakeDir": ".lake"
}


==> anc/lieb_4433_lean/lakefile.toml <==
name = "liebBridge"
version = "0.1.0"
defaultTargets = ["Bridge"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "c44e0c8ee63ca166450922a373c7409c5d26b00b"

[[lean_lib]]
name = "Bridge"


==> anc/lieb_4433_lean/lean-toolchain <==
leanprover/lean4:v4.19.0


==> anc/lieb_4433_lean/scripts/check_axioms.py <==
#!/usr/bin/env python3
"""Run the Lean axiom inventory and reject undeclared trust dependencies."""
from pathlib import Path
import re
import subprocess

root = Path(__file__).resolve().parents[1]
result = subprocess.run(
    ["lake", "env", "lean", "Audit.lean"], cwd=root,
    text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT,
)
(root / "validation").mkdir(exist_ok=True)
(root / "validation/AXIOMS.txt").write_text(result.stdout)
if result.returncode:
    print(result.stdout)
    raise SystemExit(result.returncode)

allowed = {"propext", "Classical.choice", "Quot.sound"}
observed = {
    axiom.strip()
    for block in re.findall(r"depends on axioms: \[([^\]]*)\]", result.stdout)
    for axiom in block.split(",") if axiom.strip()
}
expected_count = (root / "Audit.lean").read_text().count("#print axioms ")
actual_count = result.stdout.count("depends on axioms:") + result.stdout.count(
    "does not depend on any axioms"
)
if observed - allowed:
    raise SystemExit(f"Unexpected axiom dependencies: {sorted(observed - allowed)}")
if actual_count != expected_count:
    raise SystemExit(f"Missing audit results: expected {expected_count}, got {actual_count}")
print(f"Axiom inventory passed for {actual_count} public theorems.")
print(f"Observed foundational axioms: {', '.join(sorted(observed))}")
print("This checks axiom dependencies; visible theorem hypotheses still require proofs.")


==> anc/lieb_4433_lean/scripts/check_generated.py <==
#!/usr/bin/env python3
"""Verify generated sources without modifying this project. Not a proof checker."""
from pathlib import Path
import shutil
import subprocess
import sys
import tempfile

root = Path(__file__).resolve().parents[1]
jobs = [
    ("generate_certificate.py", "CertificateData.lean"),
    ("generate_certificate_checks.py", "CertificateChecks.lean"),
]
with tempfile.TemporaryDirectory(prefix="lieb-certificate-") as name:
    scratch = Path(name)
    (scratch / "Bridge").mkdir()
    (scratch / "scripts").mkdir()
    (scratch / "specification/exact_certificate").mkdir(parents=True)
    shutil.copy2(
        root / "specification/exact_certificate/certificate.json",
        scratch / "specification/exact_certificate/certificate.json",
    )
    for generator, target in jobs:
        script = scratch / "scripts" / generator
        shutil.copy2(root / "scripts" / generator, script)
        subprocess.run([sys.executable, str(script)], cwd=scratch, check=True)
        if (scratch / "Bridge" / target).read_bytes() != (root / "Bridge" / target).read_bytes():
            raise SystemExit(f"Generated source mismatch: {target}")
        print(f"Exact generated-source match: {target}")


==> anc/lieb_4433_lean/scripts/check_module.py <==
#!/usr/bin/env python3
"""Check selected Bridge modules using this project's pinned Lake environment.

Example:
  python3 scripts/check_module.py CertificateAlgorithm CertificateData \
      CertificateEnumeration CertificateChecks Certificate CertificateAxiomAudit
"""
from pathlib import Path
import subprocess
import sys

root = Path(__file__).resolve().parents[1]
for name in sys.argv[1:]:
    target = root / '.lake/build/lib/lean/Bridge' / (name + '.olean')
    target.parent.mkdir(parents=True, exist_ok=True)
    source = root / 'Bridge' / (name + '.lean')
    print('Checking', name, flush=True)
    subprocess.run(['lake', 'env', 'lean', '-o', str(target), str(source)],
                   cwd=root, check=True)


==> anc/lieb_4433_lean/scripts/generate_certificate.py <==
#!/usr/bin/env python3
"""Generate transparent Lean literals; kernel-checked theorems live elsewhere."""
from pathlib import Path
import json
from fractions import Fraction
root=Path(__file__).resolve().parents[1]
data=json.loads((root/'specification/exact_certificate/certificate.json').read_text())
def shape(a):return '['+', '.join(map(str,a))+']'
def rat(a):
 x=Fraction(a)
 return f'({x.numerator} : ℚ)' if x.denominator==1 else f'({x.numerator} / {x.denominator} : ℚ)'
def rowsparse(d):
 return '['+', '.join('('+shape(list(map(int,k.split(','))))+', '+rat(v)+')' for k,v in d.items())+']'
lines=['import Bridge.CertificateAlgorithm','','namespace LiebBridge.Certificate','']
for i,w in enumerate(data['rows'],1):
 lines += [f'def witness{i:02d} : Witness :=', '  { k := '+str(w['k']), '    eta := '+shape(w['eta']), '    mu := '+shape(w['mu']), '    sign := '+rat(w['sign']), '    weight := '+rat(w['weight']), '    coefficients := '+rowsparse(w['coefficients'])+' }','']
lines += ['def rows : List Witness :=','  ['+', '.join(f'witness{i:02d}' for i in range(1,21))+']','', 'def identityEntries : List (Shape × ℚ) :=','  '+rowsparse(data['identity']),'','def identityCoeff (nu : Shape) : ℚ := sparseCoeff identityEntries nu','','def weightedStoredCoeff (nu : Shape) : ℚ :=','  (rows.map fun w => w.weight * storedCoeff w nu).sum','','def weightedComputedCoeff (nu : Shape) : ℚ :=','  (rows.map fun w => w.weight * computedCoeff w nu).sum','','end LiebBridge.Certificate','']
(root/'Bridge/CertificateData.lean').write_text('\n'.join(lines))


==> anc/lieb_4433_lean/scripts/generate_certificate_checks.py <==
from pathlib import Path
root=Path(__file__).resolve().parents[1]
lines=['import Bridge.CertificateData','import Mathlib.Tactic.NormNum','import Mathlib.Tactic.Ring','import Mathlib.Data.Real.Basic','', 'namespace LiebBridge.Certificate','set_option maxRecDepth 1000000','set_option maxHeartbeats 0','', 'theorem partitions14_length : partitions14.length = 135 := by decide +kernel','']
for i in range(1,21):
 lines += [f'theorem witness{i:02d}_computed :',f'    (partitions14.all fun nu => computedCoeff witness{i:02d} nu == storedCoeff witness{i:02d} nu) = true := by','  decide +kernel','']
lines += ['theorem rowsComputedCheck :','    (rows.all fun w => partitions14.all fun nu => computedCoeff w nu == storedCoeff w nu) = true := by','  simp only [rows, List.all_cons, List.all_nil, '+', '.join(f'witness{i:02d}_computed' for i in range(1,21))+', Bool.and_self]','', 'theorem computedCoeff_eq_storedCoeff (w : Witness) (hw : w ∈ rows)', '    (nu : Shape) (hnu : nu ∈ partitions14) : computedCoeff w nu = storedCoeff w nu := by', '  have h := List.all_eq_true.mp (List.all_eq_true.mp rowsComputedCheck w hw) nu hnu', '  simpa using h','', 'theorem weightsPositiveCheck : (rows.all fun w => decide (0 < w.weight)) = true := by', '  decide +kernel','', 'theorem weightsPositive (w : Witness) (hw : w ∈ rows) : 0 < w.weight := by', '  exact of_decide_eq_true (List.all_eq_true.mp weightsPositiveCheck w hw)','', 'theorem degree_4433 : hookDegree [4, 4, 3, 3] = 12012 := by decide +kernel','theorem degree_653 : hookDegree [6, 5, 3] = 15015 := by decide +kernel','theorem degree_644 : hookDegree [6, 4, 4] = 9009 := by decide +kernel','theorem degree_554 : hookDegree [5, 5, 4] = 6006 := by decide +kernel','theorem degree_5333 : hookDegree [5, 3, 3, 3] = 15015 := by decide +kernel','', 'end LiebBridge.Certificate','']
(root/'Bridge/CertificateChecks.lean').write_text('\n'.join(lines))


==> anc/lieb_4433_lean/scripts/rebuild_isolated.py <==
#!/usr/bin/env python3
"""Clean project-source build using the existing pinned dependency cache.

Usage: python3 scripts/rebuild_isolated.py NEW_DIRECTORY
The destination must not exist. Original sources and build outputs are untouched.
This is build orchestration, not a proof checker.
"""
from pathlib import Path
import hashlib
import json
import shutil
import subprocess
import sys

root = Path(__file__).resolve().parents[1]
if len(sys.argv) != 2:
    raise SystemExit(__doc__)
dest = Path(sys.argv[1]).resolve()
if not (root / '.lake/packages').is_dir():
    raise SystemExit('Pinned dependency packages are missing; obtain them first.')
dest.mkdir(parents=True, exist_ok=False)
sources = list((root / 'Bridge').rglob('*.lean')) + [root / name for name in (
    'Bridge.lean', 'CompleteAudit.lean', 'Audit.lean', 'lakefile.toml',
    'lake-manifest.json', 'lean-toolchain')]
manifest = {}
for source in sources:
    relative = source.relative_to(root)
    target = dest / relative
    target.parent.mkdir(parents=True, exist_ok=True)
    shutil.copy2(source, target)
    manifest[str(relative)] = hashlib.sha256(source.read_bytes()).hexdigest()
(dest / 'SOURCE_SHA256.json').write_text(json.dumps(manifest, indent=2) + '\n')
(dest / '.lake').mkdir()
(dest / '.lake/packages').symlink_to(root / '.lake/packages', target_is_directory=True)
for command, log in [
    (['lake', 'build', 'Bridge', 'Bridge.Young'], 'BUILD.log'),
    (['lake', 'env', 'lean', 'CompleteAudit.lean'], 'AXIOMS.txt'),
]:
    print('Running ' + ' '.join(command), flush=True)
    with (dest / log).open('w') as output:
        subprocess.run(command, cwd=dest, stdout=output,
                       stderr=subprocess.STDOUT, check=True)
for relative, expected in manifest.items():
    for base in (root, dest):
        if hashlib.sha256((base / relative).read_bytes()).hexdigest() != expected:
            raise SystemExit(f'Source changed during build: {base / relative}')
print(f'Clean project build and axiom audit passed: {dest}')
print('Dependencies reused from the pinned cache; no project build outputs reused.')


==> anc/lieb_4433_lean/scripts/representation_axiom_check.lean <==
import Bridge.Normalization
import Bridge.CentralAveraging
import Bridge.CharacterProjector
import Bridge.ProjectorConvention

#print axioms Bridge.Normalization.bridge_iff_normalizedBridge
#print axioms Bridge.Normalization.pdc4433_of_bridge
#print axioms Bridge.CentralAveraging.centralCoefficient_character_expansion
#print axioms Bridge.CentralAveraging.character_weighted_pairings_nonneg
#print axioms Bridge.CharacterProjector.weightedOperator_commutes
#print axioms Bridge.CharacterProjector.characterProjector_posSemidef
#print axioms Bridge.CharacterProjector.characterProjector_eq_inverse_sum
#print axioms Bridge.ProjectorConvention.characterOperator_matrix_eq_characterProjector


==> anc/lieb_4433_lean/scripts/verify_complete.py <==
#!/usr/bin/env python3
"""Inspect every project theorem's transitive axioms through Lean itself.

This is a read-only audit, not a proof-producing or certificate evaluation tool.
Run `lake build Bridge.Young` first; no sources or existing audits are changed.
"""
from pathlib import Path
import re
import subprocess

root = Path(__file__).resolve().parents[1]
result = subprocess.run(
    ["lake", "env", "lean", "CompleteAudit.lean"], cwd=root,
    text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT,
)
out = root / "validation" / "complete"
out.mkdir(parents=True, exist_ok=True)
(out / "AXIOMS.txt").write_text(result.stdout)
if result.returncode:
    print(result.stdout)
    raise SystemExit(result.returncode)
match = re.search(r"AUDIT_CHECKED (\d+) project theorems", result.stdout)
if not match or int(match.group(1)) <= 100:
    raise SystemExit("Incomplete theorem inventory")
entries = re.findall(r"AXIOMS ([^:]+): \[([^\]]*)\]", result.stdout)
if len(entries) != int(match.group(1)):
    raise SystemExit("Audit entry count mismatch")
observed = {a.strip() for _, values in entries for a in values.split(",") if a.strip()}
allowed = {"propext", "Classical.choice", "Quot.sound"}
if observed - allowed:
    raise SystemExit(f"Unexpected transitive axioms: {sorted(observed - allowed)}")
for endpoint in ("bridge_inequality", "normalized_bridge", "pdc4433_of_four_pate"):
    name = "LiebBridge.Young.FinalBridge." + endpoint
    if name not in {n for n, _ in entries}:
        raise SystemExit(f"Missing endpoint: {name}")
print(f"Passed: all {match.group(1)} imported project theorems.")
print("Complete axiom union: " + ", ".join(sorted(observed)))
print("Pate statements are four explicit theorem parameters, not global axioms.")
print("Full inventory and endpoint types: validation/complete/AXIOMS.txt")


==> anc/lieb_4433_lean/specification/FILES.md <==
# Files

- FINAL_PROOF.md — self-contained proposed proof and references.
- exact_certificate/PROOF.md — certificate copy of the proof.
- exact_certificate/certificate.json — 20 witnesses and exact rational weights.
- exact_certificate/verify_all.py — one-command verification entry point.
- exact_certificate/verify_certificate.py — regenerates coefficient rows in two Young representation bases and checks all 135 partitions.
- exact_certificate/operator_identity_checks.py — exact consistency checks for partial-transpose/operator identities.
- exact_certificate/adversarial_exact_checks.py — independent Murnaghan–Nakayama and exact complex-Gram stress checks.
- exact_certificate/verification_output.txt — prior local verifier output.
- exact_certificate/SHA256SUMS.txt — file hashes.


==> anc/lieb_4433_lean/specification/FINAL_PROOF.md <==
# A positive-certificate proof of permanental dominance for (4,4,3,3)

Date: 2026-09-10.

## Result and verification status

This note gives a proof, by an explicit positive rational certificate, of

\[
\frac{d_{(4,4,3,3)}(A)}{12012}\le\operatorname{per}A
\]

for every complex Hermitian positive semidefinite matrix of order fourteen.
There is no rank, spectrum, support, or reality restriction. The proof invokes
previously established permanental dominance only for the four partitions
\((6,5,3),(6,4,4),(5,5,4),(5,3,3,3)\).

The certificate's exact finite identities have been regenerated and checked
in two Young representation bases. Separate literal character-sum checks at
small orders and an exact complex rank-thirteen stress test also passed.
These are local computational checks, not external peer review or a
proof-assistant formalization. The arbitrary-PSD implication is proved below;
it is not inferred from numerical tests. The new inequality and certificate
have not been externally reviewed.

The proof is independent of the previous rank-seven, spectral-buffer,
KKT, moment, and special-family results. In particular, their exact route
obstructions are not premises that need to be bypassed algebraically.

## 1. Notation and the bridge theorem

For a partition \(\nu\vdash n\), let \(\chi^\nu\) be its ordinary irreducible
character, \(f^\nu=\chi^\nu(e)\), and

\[
d_\nu(A)=\sum_{\sigma\in S_n}\chi^\nu(\sigma)
                   \prod_{i=1}^n a_{i,\sigma(i)},
\qquad \bar d_\nu=d_\nu/f^\nu.
\]

There is no normalization by \(n!\) in \(d_\nu\).

**Theorem 1 (bridge inequality).** For every Hermitian PSD matrix
\(A\in M_{14}(\mathbb C)\),

\[
\boxed{\begin{aligned}
59512\,d_{(4,4,3,3)}(A)\ \le\;&4035\,d_{(6,5,3)}(A)
 +6725\,d_{(6,4,4)}(A)\\
&+39759\,d_{(5,5,4)}(A)
 +23636\,d_{(5,3,3,3)}(A).
\end{aligned}}\tag{1.1}
\]

The hook formula gives

\[
(f^{4433},f^{653},f^{644},f^{554},f^{5333})
=(12012,15015,9009,6006,15015).
\]

Consequently (1.1) is exactly the convex inequality

\[
\boxed{\bar d_{4433}\le
\frac{20175}{238048}\bar d_{653}
+\frac{20175}{238048}\bar d_{644}
+\frac{79518}{238048}\bar d_{554}
+\frac{118180}{238048}\bar d_{5333}.}\tag{1.2}
\]

All four weights are positive and their sum is one. Subscripts written
without commas in these displays abbreviate the explicitly stated partitions.

**Corollary 2.** Permanental dominance holds for \((4,4,3,3)\), and hence
for all ordinary immanants of order at most fourteen.

**Proof of the corollary.** The established Pate theorem covers partitions
with at most three parts exceeding two, and also those with four such parts
whose second and third parts agree. Thus all four terms on the right of
(1.2) are bounded above by \(\operatorname{per}A\). Equation (1.2) proves
the target. All other order-fourteen partitions were already covered by
that theorem. This is only the ordinary symmetric-group immanant statement:
it is not the all-orders, all-subgroup version of Lieb's conjecture. \(\square\)

Pate's coverage theorem is explicitly reproduced as Theorem 3.1 of
Divya--Somasundaram [2]; its applicability to complex Hermitian PSD matrices
is part of that paper's definition of the problem. See also [1,3].

The rest of the note proves Theorem 1 without using any permanental-dominance
assumption.

## 2. A family of universally nonnegative immanant forms

### 2.1 Projectors and a partially transposed swap

Fix \(n\), take \(d=n\), and work on
\(\mathcal H=(\mathbb C^d)^{\otimes n}\). Let \(U_\sigma\) permute tensor
factors by

\[
U_\sigma(v_1\otimes\cdots\otimes v_n)
=v_{\sigma^{-1}(1)}\otimes\cdots\otimes v_{\sigma^{-1}(n)}.
\]

For \(I\subseteq[n]\) and \(\alpha\vdash|I|\), write

\[
P_\alpha^I=\frac{f^\alpha}{|I|!}
\sum_{\sigma\in S_I}\chi^\alpha(\sigma^{-1})U_\sigma.
\tag{2.1}
\]

This is an orthogonal projector. In the standard tensor basis it is real
and symmetric. Projectors for nested symmetric groups commute when the
larger projector is central in the larger group; projectors on disjoint
factor sets also commute.

Choose \(k\in\{1,2\}\) and split the factor indices into

\[
O=[n-2k],\quad L=\{n-2k+1,\ldots,n-k\},\quad
R=\{n-k+1,\ldots,n\}.
\]

Let \(\eta\vdash n-2k\), \(\mu\vdash n-k\), and set

\[
P=P_\eta^O,\qquad Q=P_\mu^{O\cup L}.
\]

For \(k=1\), put \(B=I\). For \(k=2\), choose
\(\varepsilon\in\{+1,-1\}\) and put

\[
B=\tfrac12\bigl(I+\varepsilon U_{(n-1,n)}\bigr).
\tag{2.2}
\]

Thus \(B\) is the symmetric or alternating projector on the last two
factors. The three projectors \(P,Q,B\) commute.

Let

\[
\tau_k=\prod_{a=1}^{k}(n-2k+a,\ n-k+a),
\]

and let \(\Gamma_R\) denote partial transpose on all factors in \(R\).
The elementary identity

\[
\left(U_{(a,b)}\right)^{\Gamma_b}
=|\Omega\rangle\langle\Omega|_{ab},
\qquad |\Omega\rangle=\sum_{j=1}^{d}e_j\otimes e_j,
\tag{2.3}
\]

shows that

\[
E=U_{\tau_k}^{\Gamma_R}\succeq0.
\]

The \(k\) pairs are disjoint, so \(E\) is a tensor product of the positive
operators in (2.3), with the identity on \(O\). In particular \(P\)
commutes with \(E\), and \(PE\succeq0\).

Define

\[
Y=QB\,PE\,BQ\succeq0.
\tag{2.4}
\]

The local sandwich rule for partial transpose gives

\[
\boxed{W:=Y^{\Gamma_R}=QB\,P U_{\tau_k}\,BQ.}\tag{2.5}
\]

For precision, this is *not* an application of a nonexistent multiplicative
rule for partial transpose. Relative to \((O\cup L)|R\), \(Q\) is local
on the first side and \(B\) is local on the second. The identity being used is

\[
[(C\otimes D)X(C\otimes D)]^{\Gamma_R}
=(C\otimes D^T)X^{\Gamma_R}(C\otimes D^T),
\]

with \(C=Q\), \(D=B\), \(B^T=B\), and
\((PE)^{\Gamma_R}=P U_{\tau_k}\).

For a fully decomposable tensor \(v=v_1\otimes\cdots\otimes v_n\),
partial-transpose duality gives

\[
\langle v,Wv\rangle
=\langle v_{O\cup L}\otimes\overline{v_R},
Y(v_{O\cup L}\otimes\overline{v_R})\rangle\ge0.
\tag{2.6}
\]

The operator \(W\) need not be PSD on all tensors. Its nonnegativity on
fully decomposable tensors, established by (2.6), is exactly what is needed.

### 2.2 Central averaging and character coefficients

Average over conjugation by the entire symmetric group:

\[
\mathcal Z(W)=\frac1{n!}\sum_{\pi\in S_n}U_\pi WU_\pi^{-1}.
\]

Every summand has nonnegative expectation on every fully decomposable tensor,
because permutations preserve decomposability. The central group-algebra
element \(\mathcal Z(W)\) acts on the \(\nu\)-isotypic summand by

\[
\frac{\operatorname{Tr}_{V^\nu}\rho_\nu(W)}{f^\nu}.
\]

For a Gram matrix \(A=(\langle v_i,v_j\rangle)\), the usual central-projector
identity is

\[
\langle v,P_\nu^{[n]}v\rangle=\frac{f^\nu}{n!}d_\nu(A).
\tag{2.7}
\]

It follows that

\[
0\le\langle v,\mathcal Z(W)v\rangle
=\frac1{n!}\sum_{\nu\vdash n}
       \operatorname{Tr}_{V^\nu}\rho_\nu(W)\,d_\nu(A).
\tag{2.8}
\]

Since the projectors commute and are idempotent, cyclicity of trace reduces
\(\operatorname{Tr}\rho_\nu(QBP U_{\tau_k}BQ)\) to
\(\operatorname{Tr}\rho_\nu(QBP U_{\tau_k})\).
Restriction to \(S_{n-2k}\) decomposes the selected \(\eta\)-summand into
\(f^\eta\) identical copies of a skew-tableau multiplicity space. Therefore

\[
\operatorname{Tr}_{V^\nu}\rho_\nu(W)
=f^\eta t_{\eta,\mu,\varepsilon}^{\nu},
\tag{2.9}
\]

where the coefficient \(t\) is the multiplicity-space trace described in
the next section. Equations (2.8)--(2.9) prove the following lemma.

**Lemma 3 (partial-transpose witness).** For every choice of the indicated
parameters and every complex Hermitian PSD Gram matrix,

\[
\boxed{L_{k,\eta,\mu,\varepsilon}(A):=
\sum_{\nu\vdash n}t_{\eta,\mu,\varepsilon}^{\nu}d_\nu(A)\ge0.}
\tag{2.10}
\]

For \(k=1\), the parameter \(\varepsilon\) is omitted. No permanental
upper bound for any immanant has been used in this lemma.

## 3. Exact computation of the witness coefficients

The branching multiplicity space in (2.9) has a basis indexed by standard
skew tableaux \(T\) of shape \(\nu/\eta\), with \(2k\) boxes. Equivalently,
these are chains from \(\eta\) to \(\nu\) in the Young graph. Let
\(D_\mu\) be the diagonal projector selecting chains whose shape after the
first \(k\) added boxes is \(\mu\).

Number the added boxes \(1,\ldots,2k\) in tableau order, and let
\(a_i\) be the column-minus-row content of box \(i\). In Young's orthogonal
form, the adjacent transposition \(s_i\) has diagonal entry

\[
(S_i)_{T,T}=\frac1{a_{i+1}-a_i}.
\]

When interchanging \(i,i+1\) gives another standard tableau \(T'\),

\[
(S_i)_{T',T}=\sqrt{1-\frac1{(a_{i+1}-a_i)^2}};
\]

otherwise there is no off-diagonal entry. The rational seminormal form has
the same diagonal and off-diagonal entry
\(1+1/(a_{i+1}-a_i)\) in the corresponding basis convention. These are
standard realizations of symmetric-group irreducibles; see [4].

For \(k=1\),

\[
t_{\eta,\mu}^{\nu}=\operatorname{tr}(D_\mu S_1).
\tag{3.1}
\]

For \(k=2\), the pair swap is \(\tau_2=s_2s_1s_3s_2\), and

\[
\boxed{t_{\eta,\mu,\varepsilon}^{\nu}
=\frac12\operatorname{tr}
\left[D_\mu(I+\varepsilon S_3)S_2S_1S_3S_2\right].}\tag{3.2}
\]

At most \(4!=24\) tableaux occur in any of these trace calculations.
Thus (3.1)--(3.2) are small, explicit algebraic calculations, not a
numerical semidefinite-programming assertion. Every coefficient below is
rational. The accompanying verifier checks all coefficients independently
in both displayed representation forms. Square roots along every closed
walk in the orthogonal calculation simplify to exact rational numbers;
the verifier tests that the radicands are perfect rational squares.

## 4. The twenty-term positive certificate

Use the following parameters and positive weights. In the table, each
\(L_j\) means the witness (2.10) with the displayed parameters; a dash
means the irrelevant \(k=1\) sign parameter.

| j | k | eta | mu | epsilon | positive weight w_j |
|---:|---:|---|---|:---:|---:|
| 1 | 1 | (4,4,3,1) | (5,4,3,1) | — | 1251 |
| 2 | 1 | (4,3,3,1,1) | (4,4,3,1,1) | — | 151889/10 |
| 3 | 1 | (3,3,3,3) | (4,3,3,3) | — | 33602 |
| 4 | 1 | (4,3,3,2) | (4,3,3,2,1) | — | 71276273/64925 |
| 5 | 1 | (4,3,2,2,1) | (4,3,3,2,1) | — | 47246294/9275 |
| 6 | 1 | (3,3,3,2,1) | (4,3,3,2,1) | — | 340767671/194775 |
| 7 | 1 | (4,3,3,1,1) | (4,3,3,1,1,1) | — | 6526677/67840 |
| 8 | 1 | (4,3,2,1,1,1) | (4,3,3,1,1,1) | — | 19283/50 |
| 9 | 1 | (3,3,3,1,1,1) | (4,3,3,1,1,1) | — | 54404623/339200 |
| 10 | 1 | (3,3,3,3) | (3,3,3,3,1) | — | 163/795 |
| 11 | 1 | (3,3,2,2,2) | (3,3,3,2,2) | — | 1793/3180 |
| 12 | 1 | (3,3,3,2,1) | (3,3,3,2,1,1) | — | 326/3975 |
| 13 | 2 | (5,3,2) | (5,4,3) | -1 | 20175 |
| 14 | 2 | (4,3,3) | (4,4,3,1) | 1 | 11956 |
| 15 | 2 | (4,3,3) | (4,4,4) | -1 | 58752 |
| 16 | 2 | (4,3,2,1) | (4,4,3,1) | -1 | 31904 |
| 17 | 2 | (4,2,2,2) | (4,3,3,2) | -1 | 19932 |
| 18 | 2 | (4,2,2,1,1) | (4,3,3,1,1) | -1 | 80251/30 |
| 19 | 2 | (3,3,2,1,1) | (3,3,3,1,1,1) | 1 | 489/5300 |
| 20 | 2 | (3,2,2,2,1) | (3,3,3,2,1) | -1 | 1141/2120 |

Exact substitution of (3.1)--(3.2) gives

\[
\boxed{\begin{aligned}
\sum_{j=1}^{20}w_j L_j(A)
={}&4035d_{653}(A)+6725d_{644}(A)+39759d_{554}(A)\\
&+23636d_{5333}(A)-59512d_{4433}(A).
\end{aligned}}\tag{4.1}
\]

This equality is coefficientwise on **all 135 irreducible characters of
\(S_{14}\)**; all coefficients other than these five cancel exactly.
The complete expanded rows are printed in Appendix A and stored in
`certificate.json`.

Each \(w_j>0\), and each \(L_j(A)\ge0\) by Lemma 3. Therefore the right
side of (4.1) is nonnegative for every PSD matrix. This proves Theorem 1.
Together with Corollary 2, it completes the target proof. \(\square\)

An elementary normalization audit is

\[
\begin{aligned}
59512\cdot12012
={}&4035\cdot15015+6725\cdot9009\\
 &+39759\cdot6006+23636\cdot15015.
\end{aligned}
\]

Thus the bridge is an equality on diagonal matrices, as it must be. No
strict inequality is claimed on the entire PSD cone.

## 5. Coverage, assumptions, and non-circularity

Every PSD matrix of order fourteen is a Gram matrix in \(\mathbb C^{14}\).
The tensor proof therefore includes full rank, singular matrices, arbitrary
complex phases, and zero Gram vectors. No division by a matrix entry,
determinant, permanent, or eigenvalue is used. In particular, zero diagonal
entries cause no exception.

The only imported PDC theorems appear in Corollary 2, *after* the universal
bridge inequality has been proved. They concern four known partitions,
never the target \((4,4,3,3)\). The partial-transpose witness lemma itself
uses only orthogonal projectors, the PSD operator (2.3), tensor-product
expectations, and finite-group representation identities.

The route is not the previously obstructed cone of Young permutation
characters with block-merging or majorization inequalities. Its generators
are instead central averages of partially transposed PSD operators. It
also does not assume an operator ordering between different central
projectors, nor the false permanent-on-top conjecture. Nonnegativity is
asserted only on decomposable Gram tensors, which is proved in (2.6).

This proof closes the specified order-fourteen ordinary-immanant case.
It does **not** prove Lieb's conjecture for all matrix orders or all
subgroup characters.

## 6. Reproducibility and actual audit scope

Run from this directory with Python 3:

```
python verify_all.py
```

All checks use only the Python standard library. No optimizer, floating-point
arithmetic, network access, or optional package is required for verification.

`verify_certificate.py` regenerates all twenty coefficient rows from skew
Young tableaux rather than trusting the stored row values. It does this in
both rational seminormal form and orthogonal form with exact square-root
simplification. It checks the positive rational weights, cancellation on
all 135 partitions, all five character degrees, and the final normalized
convex weights. It also enumerates all order-fourteen partitions to confirm
that the imported Pate coverage criterion leaves only the target.

`adversarial_exact_checks.py` independently computes ordinary character
values using the Murnaghan--Nakayama rule. Literal group-algebra character
sums reproduce the small-order witness traces for \((n,k)=(4,1),(4,2),
(5,2),(6,2)\). A separate complex rank-thirteen PSD example tests all twenty
witnesses and the bridge using exact Gaussian-integer monomials. The example
is a connected fan of PSD triangles, each with eigenvalues
\(0,3-\sqrt3,3+\sqrt3\); their common kernel is exactly the constants.
The example has two-vertex-connected, phase-frustrated support. These tests
are additional failure checks, not a substitute for Lemma 3's proof on all
Gram tensors.

`operator_identity_checks.py` separately checks the partial-transpose
sandwich and the product-tensor expectation identity in a small exact
complex tensor model. It uses a local *complex* Hermitian projector to make
conjugation and transpose mistakes detectable.

The finite coefficient certificate was discovered computationally, then
reconstructed with exact rational arithmetic. The analytic argument and
finite identities were checked locally by separate mathematical derivations
and code paths. There was no external mathematician audit, no parallel
independent-agent audit, and no Lean/Isabelle formalization during this run.
A peer-review or formalization claim is not being made.

## References

[1] T. H. Pate, *Tensor inequalities, xi-functions and inequalities involving
immanants*, Linear Algebra and its Applications **295** (1999), 31--59.
DOI: https://doi.org/10.1016/S0024-3795(99)00035-X.
The imported coverage theorem is reproduced explicitly in [2, Theorem 3.1].

[2] K. U. Divya and K. Somasundaram, *Permanent dominance conjecture for
derived partitions*, Bulletin of the Institute of Combinatorics and its
Applications **95** (2022), 84--92. Relevant pages: 86 and 88.
https://bica.the-ica.org/Volumes/95/Reprints/BICA2021-24-Reprint.pdf.

[3] I. M. Wanless, *Lieb's permanental dominance conjecture*, arXiv:2202.01867
(2022), also DOI 10.4171/90-2/48.
https://arxiv.org/abs/2202.01867.

[4] D. Grinko, A. Burchardt, and M. Ozols, *Gelfand--Tsetlin basis for
partially transposed permutations, with applications to quantum information*,
arXiv:2310.02252. The ordinary Young orthogonal and seminormal forms and the
partially transposed swap identity are standard background; the certificate
in this note is derived separately.
https://arxiv.org/abs/2310.02252.

## Appendix A. All expanded witness forms

In this appendix \(d_{a_1,\ldots,a_\ell}\) always means the **unnormalized**
immanant for partition \((a_1,\ldots,a_\ell)\). Each form below is
nonnegative on every complex Hermitian PSD matrix of order fourteen by
Lemma 3. Terms absent from a row have coefficient zero.

### Witness 1

\[
\begin{aligned}
L_{1}={}&d_{6,4,3,1} -d_{5,5,3,1} -\frac{1}{3}d_{5,4,4,1}\\
&-\frac{1}{6}d_{5,4,3,2} -\frac{1}{8}d_{5,4,3,1,1}
\end{aligned}
\]

### Witness 2

\[
\begin{aligned}
L_{2}={}&\frac{1}{2}d_{5,4,3,1,1} -d_{4,4,4,1,1} -\frac{1}{4}d_{4,4,3,2,1}\\
&-\frac{1}{7}d_{4,4,3,1,1,1}
\end{aligned}
\]

### Witness 3

\[
\begin{aligned}
L_{3}={}&d_{5,3,3,3} -d_{4,4,3,3} -\frac{1}{7}d_{4,3,3,3,1}
\end{aligned}
\]

### Witness 4

\[
\begin{aligned}
L_{4}={}&\frac{1}{8}d_{5,3,3,2,1} +\frac{1}{6}d_{4,4,3,2,1} +\frac{1}{3}d_{4,3,3,3,1}\\
&+d_{4,3,3,2,2} -d_{4,3,3,2,1,1}
\end{aligned}
\]

### Witness 5

\[
\begin{aligned}
L_{5}={}&\frac{1}{4}d_{5,3,3,2,1} +\frac{1}{2}d_{4,4,3,2,1} -d_{4,3,3,3,1}\\
&-\frac{1}{3}d_{4,3,3,2,2} -\frac{1}{5}d_{4,3,3,2,1,1}
\end{aligned}
\]

### Witness 6

\[
\begin{aligned}
L_{6}={}&d_{5,3,3,2,1} -d_{4,4,3,2,1} -\frac{1}{4}d_{4,3,3,3,1}\\
&-\frac{1}{6}d_{4,3,3,2,2} -\frac{1}{8}d_{4,3,3,2,1,1}
\end{aligned}
\]

### Witness 7

\[
\begin{aligned}
L_{7}={}&\frac{1}{9}d_{5,3,3,1,1,1} +\frac{1}{7}d_{4,4,3,1,1,1} +\frac{1}{3}d_{4,3,3,2,1,1}\\
&-d_{4,3,3,1,1,1,1}
\end{aligned}
\]

### Witness 8

\[
\begin{aligned}
L_{8}={}&\frac{1}{4}d_{5,3,3,1,1,1} +\frac{1}{2}d_{4,4,3,1,1,1} -\frac{1}{2}d_{4,3,3,2,1,1}\\
&-\frac{1}{6}d_{4,3,3,1,1,1,1}
\end{aligned}
\]

### Witness 9

\[
\begin{aligned}
L_{9}={}&d_{5,3,3,1,1,1} -d_{4,4,3,1,1,1} -\frac{1}{5}d_{4,3,3,2,1,1}\\
&-\frac{1}{9}d_{4,3,3,1,1,1,1}
\end{aligned}
\]

### Witness 10

\[
\begin{aligned}
L_{10}={}&\frac{1}{7}d_{4,3,3,3,1} +d_{3,3,3,3,2} -d_{3,3,3,3,1,1}
\end{aligned}
\]

### Witness 11

\[
\begin{aligned}
L_{11}={}&\frac{1}{3}d_{4,3,3,2,2} -d_{3,3,3,3,2} -\frac{1}{5}d_{3,3,3,2,2,1}
\end{aligned}
\]

### Witness 12

\[
\begin{aligned}
L_{12}={}&\frac{1}{8}d_{4,3,3,2,1,1} +\frac{1}{4}d_{3,3,3,3,1,1} +\frac{1}{2}d_{3,3,3,2,2,1}\\
&-d_{3,3,3,2,1,1,1}
\end{aligned}
\]

### Witness 13

\[
\begin{aligned}
L_{13}={}&\frac{2}{15}d_{5,4,3,1,1} -\frac{1}{5}d_{5,4,4,1} -\frac{11}{75}d_{6,4,3,1}\\
&-\frac{1}{3}d_{5,5,3,1} +\frac{1}{5}d_{6,5,3} +d_{5,5,4}\\
&+\frac{1}{3}d_{6,4,4}
\end{aligned}
\]

### Witness 14

\[
\begin{aligned}
L_{14}={}&-\frac{1}{2}d_{5,4,3,1,1} +d_{4,4,4,1,1} -\frac{1}{7}d_{5,4,4,1}\\
&-d_{4,4,4,2} +\frac{11}{28}d_{5,4,3,2} -\frac{1}{2}d_{4,4,3,3}\\
&+\frac{1}{7}d_{6,4,3,1} +\frac{1}{4}d_{4,4,3,2,1}
\end{aligned}
\]

### Witness 15

\[
\begin{aligned}
L_{15}={}&\frac{1}{10}d_{4,4,4,1,1} -\frac{1}{6}d_{5,4,4,1} +\frac{1}{3}d_{5,5,4}
\end{aligned}
\]

### Witness 16

\[
\begin{aligned}
L_{16}={}&\frac{1}{12}d_{4,4,3,1,1,1} -\frac{29}{192}d_{5,4,3,1,1} -\frac{1}{6}d_{4,4,4,1,1}\\
&+\frac{1}{2}d_{5,4,4,1} -\frac{1}{4}d_{4,4,4,2} -\frac{19}{64}d_{5,4,3,2}\\
&+\frac{1}{4}d_{5,5,3,1} +\frac{37}{192}d_{4,4,3,2,1}
\end{aligned}
\]

### Witness 17

\[
\begin{aligned}
L_{17}={}&\frac{1}{2}d_{4,3,3,3,1} -\frac{1}{2}d_{5,3,3,3} +d_{4,4,4,2}\\
&+\frac{1}{4}d_{5,4,3,2} -d_{4,4,3,3} +\frac{1}{10}d_{4,3,3,2,1,1}\\
&-\frac{1}{8}d_{5,3,3,2,1} -\frac{1}{4}d_{4,4,3,2,1}
\end{aligned}
\]

### Witness 18

\[
\begin{aligned}
L_{18}={}&-\frac{1}{5}d_{4,4,3,1,1,1} -\frac{1}{10}d_{5,3,3,1,1,1} +\frac{1}{4}d_{5,4,3,1,1}\\
&+\frac{1}{15}d_{4,3,3,1,1,1,1} +d_{4,4,4,1,1} +\frac{1}{3}d_{4,3,3,2,2}\\
&+\frac{1}{5}d_{4,3,3,2,1,1} -\frac{1}{4}d_{5,3,3,2,1} -\frac{1}{2}d_{4,4,3,2,1}
\end{aligned}
\]

### Witness 19

\[
\begin{aligned}
L_{19}={}&\frac{1}{12}d_{5,3,3,1,1,1} -\frac{1}{3}d_{4,3,3,1,1,1,1} -\frac{1}{3}d_{3,3,3,3,1,1}\\
&+\frac{1}{2}d_{3,3,3,2,1,1,1}
\end{aligned}
\]

### Witness 20

\[
\begin{aligned}
L_{20}={}&-\frac{2}{3}d_{4,3,3,3,1} +\frac{2}{15}d_{3,3,3,2,2,1} +\frac{2}{5}d_{3,3,3,3,1,1}\\
&-\frac{2}{9}d_{4,3,3,2,2} +\frac{2}{3}d_{3,3,3,3,2} +\frac{1}{15}d_{3,3,3,2,1,1,1}\\
&-\frac{2}{15}d_{4,3,3,2,1,1} +\frac{1}{3}d_{4,4,3,2,1}
\end{aligned}
\]



==> anc/lieb_4433_lean/specification/INDEPENDENT_AUDIT.md <==
## Verdict

**The final argument establishes the claimed theorem.** No fatal error or substantive mathematical gap survived my audit.

The universal positivity argument is valid for complex Hermitian PSD matrices, the twenty-witness certificate checks exactly, the normalization produces the stated convex combination, and the four right-hand partitions satisfy the published Pate coverage criterion.

There is one source-access qualification: I verified the exact theorem statement and matrix domain in its published 2022 restatement, but could not retrieve Pate’s original 1999 paper. I distinguish that limitation from a mathematical gap below.

The detailed report and independently written verification code are available here:

:chatgpt-content-reference{index="6"} · :chatgpt-content-reference{index="7"}

### Answers to the six requested questions

| Question | Conclusion |
|---|---|
| 1. Is the bridge inequality valid for every complex Hermitian PSD matrix? | **Yes.** The proposed partial-transpose argument is valid. I also reconstructed a direct squared-norm proof that avoids partial transpose entirely. |
| 2. Is the exact twenty-witness certificate correct? | **Yes.** All twenty rows, positive rational weights, omitted coefficients, and the final cancellation checked exactly. |
| 3. Does the existing literature cover all four right-hand immanants? | **Yes.** Each satisfies the precise Pate criterion stated in the published literature. The original-paper access limitation is explained below. |
| 4. Does the argument prove the complete \((4,4,3,3)\) case? | **Yes.** No rank, reality, support, spectrum, or nonsingularity restriction remains. |
| 5. Does this imply ordinary-immanant permanental dominance through order \(14\)? | **Yes.** A short partition-size argument confirms that this is the only exception to the imported criterion in that range. |
| 6. What remains before public circulation? | No mathematical repair was identified. There is a minor reproduction-command correction. More precise bibliographic pinpointing and inclusion of the direct contraction proof would improve presentation, but are not missing proof steps. |

## 1. The universal positivity mechanism is valid

The proof does **not** make the invalid claim that partial transpose preserves positive semidefiniteness. Instead, it starts with a positive operator \(Y\), partially transposes it, and establishes nonnegativity of the resulting operator \(W\) only on the product tensors that are needed.

That distinction is correctly maintained.

### The partially transposed swap has the right normalization

For a swap \(F\) on two \(d\)-dimensional factors,
\[
F=\sum_{i,j}|i\rangle\langle j|\otimes|j\rangle\langle i|,
\]
so
\[
F^{\Gamma_R}
=\sum_{i,j}|ii\rangle\langle jj|
=|\Omega\rangle\langle\Omega|,
\qquad
\Omega=\sum_i|ii\rangle.
\]

The vector \(\Omega\) is unnormalized. Thus there is no missing factor of \(d\): such a factor would appear only after replacing \(\Omega\) by its normalized version. This agrees with the standard convention in the cited partially transposed permutation literature. citeturn593041view0

For \(k=2\), the proof transposes **both** right-hand factors. The two disjoint transposed swaps therefore give the product of two positive rank-one operators. The index convention for \(\tau_k\) matches the full swap between the \(k\)-factor blocks \(L\) and \(R\).

Since \(P\) acts only on \(O\), it commutes with \(E\), and \(PE\succeq0\). Hence
\[
Y=(QB)(PE)(QB)^*\succeq0.
\]

### The sandwich identity is legitimate

The rule used is
\[
[(C\otimes D)X(C\otimes D)]^{\Gamma_R}
=(C\otimes D^T)X^{\Gamma_R}(C\otimes D^T).
\]

This is a local sandwich identity, not a multiplicativity rule for arbitrary products. Here \(Q\) acts on \(O\cup L\), \(B\) acts on \(R\), and \(B^T=B\). Therefore the asserted identity
\[
Y^{\Gamma_R}=QB\,P U_{\tau_k}\,BQ=W
\]
is correct.

For a bipartite product \(x\otimes y\),
\[
\langle x\otimes y,Y^{\Gamma_R}(x\otimes y)\rangle
=
\langle x\otimes\overline y,Y(x\otimes\overline y)\rangle
\ge0.
\]
Only the right-hand factor is conjugated. This is valid for arbitrary complex coordinates.

### An independent proof without partial transpose

This provides a substantially independent verification of the most vulnerable analytic step.

Identify the tensor space with
\[
\mathcal H_O\otimes\mathcal K_L\otimes\mathcal K_R,
\qquad \mathcal K_L\cong\mathcal K_R.
\]
Let \(F\) swap the two \(\mathcal K\) factors.

Because \(P^2=P\) and \(P\) commutes with \(Q,B,U_{\tau_k}\), we can write
\[
W=K U_{\tau_k}K,
\qquad K=(PQ)\otimes B.
\]

For the product tensor under consideration, set
\[
x=v_{O\cup L},\qquad y=v_R,\qquad
u=PQx,\qquad z=By.
\]
Expand
\[
u=\sum_a e_a\otimes u_a
\]
in an orthonormal basis of \(\mathcal H_O\). Then
\[
\begin{aligned}
\langle v,Wv\rangle
&=\langle u\otimes z,(I_O\otimes F)(u\otimes z)\rangle\\
&=\sum_a\langle u_a,z\rangle\langle z,u_a\rangle\\
&=\sum_a|\langle z,u_a\rangle|^2\\
&=\big\|(I_O\otimes\langle z|)u\big\|^2
\ge0.
\end{aligned}
\]

Importantly, this does not assume that \(u\) remains decomposable after applying \(PQ\). Nor does it assume that \(z\) remains decomposable within the right-hand block after applying the alternating projector.

Thus the universal positivity claim survives a direct verification that uses neither partial transpose nor the supplied computational implementation.

## 2. The trace-to-immanant conversion has the correct factors

This is another place where a plausible-looking certificate could have proved the wrong inequality. I checked the conventions explicitly.

With the stated tensor action and the inner product conjugate-linear in its first variable,
\[
\langle v,U_\sigma v\rangle
=\prod_i A_{i,\sigma^{-1}(i)}.
\]
Consequently,
\[
\begin{aligned}
\langle v,P_\nu v\rangle
&=\frac{f^\nu}{n!}
  \sum_\sigma\chi^\nu(\sigma^{-1})
  \prod_i A_{i,\sigma^{-1}(i)}\\
&=\frac{f^\nu}{n!}d_\nu(A),
\end{aligned}
\]
by substituting \(\sigma\mapsto\sigma^{-1}\).

So the inverse convention produces exactly the immanant in the theorem. It does not introduce an unintended transpose, complex conjugation, or character normalization.

Now write
\[
h_\nu=\operatorname{Tr}_{V^\nu}\rho_\nu(W).
\]
Central averaging gives
\[
\mathcal Z(W)
=\sum_{\nu\vdash n}\frac{h_\nu}{f^\nu}P_\nu,
\]
and therefore
\[
\langle v,\mathcal Z(W)v\rangle
=\frac1{n!}\sum_{\nu\vdash n}h_\nu d_\nu(A).
\]

There are two essential consequences:

* The factor \(f^\nu\) cancels.
* The resulting coefficients multiply the **unnormalized** immanants \(d_\nu\).

There is no extra Schur–Weyl multiplicity. The trace is taken on one irreducible symmetric-group module, while \(P_\nu\) already acts on the whole tensor-space isotypic component.

Central averaging also preserves the required positivity: every permutation of a fully decomposable tensor remains fully decomposable. No claim that \(\mathcal Z(W)\) is PSD on all tensors is necessary.

### The \(f^\eta\) factor is also correct

The cyclic trace reduction is
\[
\operatorname{Tr}(QBP\tau BQ)
=\operatorname{Tr}(BQ^2BP\tau)
=\operatorname{Tr}(QBP\tau).
\]
It does not require commuting \(\tau\) past \(Q\).

On restriction to \(S_{n-2k}\),
\[
P_\eta V^\nu\cong V^\eta\otimes M_{\nu/\eta}.
\]
The relevant operators commute with this subgroup and act trivially on \(V^\eta\). Thus
\[
h_\nu
=f^\eta\operatorname{tr}_{M_{\nu/\eta}}(D_\mu B\tau)
=f^\eta t^\nu.
\]

It follows that
\[
\frac{f^\eta}{n!}\sum_\nu t^\nu d_\nu(A)\ge0.
\]
Dividing by the positive factor \(f^\eta/n!\) proves the witness inequality exactly as stated.

The proof has not forgotten \(f^\eta\). It removes that positive factor separately for each witness, which is legitimate before taking a positive combination of the witnesses.

Combining this calculation with the direct contraction proof even gives an explicit sum-of-squares identity:
\[
L(A)=\frac1{f^\eta}\sum_{\pi\in S_n}
\big\|(I_O\otimes\langle B y_\pi|)PQx_\pi\big\|^2,
\]
where
\[
U_\pi^{-1}v=x_\pi\otimes y_\pi
\]
is split into \((O\cup L)|R\).

This independently confirms both positivity and the remaining normalization.

## 3. The representation matrices compute the intended witnesses

The column-minus-row content convention, the diagonal
\[
\frac1{a_{i+1}-a_i},
\]
and the orthogonal off-diagonal coefficient
\[
\sqrt{1-\frac1{(a_{i+1}-a_i)^2}}
\]
agree with the standard Young representation convention. The cited background uses the same content and axial-distance definitions. citeturn593041view3turn593041view1

The intermediate projector \(Q\) becomes the diagonal selector \(D_\mu\), with eigenvalues \(0\) and \(1\). There is no additional factor \(f^\mu\) to insert: that normalization is already present in the central idempotent defining \(Q\).

For the last four labels,
\[
(1\ 3)(2\ 4)=s_2s_1s_3s_2,
\]
and the right-hand projector is
\[
B=\frac12(I+\varepsilon S_3).
\]
Moreover, \(S_3\) preserves the shape after the first two added boxes, so it commutes with \(D_\mu\).

Hence the displayed formula
\[
t^\nu
=\frac12\operatorname{tr}
\!\left[D_\mu(I+\varepsilon S_3)S_2S_1S_3S_2\right]
\]
is the trace of the actual positivity witness.

Using rational seminormal coordinates causes no positivity problem. Those matrices need not look orthogonal in the ordinary Euclidean inner product, but they are used only to compute representation-invariant traces. Positivity was established in the original Hilbert-space representation.

## 4. The exact certificate passed both supplied and independent checks

I inspected every supplied Python source and ran the complete suite under Python 3.13.5. All nine manifest entries matched. I also reran the suite with bytecode-cache lookup redirected to a fresh location, avoiding the supplied compiled `.pyc` file. That source-only run passed as well.

### What the supplied scripts actually verify

| Script | Verified scope | Limitation |
|---|---|---|
| `verify_certificate.py` | Regeneration of twenty rows in two representation forms; exact agreement with stored rows; positive weights; cancellation; degrees; diagonal identities; convex weights; partition enumeration | The two representation paths share tableau and trace infrastructure. The encoded Pate criterion is not a literature verification. |
| `operator_identity_checks.py` | Exact sandwich and complex product-expectation identities in a four-qubit model, for both signs | A finite model checks conventions but does not prove the universal identities. |
| `adversarial_exact_checks.py` | Literal character sums at four small-order settings, plus one exact complex order-fourteen PSD example | It shares some helpers with the main verifier. The matrix test is supplementary, not a universal proof. |

The small-group character-sum tests checked \(6,4,6,20\) witness choices at
\[
(n,k)=(4,1),(4,2),(5,2),(6,2),
\]
respectively.

The order-fourteen stress test enumerated 8,630 supported permutations over 50 conjugacy types. Its regenerated bridge slack was
\[
67\,267\,064\,932\,170\,752.
\]
All twenty witness values were nonnegative. The rank-thirteen and PSD assertions for that matrix rest on the triangle decomposition and common-kernel argument, rather than a formal rank/positivity proof inside the script.

### The independent reconstruction

The new checker imports none of the supplied verification code. It:

- reads the parameters and expanded witness forms directly from `FINAL_PROOF.md`;
- generates branching paths by adding outer corners, constructs full exact rational matrices, and factors the literal swap automatically;
- computes the full sandwich, checks the cyclic trace reduction and Coxeter relations, and computes degrees by branching rather than the hook formula.

The outcome was:

\[
\begin{array}{ll}
\text{Witness/partition coefficient positions checked:}&2700,\\
\text{Branching blocks checked:}&377,\\
\text{Largest matrix dimension:}&24.
\end{array}
\]

All printed parameters, all twenty Appendix A rows, and the JSON agree. The rows have 104 nonzero entries across 24 distinct partitions; all other coefficients are accounted for as zero.

This implementation still uses standard Young representation theory. Its independence is computational, not a separate foundation for that theory. The direct squared-norm proof above supplies the independent analytic route.

### The final coefficient identity is exact

Both implementations reproduce
\[
\begin{aligned}
\sum_{j=1}^{20}w_jL_j
={}&4035d_{653}+6725d_{644}+39759d_{554}\\
&+23636d_{5333}-59512d_{4433}.
\end{aligned}
\]
Every other coefficient is zero, and every \(w_j\) is strictly positive.

Therefore the universal witness inequalities prove precisely the bridge inequality claimed in the paper.

## 5. The normalization gives the stated convex combination

The independently computed degrees are
\[
(f^{4433},f^{653},f^{644},f^{554},f^{5333})
=(12012,15015,9009,6006,15015).
\]

The common diagonal normalization is
\[
\begin{aligned}
59512\cdot12012
&=714858144\\
&=4035\cdot15015+6725\cdot9009\\
&\quad+39759\cdot6006+23636\cdot15015.
\end{aligned}
\]

Thus the bridge becomes exactly
\[
\bar d_{4433}\le
\frac{20175}{238048}\bar d_{653}
+\frac{20175}{238048}\bar d_{644}
+\frac{79518}{238048}\bar d_{554}
+\frac{118180}{238048}\bar d_{5333}.
\]

All four coefficients are positive, and
\[
20175+20175+79518+118180=238048.
\]

This is genuinely a convex combination of normalized immanants. It is not merely an unnormalized inequality from which the desired conclusion would fail to follow.

## 6. The external theorem covers all four partitions

I checked the published Divya–Somasundaram PDF, including the matrix domain and normalization on page 85 and Theorem 3.1 on page 88. The domain is complex Hermitian PSD matrices, with normalization by character degree. citeturn160871view4

The stated Pate criterion covers partitions with at most three parts exceeding two, and those with four such parts when the second and third are equal. citeturn160871view3

Its application here is immediate:

| Partition | Applicable condition |
|---|---|
| \((6,5,3)\) | Three parts exceeding two |
| \((6,4,4)\) | Three parts exceeding two |
| \((5,5,4)\) | Three parts exceeding two |
| \((5,3,3,3)\) | Four such parts; second and third both equal \(3\) |

Accordingly, each normalized term on the right of the bridge is bounded by \(\operatorname{per}(A)\).

**Source-access qualification:** the original 1999 paper was not retrievable through the available journal endpoints. I therefore verified the precise published restatement and its hypotheses, rather than Pate’s original proof. This is not the same as merely accepting a Boolean criterion in the supplied code. It is sufficient to confirm the stated application of an established published theorem, while leaving a clearly identified bibliographic check available for additional assurance.

Wanless’s account independently corroborates the historical ordinary-immanant result through order thirteen and distinguishes it from the much broader subgroup conjecture; I did not substitute that historical summary for the exact four-part criterion. citeturn668483view4

### Why this covers every ordinary immanant through order fourteen

This consequence can be verified without trusting the partition-enumeration code.

A partition with five parts exceeding two has size at least \(15\).

A partition with four such parts that fails the equality condition has
\[
a\ge b>c\ge d\ge3,
\]
and therefore
\[
a+b+c+d\ge4+4+3+3=14.
\]
At total size at most fourteen, equality forces
\[
(a,b,c,d)=(4,4,3,3),
\]
with no additional parts.

Thus the target is the only exception to the imported criterion in the entire range \(n\le14\). Proving it completes that range.

## 7. Findings and readiness for circulation

**Fatal errors:** none found.

**Substantive but repairable gaps:** none found.

**Minor issue:** the root-level `FINAL_PROOF.md` says to run `python verify_all.py` “from this directory,” but the script is actually in `exact_certificate`. Following that instruction literally from the packet root produces a file-not-found error. The root-level command should be
```sh
python exact_certificate/verify_all.py
```
or the instruction should first change into that subdirectory.

This is a reproduction-instruction issue, not a mathematical defect.

**Optional improvements:** include the direct contraction proof above as an alternative to partial transpose, and make the imported theorem’s precise citation especially easy to locate. Checking Pate’s original theorem when accessible would strengthen bibliographic assurance. None of these is a missing mathematical repair.

No additional rank analysis, numerical search, or special-family testing is needed to make the present argument universal. Every PSD matrix is handled directly as a Gram matrix in \(\mathbb C^{14}\), including singular matrices and zero Gram vectors.

The result is suitable to circulate as a proof with an exact certificate, subject to ordinary further expert scrutiny. The conclusion should remain scoped to **ordinary-immanant permanental dominance through order fourteen**, not the full Lieb conjecture. The audit supports a completed proof of the stated case, not merely a promising computational certificate.


==> anc/lieb_4433_lean/specification/REVIEW_SCOPE.md <==
# Independent review scope

Claim under review:

For every complex Hermitian positive-semidefinite 14 x 14 matrix A,

d_(4,4,3,3)(A) / 12012 <= per(A).

If correct, this closes the previously missing ordinary S_14-immanant case and, together with the cited established cases, gives ordinary-immanant permanental dominance through order 14.

The proof is intended to be logically independent of the earlier discovery rounds. Do not assume any unpublished partial result from those rounds. The only imported mathematical dependency needed for the final corollary is the established Pate coverage theorem for the four right-hand partitions; verify that dependency independently from the cited literature.

Suggested order:
1. Read FINAL_PROOF.md without assuming the conclusion.
2. Audit the universal partial-transpose positivity argument and the passage from the group-algebra witnesses to nonnegative immanant combinations.
3. Audit all normalization factors and the convex-combination bridge inequality.
4. Run `python verify_all.py` inside exact_certificate/ and inspect what it does and does not verify.
5. Independently verify the applicability of the cited Pate theorem to (6,5,3), (6,4,4), (5,5,4), and (5,3,3,3).
6. Classify any issue as fatal, substantive but repairable, minor, or optional. Do not manufacture objections if none survive checking.

The bundled scripts are exact arithmetic checks, not a proof-assistant formalization of the universal analytic argument.


==> anc/lieb_4433_lean/specification/exact_certificate/PROOF.md <==
# A positive-certificate proof of permanental dominance for (4,4,3,3)

Date: 2026-09-10.

## Result and verification status

This note gives a proof, by an explicit positive rational certificate, of

\[
\frac{d_{(4,4,3,3)}(A)}{12012}\le\operatorname{per}A
\]

for every complex Hermitian positive semidefinite matrix of order fourteen.
There is no rank, spectrum, support, or reality restriction. The proof invokes
previously established permanental dominance only for the four partitions
\((6,5,3),(6,4,4),(5,5,4),(5,3,3,3)\).

The certificate's exact finite identities have been regenerated and checked
in two Young representation bases. Separate literal character-sum checks at
small orders and an exact complex rank-thirteen stress test also passed.
These are local computational checks, not external peer review or a
proof-assistant formalization. The arbitrary-PSD implication is proved below;
it is not inferred from numerical tests. The new inequality and certificate
have not been externally reviewed.

The proof is independent of the previous rank-seven, spectral-buffer,
KKT, moment, and special-family results. In particular, their exact route
obstructions are not premises that need to be bypassed algebraically.

## 1. Notation and the bridge theorem

For a partition \(\nu\vdash n\), let \(\chi^\nu\) be its ordinary irreducible
character, \(f^\nu=\chi^\nu(e)\), and

\[
d_\nu(A)=\sum_{\sigma\in S_n}\chi^\nu(\sigma)
                   \prod_{i=1}^n a_{i,\sigma(i)},
\qquad \bar d_\nu=d_\nu/f^\nu.
\]

There is no normalization by \(n!\) in \(d_\nu\).

**Theorem 1 (bridge inequality).** For every Hermitian PSD matrix
\(A\in M_{14}(\mathbb C)\),

\[
\boxed{\begin{aligned}
59512\,d_{(4,4,3,3)}(A)\ \le\;&4035\,d_{(6,5,3)}(A)
 +6725\,d_{(6,4,4)}(A)\\
&+39759\,d_{(5,5,4)}(A)
 +23636\,d_{(5,3,3,3)}(A).
\end{aligned}}\tag{1.1}
\]

The hook formula gives

\[
(f^{4433},f^{653},f^{644},f^{554},f^{5333})
=(12012,15015,9009,6006,15015).
\]

Consequently (1.1) is exactly the convex inequality

\[
\boxed{\bar d_{4433}\le
\frac{20175}{238048}\bar d_{653}
+\frac{20175}{238048}\bar d_{644}
+\frac{79518}{238048}\bar d_{554}
+\frac{118180}{238048}\bar d_{5333}.}\tag{1.2}
\]

All four weights are positive and their sum is one. Subscripts written
without commas in these displays abbreviate the explicitly stated partitions.

**Corollary 2.** Permanental dominance holds for \((4,4,3,3)\), and hence
for all ordinary immanants of order at most fourteen.

**Proof of the corollary.** The established Pate theorem covers partitions
with at most three parts exceeding two, and also those with four such parts
whose second and third parts agree. Thus all four terms on the right of
(1.2) are bounded above by \(\operatorname{per}A\). Equation (1.2) proves
the target. All other order-fourteen partitions were already covered by
that theorem. This is only the ordinary symmetric-group immanant statement:
it is not the all-orders, all-subgroup version of Lieb's conjecture. \(\square\)

Pate's coverage theorem is explicitly reproduced as Theorem 3.1 of
Divya--Somasundaram [2]; its applicability to complex Hermitian PSD matrices
is part of that paper's definition of the problem. See also [1,3].

The rest of the note proves Theorem 1 without using any permanental-dominance
assumption.

## 2. A family of universally nonnegative immanant forms

### 2.1 Projectors and a partially transposed swap

Fix \(n\), take \(d=n\), and work on
\(\mathcal H=(\mathbb C^d)^{\otimes n}\). Let \(U_\sigma\) permute tensor
factors by

\[
U_\sigma(v_1\otimes\cdots\otimes v_n)
=v_{\sigma^{-1}(1)}\otimes\cdots\otimes v_{\sigma^{-1}(n)}.
\]

For \(I\subseteq[n]\) and \(\alpha\vdash|I|\), write

\[
P_\alpha^I=\frac{f^\alpha}{|I|!}
\sum_{\sigma\in S_I}\chi^\alpha(\sigma^{-1})U_\sigma.
\tag{2.1}
\]

This is an orthogonal projector. In the standard tensor basis it is real
and symmetric. Projectors for nested symmetric groups commute when the
larger projector is central in the larger group; projectors on disjoint
factor sets also commute.

Choose \(k\in\{1,2\}\) and split the factor indices into

\[
O=[n-2k],\quad L=\{n-2k+1,\ldots,n-k\},\quad
R=\{n-k+1,\ldots,n\}.
\]

Let \(\eta\vdash n-2k\), \(\mu\vdash n-k\), and set

\[
P=P_\eta^O,\qquad Q=P_\mu^{O\cup L}.
\]

For \(k=1\), put \(B=I\). For \(k=2\), choose
\(\varepsilon\in\{+1,-1\}\) and put

\[
B=\tfrac12\bigl(I+\varepsilon U_{(n-1,n)}\bigr).
\tag{2.2}
\]

Thus \(B\) is the symmetric or alternating projector on the last two
factors. The three projectors \(P,Q,B\) commute.

Let

\[
\tau_k=\prod_{a=1}^{k}(n-2k+a,\ n-k+a),
\]

and let \(\Gamma_R\) denote partial transpose on all factors in \(R\).
The elementary identity

\[
\left(U_{(a,b)}\right)^{\Gamma_b}
=|\Omega\rangle\langle\Omega|_{ab},
\qquad |\Omega\rangle=\sum_{j=1}^{d}e_j\otimes e_j,
\tag{2.3}
\]

shows that

\[
E=U_{\tau_k}^{\Gamma_R}\succeq0.
\]

The \(k\) pairs are disjoint, so \(E\) is a tensor product of the positive
operators in (2.3), with the identity on \(O\). In particular \(P\)
commutes with \(E\), and \(PE\succeq0\).

Define

\[
Y=QB\,PE\,BQ\succeq0.
\tag{2.4}
\]

The local sandwich rule for partial transpose gives

\[
\boxed{W:=Y^{\Gamma_R}=QB\,P U_{\tau_k}\,BQ.}\tag{2.5}
\]

For precision, this is *not* an application of a nonexistent multiplicative
rule for partial transpose. Relative to \((O\cup L)|R\), \(Q\) is local
on the first side and \(B\) is local on the second. The identity being used is

\[
[(C\otimes D)X(C\otimes D)]^{\Gamma_R}
=(C\otimes D^T)X^{\Gamma_R}(C\otimes D^T),
\]

with \(C=Q\), \(D=B\), \(B^T=B\), and
\((PE)^{\Gamma_R}=P U_{\tau_k}\).

For a fully decomposable tensor \(v=v_1\otimes\cdots\otimes v_n\),
partial-transpose duality gives

\[
\langle v,Wv\rangle
=\langle v_{O\cup L}\otimes\overline{v_R},
Y(v_{O\cup L}\otimes\overline{v_R})\rangle\ge0.
\tag{2.6}
\]

The operator \(W\) need not be PSD on all tensors. Its nonnegativity on
fully decomposable tensors, established by (2.6), is exactly what is needed.

### 2.2 Central averaging and character coefficients

Average over conjugation by the entire symmetric group:

\[
\mathcal Z(W)=\frac1{n!}\sum_{\pi\in S_n}U_\pi WU_\pi^{-1}.
\]

Every summand has nonnegative expectation on every fully decomposable tensor,
because permutations preserve decomposability. The central group-algebra
element \(\mathcal Z(W)\) acts on the \(\nu\)-isotypic summand by

\[
\frac{\operatorname{Tr}_{V^\nu}\rho_\nu(W)}{f^\nu}.
\]

For a Gram matrix \(A=(\langle v_i,v_j\rangle)\), the usual central-projector
identity is

\[
\langle v,P_\nu^{[n]}v\rangle=\frac{f^\nu}{n!}d_\nu(A).
\tag{2.7}
\]

It follows that

\[
0\le\langle v,\mathcal Z(W)v\rangle
=\frac1{n!}\sum_{\nu\vdash n}
       \operatorname{Tr}_{V^\nu}\rho_\nu(W)\,d_\nu(A).
\tag{2.8}
\]

Since the projectors commute and are idempotent, cyclicity of trace reduces
\(\operatorname{Tr}\rho_\nu(QBP U_{\tau_k}BQ)\) to
\(\operatorname{Tr}\rho_\nu(QBP U_{\tau_k})\).
Restriction to \(S_{n-2k}\) decomposes the selected \(\eta\)-summand into
\(f^\eta\) identical copies of a skew-tableau multiplicity space. Therefore

\[
\operatorname{Tr}_{V^\nu}\rho_\nu(W)
=f^\eta t_{\eta,\mu,\varepsilon}^{\nu},
\tag{2.9}
\]

where the coefficient \(t\) is the multiplicity-space trace described in
the next section. Equations (2.8)--(2.9) prove the following lemma.

**Lemma 3 (partial-transpose witness).** For every choice of the indicated
parameters and every complex Hermitian PSD Gram matrix,

\[
\boxed{L_{k,\eta,\mu,\varepsilon}(A):=
\sum_{\nu\vdash n}t_{\eta,\mu,\varepsilon}^{\nu}d_\nu(A)\ge0.}
\tag{2.10}
\]

For \(k=1\), the parameter \(\varepsilon\) is omitted. No permanental
upper bound for any immanant has been used in this lemma.

## 3. Exact computation of the witness coefficients

The branching multiplicity space in (2.9) has a basis indexed by standard
skew tableaux \(T\) of shape \(\nu/\eta\), with \(2k\) boxes. Equivalently,
these are chains from \(\eta\) to \(\nu\) in the Young graph. Let
\(D_\mu\) be the diagonal projector selecting chains whose shape after the
first \(k\) added boxes is \(\mu\).

Number the added boxes \(1,\ldots,2k\) in tableau order, and let
\(a_i\) be the column-minus-row content of box \(i\). In Young's orthogonal
form, the adjacent transposition \(s_i\) has diagonal entry

\[
(S_i)_{T,T}=\frac1{a_{i+1}-a_i}.
\]

When interchanging \(i,i+1\) gives another standard tableau \(T'\),

\[
(S_i)_{T',T}=\sqrt{1-\frac1{(a_{i+1}-a_i)^2}};
\]

otherwise there is no off-diagonal entry. The rational seminormal form has
the same diagonal and off-diagonal entry
\(1+1/(a_{i+1}-a_i)\) in the corresponding basis convention. These are
standard realizations of symmetric-group irreducibles; see [4].

For \(k=1\),

\[
t_{\eta,\mu}^{\nu}=\operatorname{tr}(D_\mu S_1).
\tag{3.1}
\]

For \(k=2\), the pair swap is \(\tau_2=s_2s_1s_3s_2\), and

\[
\boxed{t_{\eta,\mu,\varepsilon}^{\nu}
=\frac12\operatorname{tr}
\left[D_\mu(I+\varepsilon S_3)S_2S_1S_3S_2\right].}\tag{3.2}
\]

At most \(4!=24\) tableaux occur in any of these trace calculations.
Thus (3.1)--(3.2) are small, explicit algebraic calculations, not a
numerical semidefinite-programming assertion. Every coefficient below is
rational. The accompanying verifier checks all coefficients independently
in both displayed representation forms. Square roots along every closed
walk in the orthogonal calculation simplify to exact rational numbers;
the verifier tests that the radicands are perfect rational squares.

## 4. The twenty-term positive certificate

Use the following parameters and positive weights. In the table, each
\(L_j\) means the witness (2.10) with the displayed parameters; a dash
means the irrelevant \(k=1\) sign parameter.

| j | k | eta | mu | epsilon | positive weight w_j |
|---:|---:|---|---|:---:|---:|
| 1 | 1 | (4,4,3,1) | (5,4,3,1) | — | 1251 |
| 2 | 1 | (4,3,3,1,1) | (4,4,3,1,1) | — | 151889/10 |
| 3 | 1 | (3,3,3,3) | (4,3,3,3) | — | 33602 |
| 4 | 1 | (4,3,3,2) | (4,3,3,2,1) | — | 71276273/64925 |
| 5 | 1 | (4,3,2,2,1) | (4,3,3,2,1) | — | 47246294/9275 |
| 6 | 1 | (3,3,3,2,1) | (4,3,3,2,1) | — | 340767671/194775 |
| 7 | 1 | (4,3,3,1,1) | (4,3,3,1,1,1) | — | 6526677/67840 |
| 8 | 1 | (4,3,2,1,1,1) | (4,3,3,1,1,1) | — | 19283/50 |
| 9 | 1 | (3,3,3,1,1,1) | (4,3,3,1,1,1) | — | 54404623/339200 |
| 10 | 1 | (3,3,3,3) | (3,3,3,3,1) | — | 163/795 |
| 11 | 1 | (3,3,2,2,2) | (3,3,3,2,2) | — | 1793/3180 |
| 12 | 1 | (3,3,3,2,1) | (3,3,3,2,1,1) | — | 326/3975 |
| 13 | 2 | (5,3,2) | (5,4,3) | -1 | 20175 |
| 14 | 2 | (4,3,3) | (4,4,3,1) | 1 | 11956 |
| 15 | 2 | (4,3,3) | (4,4,4) | -1 | 58752 |
| 16 | 2 | (4,3,2,1) | (4,4,3,1) | -1 | 31904 |
| 17 | 2 | (4,2,2,2) | (4,3,3,2) | -1 | 19932 |
| 18 | 2 | (4,2,2,1,1) | (4,3,3,1,1) | -1 | 80251/30 |
| 19 | 2 | (3,3,2,1,1) | (3,3,3,1,1,1) | 1 | 489/5300 |
| 20 | 2 | (3,2,2,2,1) | (3,3,3,2,1) | -1 | 1141/2120 |

Exact substitution of (3.1)--(3.2) gives

\[
\boxed{\begin{aligned}
\sum_{j=1}^{20}w_j L_j(A)
={}&4035d_{653}(A)+6725d_{644}(A)+39759d_{554}(A)\\
&+23636d_{5333}(A)-59512d_{4433}(A).
\end{aligned}}\tag{4.1}
\]

This equality is coefficientwise on **all 135 irreducible characters of
\(S_{14}\)**; all coefficients other than these five cancel exactly.
The complete expanded rows are printed in Appendix A and stored in
`certificate.json`.

Each \(w_j>0\), and each \(L_j(A)\ge0\) by Lemma 3. Therefore the right
side of (4.1) is nonnegative for every PSD matrix. This proves Theorem 1.
Together with Corollary 2, it completes the target proof. \(\square\)

An elementary normalization audit is

\[
\begin{aligned}
59512\cdot12012
={}&4035\cdot15015+6725\cdot9009\\
 &+39759\cdot6006+23636\cdot15015.
\end{aligned}
\]

Thus the bridge is an equality on diagonal matrices, as it must be. No
strict inequality is claimed on the entire PSD cone.

## 5. Coverage, assumptions, and non-circularity

Every PSD matrix of order fourteen is a Gram matrix in \(\mathbb C^{14}\).
The tensor proof therefore includes full rank, singular matrices, arbitrary
complex phases, and zero Gram vectors. No division by a matrix entry,
determinant, permanent, or eigenvalue is used. In particular, zero diagonal
entries cause no exception.

The only imported PDC theorems appear in Corollary 2, *after* the universal
bridge inequality has been proved. They concern four known partitions,
never the target \((4,4,3,3)\). The partial-transpose witness lemma itself
uses only orthogonal projectors, the PSD operator (2.3), tensor-product
expectations, and finite-group representation identities.

The route is not the previously obstructed cone of Young permutation
characters with block-merging or majorization inequalities. Its generators
are instead central averages of partially transposed PSD operators. It
also does not assume an operator ordering between different central
projectors, nor the false permanent-on-top conjecture. Nonnegativity is
asserted only on decomposable Gram tensors, which is proved in (2.6).

This proof closes the specified order-fourteen ordinary-immanant case.
It does **not** prove Lieb's conjecture for all matrix orders or all
subgroup characters.

## 6. Reproducibility and actual audit scope

Run from this directory with Python 3:

```
python verify_all.py
```

All checks use only the Python standard library. No optimizer, floating-point
arithmetic, network access, or optional package is required for verification.

`verify_certificate.py` regenerates all twenty coefficient rows from skew
Young tableaux rather than trusting the stored row values. It does this in
both rational seminormal form and orthogonal form with exact square-root
simplification. It checks the positive rational weights, cancellation on
all 135 partitions, all five character degrees, and the final normalized
convex weights. It also enumerates all order-fourteen partitions to confirm
that the imported Pate coverage criterion leaves only the target.

`adversarial_exact_checks.py` independently computes ordinary character
values using the Murnaghan--Nakayama rule. Literal group-algebra character
sums reproduce the small-order witness traces for \((n,k)=(4,1),(4,2),
(5,2),(6,2)\). A separate complex rank-thirteen PSD example tests all twenty
witnesses and the bridge using exact Gaussian-integer monomials. The example
is a connected fan of PSD triangles, each with eigenvalues
\(0,3-\sqrt3,3+\sqrt3\); their common kernel is exactly the constants.
The example has two-vertex-connected, phase-frustrated support. These tests
are additional failure checks, not a substitute for Lemma 3's proof on all
Gram tensors.

`operator_identity_checks.py` separately checks the partial-transpose
sandwich and the product-tensor expectation identity in a small exact
complex tensor model. It uses a local *complex* Hermitian projector to make
conjugation and transpose mistakes detectable.

The finite coefficient certificate was discovered computationally, then
reconstructed with exact rational arithmetic. The analytic argument and
finite identities were checked locally by separate mathematical derivations
and code paths. There was no external mathematician audit, no parallel
independent-agent audit, and no Lean/Isabelle formalization during this run.
A peer-review or formalization claim is not being made.

## References

[1] T. H. Pate, *Tensor inequalities, xi-functions and inequalities involving
immanants*, Linear Algebra and its Applications **295** (1999), 31--59.
DOI: https://doi.org/10.1016/S0024-3795(99)00035-X.
The imported coverage theorem is reproduced explicitly in [2, Theorem 3.1].

[2] K. U. Divya and K. Somasundaram, *Permanent dominance conjecture for
derived partitions*, Bulletin of the Institute of Combinatorics and its
Applications **95** (2022), 84--92. Relevant pages: 86 and 88.
https://bica.the-ica.org/Volumes/95/Reprints/BICA2021-24-Reprint.pdf.

[3] I. M. Wanless, *Lieb's permanental dominance conjecture*, arXiv:2202.01867
(2022), also DOI 10.4171/90-2/48.
https://arxiv.org/abs/2202.01867.

[4] D. Grinko, A. Burchardt, and M. Ozols, *Gelfand--Tsetlin basis for
partially transposed permutations, with applications to quantum information*,
arXiv:2310.02252. The ordinary Young orthogonal and seminormal forms and the
partially transposed swap identity are standard background; the certificate
in this note is derived separately.
https://arxiv.org/abs/2310.02252.

## Appendix A. All expanded witness forms

In this appendix \(d_{a_1,\ldots,a_\ell}\) always means the **unnormalized**
immanant for partition \((a_1,\ldots,a_\ell)\). Each form below is
nonnegative on every complex Hermitian PSD matrix of order fourteen by
Lemma 3. Terms absent from a row have coefficient zero.

### Witness 1

\[
\begin{aligned}
L_{1}={}&d_{6,4,3,1} -d_{5,5,3,1} -\frac{1}{3}d_{5,4,4,1}\\
&-\frac{1}{6}d_{5,4,3,2} -\frac{1}{8}d_{5,4,3,1,1}
\end{aligned}
\]

### Witness 2

\[
\begin{aligned}
L_{2}={}&\frac{1}{2}d_{5,4,3,1,1} -d_{4,4,4,1,1} -\frac{1}{4}d_{4,4,3,2,1}\\
&-\frac{1}{7}d_{4,4,3,1,1,1}
\end{aligned}
\]

### Witness 3

\[
\begin{aligned}
L_{3}={}&d_{5,3,3,3} -d_{4,4,3,3} -\frac{1}{7}d_{4,3,3,3,1}
\end{aligned}
\]

### Witness 4

\[
\begin{aligned}
L_{4}={}&\frac{1}{8}d_{5,3,3,2,1} +\frac{1}{6}d_{4,4,3,2,1} +\frac{1}{3}d_{4,3,3,3,1}\\
&+d_{4,3,3,2,2} -d_{4,3,3,2,1,1}
\end{aligned}
\]

### Witness 5

\[
\begin{aligned}
L_{5}={}&\frac{1}{4}d_{5,3,3,2,1} +\frac{1}{2}d_{4,4,3,2,1} -d_{4,3,3,3,1}\\
&-\frac{1}{3}d_{4,3,3,2,2} -\frac{1}{5}d_{4,3,3,2,1,1}
\end{aligned}
\]

### Witness 6

\[
\begin{aligned}
L_{6}={}&d_{5,3,3,2,1} -d_{4,4,3,2,1} -\frac{1}{4}d_{4,3,3,3,1}\\
&-\frac{1}{6}d_{4,3,3,2,2} -\frac{1}{8}d_{4,3,3,2,1,1}
\end{aligned}
\]

### Witness 7

\[
\begin{aligned}
L_{7}={}&\frac{1}{9}d_{5,3,3,1,1,1} +\frac{1}{7}d_{4,4,3,1,1,1} +\frac{1}{3}d_{4,3,3,2,1,1}\\
&-d_{4,3,3,1,1,1,1}
\end{aligned}
\]

### Witness 8

\[
\begin{aligned}
L_{8}={}&\frac{1}{4}d_{5,3,3,1,1,1} +\frac{1}{2}d_{4,4,3,1,1,1} -\frac{1}{2}d_{4,3,3,2,1,1}\\
&-\frac{1}{6}d_{4,3,3,1,1,1,1}
\end{aligned}
\]

### Witness 9

\[
\begin{aligned}
L_{9}={}&d_{5,3,3,1,1,1} -d_{4,4,3,1,1,1} -\frac{1}{5}d_{4,3,3,2,1,1}\\
&-\frac{1}{9}d_{4,3,3,1,1,1,1}
\end{aligned}
\]

### Witness 10

\[
\begin{aligned}
L_{10}={}&\frac{1}{7}d_{4,3,3,3,1} +d_{3,3,3,3,2} -d_{3,3,3,3,1,1}
\end{aligned}
\]

### Witness 11

\[
\begin{aligned}
L_{11}={}&\frac{1}{3}d_{4,3,3,2,2} -d_{3,3,3,3,2} -\frac{1}{5}d_{3,3,3,2,2,1}
\end{aligned}
\]

### Witness 12

\[
\begin{aligned}
L_{12}={}&\frac{1}{8}d_{4,3,3,2,1,1} +\frac{1}{4}d_{3,3,3,3,1,1} +\frac{1}{2}d_{3,3,3,2,2,1}\\
&-d_{3,3,3,2,1,1,1}
\end{aligned}
\]

### Witness 13

\[
\begin{aligned}
L_{13}={}&\frac{2}{15}d_{5,4,3,1,1} -\frac{1}{5}d_{5,4,4,1} -\frac{11}{75}d_{6,4,3,1}\\
&-\frac{1}{3}d_{5,5,3,1} +\frac{1}{5}d_{6,5,3} +d_{5,5,4}\\
&+\frac{1}{3}d_{6,4,4}
\end{aligned}
\]

### Witness 14

\[
\begin{aligned}
L_{14}={}&-\frac{1}{2}d_{5,4,3,1,1} +d_{4,4,4,1,1} -\frac{1}{7}d_{5,4,4,1}\\
&-d_{4,4,4,2} +\frac{11}{28}d_{5,4,3,2} -\frac{1}{2}d_{4,4,3,3}\\
&+\frac{1}{7}d_{6,4,3,1} +\frac{1}{4}d_{4,4,3,2,1}
\end{aligned}
\]

### Witness 15

\[
\begin{aligned}
L_{15}={}&\frac{1}{10}d_{4,4,4,1,1} -\frac{1}{6}d_{5,4,4,1} +\frac{1}{3}d_{5,5,4}
\end{aligned}
\]

### Witness 16

\[
\begin{aligned}
L_{16}={}&\frac{1}{12}d_{4,4,3,1,1,1} -\frac{29}{192}d_{5,4,3,1,1} -\frac{1}{6}d_{4,4,4,1,1}\\
&+\frac{1}{2}d_{5,4,4,1} -\frac{1}{4}d_{4,4,4,2} -\frac{19}{64}d_{5,4,3,2}\\
&+\frac{1}{4}d_{5,5,3,1} +\frac{37}{192}d_{4,4,3,2,1}
\end{aligned}
\]

### Witness 17

\[
\begin{aligned}
L_{17}={}&\frac{1}{2}d_{4,3,3,3,1} -\frac{1}{2}d_{5,3,3,3} +d_{4,4,4,2}\\
&+\frac{1}{4}d_{5,4,3,2} -d_{4,4,3,3} +\frac{1}{10}d_{4,3,3,2,1,1}\\
&-\frac{1}{8}d_{5,3,3,2,1} -\frac{1}{4}d_{4,4,3,2,1}
\end{aligned}
\]

### Witness 18

\[
\begin{aligned}
L_{18}={}&-\frac{1}{5}d_{4,4,3,1,1,1} -\frac{1}{10}d_{5,3,3,1,1,1} +\frac{1}{4}d_{5,4,3,1,1}\\
&+\frac{1}{15}d_{4,3,3,1,1,1,1} +d_{4,4,4,1,1} +\frac{1}{3}d_{4,3,3,2,2}\\
&+\frac{1}{5}d_{4,3,3,2,1,1} -\frac{1}{4}d_{5,3,3,2,1} -\frac{1}{2}d_{4,4,3,2,1}
\end{aligned}
\]

### Witness 19

\[
\begin{aligned}
L_{19}={}&\frac{1}{12}d_{5,3,3,1,1,1} -\frac{1}{3}d_{4,3,3,1,1,1,1} -\frac{1}{3}d_{3,3,3,3,1,1}\\
&+\frac{1}{2}d_{3,3,3,2,1,1,1}
\end{aligned}
\]

### Witness 20

\[
\begin{aligned}
L_{20}={}&-\frac{2}{3}d_{4,3,3,3,1} +\frac{2}{15}d_{3,3,3,2,2,1} +\frac{2}{5}d_{3,3,3,3,1,1}\\
&-\frac{2}{9}d_{4,3,3,2,2} +\frac{2}{3}d_{3,3,3,3,2} +\frac{1}{15}d_{3,3,3,2,1,1,1}\\
&-\frac{2}{15}d_{4,3,3,2,1,1} +\frac{1}{3}d_{4,4,3,2,1}
\end{aligned}
\]



==> anc/lieb_4433_lean/specification/exact_certificate/README.md <==
# Exact certificate for permanental dominance of (4,4,3,3)

## Claimed theorem

For every complex Hermitian PSD matrix A of order 14,

    d_(4,4,3,3)(A) / 12012 <= per(A).

The argument proves the exact intermediate inequality

    59512 d_(4,4,3,3)
      <= 4035 d_(6,5,3) + 6725 d_(6,4,4)
         + 39759 d_(5,5,4) + 23636 d_(5,3,3,3).

After character-degree normalization its four right-hand coefficients form
positive weights summing to one. Pate's previously established theorem covers
the four right-hand partitions and therefore finishes the proof.

This is the complete ordinary-immanant case (4,4,3,3), not the full
all-orders/all-subgroups Lieb conjecture.

## Read first

`PROOF.md` gives the arbitrary-PSD partial-transpose positivity lemma, the
finite trace formula, all 20 positive weights, every expanded witness,
the final cancellation identity, the known-theorem dependency, and audit scope.

## Run verification

Requires Python 3 and only its standard library. From this directory:

    python verify_all.py

The verifier exits with an error if any exact assertion fails. It does not
invoke or trust a linear programming solver. It performs no network requests.

## Contents

- `certificate.json`: all 20 parameter tuples, positive rational weights,
  exact coefficient rows and the final five-term coefficient identity.
- `verify_certificate.py`: regenerates all rows in both rational seminormal
  and orthogonal Young forms; checks all 135 partitions, hook degrees,
  normalized convex weights and known-case coverage.
- `operator_identity_checks.py`: exact Gaussian-rational test of the partial
  transpose sandwich and complex-product expectation identities.
- `adversarial_exact_checks.py`: literal symmetric-group character sums at
  small orders, plus an exact complex rank-13 Gram stress test. The character
  calculations use Murnaghan--Nakayama rather than Young representation traces.
- `adversarial_fan_output.json`: exact output for the rank-13 example.
- `verify_all.py`: one-command entry point.
- `verification_output.txt`: the successful local verification transcript.
- `SHA256SUMS.txt`: hashes of these files, excluding the manifest itself.

## What verification means here

The exact finite identities have passed all bundled checks. The universal
positivity statement is an analytic proof in `PROOF.md`, not a finite random
search. Conversely, the arithmetic verifiers are not a formalization of all
that analytic proof in a trusted proof-assistant kernel.

All proof construction and checks were local. No external peer review,
parallel independent-agent audit, or Lean/Isabelle verification is claimed.
The theorem and certificate should be scrutinized as a newly derived proof.


==> anc/lieb_4433_lean/specification/exact_certificate/SHA256SUMS.txt <==
ccc8ec18826e6d60a23b8e25678c41662f9f230687a72bb41b2430201d0488e6  PROOF.md
8657e803e458be6bbbf83bae3b64c77272acdca87cb5e1b1c86fba52af3a001b  README.md
d7e7bef6d218d00f1a3747f8f68cfe92f8ce5e6fb88bc30bd531bd2c09f3d712  adversarial_exact_checks.py
382192397168020e80b87186ebe28b1f787944d7e663de5e31c8a348f8afbc15  adversarial_fan_output.json
56005514b86cdb38b82734b81b33e2bc37ae52c3baa6ab157be5438e56157217  certificate.json
18a04b5070982ee7786876c205694838b5891f8463aee104ebea3399fd7a3c48  operator_identity_checks.py
2edd35b88866b18112a73833b6e937379b05f4a0f2c7a5083d7d29e0c8b71d47  verification_output.txt
4b08515424b0c1b117d177cefe959686395b2525f65bf46d66b708bac9fc5af6  verify_all.py
982acd7ca6cd7d4af1740a2090e06296006238947aafbc61b02db36e733234d4  verify_certificate.py


==> anc/lieb_4433_lean/specification/exact_certificate/adversarial_exact_checks.py <==
#!/usr/bin/env python3
"""Exact checks independent of the LP and of the skew-tableau coefficient code.
1. Direct symmetric-group character sums reproduce small-order witness traces.
2. A complex, singular rank-13, two-connected fan of PSD triangles tests every
   delivered witness on a nontrivial exact Gram geometry. These are checks,
   not substitutes for the arbitrary-PSD proof.
"""
from verify_certificate import *
from collections import defaultdict
from itertools import permutations
from math import prod
import time

@lru_cache(None)
def mn(shape,cycle):
    if not cycle:return int(not shape)
    k=cycle[0];ans=0
    for small in partitions(sum(shape)-k):
        if not contains(shape,small):continue
        boxes={(i,j) for i,row in enumerate(shape)
               for j in range(small[i] if i<len(small) else 0,row)}
        if len(boxes)!=k:continue
        if any((i+1,j) in boxes and (i,j+1) in boxes and (i+1,j+1) in boxes for i,j in boxes):continue
        seen={next(iter(boxes))}
        while True:
            more=seen|{p for i,j in seen for p in ((i+1,j),(i-1,j),(i,j+1),(i,j-1)) if p in boxes}
            if more==seen:break
            seen=more
        if seen==boxes:
            ans+=(-1)**(len({i for i,j in boxes})-1)*mn(small,cycle[1:])
    return ans

def ctype(p):
    seen=set();out=[]
    for i in range(len(p)):
        if i in seen:continue
        j=i;k=0
        while j not in seen:seen.add(j);k+=1;j=p[j]
        out.append(k)
    return tuple(sorted(out,reverse=True))

def compose(a,b):return tuple(a[b[i]] for i in range(len(a)))

def direct_small(n,k):
    """Trace in V_nu of P_mu P_beta tau P_eta by literal group-algebra sums."""
    b=n-k;a=n-2*k
    tau=list(range(n))
    for i in range(k):tau[a+i],tau[b+i]=tau[b+i],tau[a+i]
    tau=tuple(tau)
    gleft=list(permutations(range(b)))
    gearly=list(permutations(range(a)))
    betas=[1] if k==1 else [1,-1]
    right=list(permutations(range(k)))
    total=0
    for eta in partitions(a):
      for mu in partitions(b):
       for sign in betas:
        sums=defaultdict(F)
        for sigma0 in gleft:
          c1=F(degree(mu),factorial(b))*mn(mu,ctype(sigma0))
          if not c1:continue
          sigma=sigma0+tuple(range(b,n))
          for gam0 in gearly:
            c2=F(degree(eta),factorial(a))*mn(eta,ctype(gam0))
            if not c2:continue
            gam=gam0+tuple(range(a,n))
            for beta0 in right:
              char=1 if k==1 or beta0==(0,1) else sign
              beta=tuple(range(b))+tuple(b+i for i in beta0)
              typ=ctype(compose(compose(compose(sigma,beta),tau),gam))
              sums[typ]+=c1*c2*F(char,factorial(k))
        computed={nu:sum(c*mn(nu,typ) for typ,c in sums.items())/degree(eta) for nu in partitions(n)}
        computed={p:c for p,c in computed.items() if c}
        expected=witness_coefficients(k,eta,mu,sign)
        assert computed==expected,(n,k,eta,mu,sign,computed,expected)
        total+=1
    print('PASS literal character-sum check: n=%d,k=%d, witnesses=%d'%(n,k,total))

# Gaussian-integer arithmetic.
def gaussadd(a,b):return a[0]+b[0],a[1]+b[1]
def gaussmul(a,b):return a[0]*b[0]-a[1]*b[1],a[0]*b[1]+a[1]*b[0]

def fan_matrix(n=14):
    # Each 3x3 block has eigenvalues 0, 3-sqrt(3), 3+sqrt(3).
    # Its kernel is the constants. The connected overlapping fan therefore
    # has exactly the all-ones kernel and rank n-1.
    A=[[(0,0) for _ in range(n)] for _ in range(n)]
    for i in range(1,n-1):
        tri=(0,i,i+1)
        for j in tri:A[j][j]=gaussadd(A[j][j],(2,0))
        for j in range(3):
            u,v=tri[j],tri[(j+1)%3]
            A[u][v]=gaussadd(A[u][v],(-1,1))
            A[v][u]=gaussadd(A[v][u],(-1,-1))
    assert all(tuple(sum(A[i][j][k] for j in range(n)) for k in range(2))==(0,0) for i in range(n))
    return A

def class_monomials(A):
    n=len(A);rows=sorted(range(n),key=lambda i:sum(x!=(0,0) for x in A[i]))
    choices={i:[j for j in range(n) if A[i][j]!=(0,0)] for i in range(n)}
    vals=defaultdict(lambda:(0,0));sigma=[-1]*n;count=0
    def dfs(k,used,weight):
        nonlocal count
        if k==n:
            typ=ctype(tuple(sigma));vals[typ]=gaussadd(vals[typ],weight);count+=1;return
        i=rows[k]
        for j in choices[i]:
            if not (used>>j)&1:
                sigma[i]=j;dfs(k+1,used|(1<<j),gaussmul(weight,A[i][j]))
    dfs(0,0,(1,0))
    assert all(v[1]==0 for v in vals.values())
    print('Exact fan: supported permutations',count,'conjugacy types',len(vals))
    return {t:v[0] for t,v in vals.items()}

def exact_fan_check():
    data=json.loads(Path(__file__).with_name('certificate.json').read_text())
    A=fan_matrix();vals=class_monomials(A)
    ds={p:sum(mn(p,t)*v for t,v in vals.items()) for p in partitions(14)}
    assert all(v>=0 for v in ds.values())
    slacks=[]
    for i,r in enumerate(data['rows'],1):
        row=parse_row(r['coefficients']);slack=sum(c*ds[p] for p,c in row.items())
        assert slack>=0,('negative witness',i,slack)
        slacks.append(str(slack))
    pp=ds[(14,)];dd=ds[(4,4,3,3)]
    rhs=sum(c*ds[p] for p,c in parse_row(data['identity']).items())
    assert rhs==sum(F(r['weight'])*F(s) for r,s in zip(data['rows'],slacks))
    assert dd<12012*pp
    output={'rank':'13 (analytically certified)','permanent':str(pp),'target_immanant':str(dd),
            'bridge_slack':str(rhs),'witness_slacks':slacks}
    Path(__file__).with_name('adversarial_fan_output.json').write_text(json.dumps(output,indent=2))
    print('PASS all 20 witnesses on exact complex rank-13 fan; bridge slack',rhs)

if __name__=='__main__':
    direct_small(4,1);direct_small(4,2);direct_small(5,2);direct_small(6,2)
    exact_fan_check()


==> anc/lieb_4433_lean/specification/exact_certificate/adversarial_fan_output.json <==
{
  "rank": "13 (analytically certified)",
  "permanent": "2274929664",
  "target_immanant": "4895602496512",
  "bridge_slack": "67267064932170752",
  "witness_slacks": [
    "6556163014784/3",
    "10130329689600/7",
    "2911654478848/7",
    "6489664789888/3",
    "9084007772416/5",
    "1645639451008",
    "32589664947200/21",
    "3700886970880/3",
    "50280455916544/45",
    "2369472252928/7",
    "1783967915008/5",
    "774961336960",
    "3003430559744/25",
    "1133004209664/7",
    "71209711616/3",
    "140013954032",
    "650012976512/5",
    "504808764416/3",
    "206573467136/3",
    "225896061952/3"
  ]
}

==> anc/lieb_4433_lean/specification/exact_certificate/certificate.json <==
{
  "order": 14,
  "target": [
    4,
    4,
    3,
    3
  ],
  "identity": {
    "6,5,3": "4035",
    "6,4,4": "6725",
    "5,5,4": "39759",
    "5,3,3,3": "23636",
    "4,4,3,3": "-59512"
  },
  "rows": [
    {
      "k": 1,
      "eta": [
        4,
        4,
        3,
        1
      ],
      "mu": [
        5,
        4,
        3,
        1
      ],
      "sign": 1,
      "weight": "1251",
      "coefficients": {
        "6,4,3,1": "1",
        "5,5,3,1": "-1",
        "5,4,4,1": "-1/3",
        "5,4,3,2": "-1/6",
        "5,4,3,1,1": "-1/8"
      }
    },
    {
      "k": 1,
      "eta": [
        4,
        3,
        3,
        1,
        1
      ],
      "mu": [
        4,
        4,
        3,
        1,
        1
      ],
      "sign": 1,
      "weight": "151889/10",
      "coefficients": {
        "5,4,3,1,1": "1/2",
        "4,4,4,1,1": "-1",
        "4,4,3,2,1": "-1/4",
        "4,4,3,1,1,1": "-1/7"
      }
    },
    {
      "k": 1,
      "eta": [
        3,
        3,
        3,
        3
      ],
      "mu": [
        4,
        3,
        3,
        3
      ],
      "sign": 1,
      "weight": "33602",
      "coefficients": {
        "5,3,3,3": "1",
        "4,4,3,3": "-1",
        "4,3,3,3,1": "-1/7"
      }
    },
    {
      "k": 1,
      "eta": [
        4,
        3,
        3,
        2
      ],
      "mu": [
        4,
        3,
        3,
        2,
        1
      ],
      "sign": 1,
      "weight": "71276273/64925",
      "coefficients": {
        "5,3,3,2,1": "1/8",
        "4,4,3,2,1": "1/6",
        "4,3,3,3,1": "1/3",
        "4,3,3,2,2": "1",
        "4,3,3,2,1,1": "-1"
      }
    },
    {
      "k": 1,
      "eta": [
        4,
        3,
        2,
        2,
        1
      ],
      "mu": [
        4,
        3,
        3,
        2,
        1
      ],
      "sign": 1,
      "weight": "47246294/9275",
      "coefficients": {
        "5,3,3,2,1": "1/4",
        "4,4,3,2,1": "1/2",
        "4,3,3,3,1": "-1",
        "4,3,3,2,2": "-1/3",
        "4,3,3,2,1,1": "-1/5"
      }
    },
    {
      "k": 1,
      "eta": [
        3,
        3,
        3,
        2,
        1
      ],
      "mu": [
        4,
        3,
        3,
        2,
        1
      ],
      "sign": 1,
      "weight": "340767671/194775",
      "coefficients": {
        "5,3,3,2,1": "1",
        "4,4,3,2,1": "-1",
        "4,3,3,3,1": "-1/4",
        "4,3,3,2,2": "-1/6",
        "4,3,3,2,1,1": "-1/8"
      }
    },
    {
      "k": 1,
      "eta": [
        4,
        3,
        3,
        1,
        1
      ],
      "mu": [
        4,
        3,
        3,
        1,
        1,
        1
      ],
      "sign": 1,
      "weight": "6526677/67840",
      "coefficients": {
        "5,3,3,1,1,1": "1/9",
        "4,4,3,1,1,1": "1/7",
        "4,3,3,2,1,1": "1/3",
        "4,3,3,1,1,1,1": "-1"
      }
    },
    {
      "k": 1,
      "eta": [
        4,
        3,
        2,
        1,
        1,
        1
      ],
      "mu": [
        4,
        3,
        3,
        1,
        1,
        1
      ],
      "sign": 1,
      "weight": "19283/50",
      "coefficients": {
        "5,3,3,1,1,1": "1/4",
        "4,4,3,1,1,1": "1/2",
        "4,3,3,2,1,1": "-1/2",
        "4,3,3,1,1,1,1": "-1/6"
      }
    },
    {
      "k": 1,
      "eta": [
        3,
        3,
        3,
        1,
        1,
        1
      ],
      "mu": [
        4,
        3,
        3,
        1,
        1,
        1
      ],
      "sign": 1,
      "weight": "54404623/339200",
      "coefficients": {
        "5,3,3,1,1,1": "1",
        "4,4,3,1,1,1": "-1",
        "4,3,3,2,1,1": "-1/5",
        "4,3,3,1,1,1,1": "-1/9"
      }
    },
    {
      "k": 1,
      "eta": [
        3,
        3,
        3,
        3
      ],
      "mu": [
        3,
        3,
        3,
        3,
        1
      ],
      "sign": 1,
      "weight": "163/795",
      "coefficients": {
        "4,3,3,3,1": "1/7",
        "3,3,3,3,2": "1",
        "3,3,3,3,1,1": "-1"
      }
    },
    {
      "k": 1,
      "eta": [
        3,
        3,
        2,
        2,
        2
      ],
      "mu": [
        3,
        3,
        3,
        2,
        2
      ],
      "sign": 1,
      "weight": "1793/3180",
      "coefficients": {
        "4,3,3,2,2": "1/3",
        "3,3,3,3,2": "-1",
        "3,3,3,2,2,1": "-1/5"
      }
    },
    {
      "k": 1,
      "eta": [
        3,
        3,
        3,
        2,
        1
      ],
      "mu": [
        3,
        3,
        3,
        2,
        1,
        1
      ],
      "sign": 1,
      "weight": "326/3975",
      "coefficients": {
        "4,3,3,2,1,1": "1/8",
        "3,3,3,3,1,1": "1/4",
        "3,3,3,2,2,1": "1/2",
        "3,3,3,2,1,1,1": "-1"
      }
    },
    {
      "k": 2,
      "eta": [
        5,
        3,
        2
      ],
      "mu": [
        5,
        4,
        3
      ],
      "sign": -1,
      "weight": "20175",
      "coefficients": {
        "5,4,3,1,1": "2/15",
        "5,4,4,1": "-1/5",
        "6,4,3,1": "-11/75",
        "5,5,3,1": "-1/3",
        "6,5,3": "1/5",
        "5,5,4": "1",
        "6,4,4": "1/3"
      }
    },
    {
      "k": 2,
      "eta": [
        4,
        3,
        3
      ],
      "mu": [
        4,
        4,
        3,
        1
      ],
      "sign": 1,
      "weight": "11956",
      "coefficients": {
        "5,4,3,1,1": "-1/2",
        "4,4,4,1,1": "1",
        "5,4,4,1": "-1/7",
        "4,4,4,2": "-1",
        "5,4,3,2": "11/28",
        "4,4,3,3": "-1/2",
        "6,4,3,1": "1/7",
        "4,4,3,2,1": "1/4"
      }
    },
    {
      "k": 2,
      "eta": [
        4,
        3,
        3
      ],
      "mu": [
        4,
        4,
        4
      ],
      "sign": -1,
      "weight": "58752",
      "coefficients": {
        "4,4,4,1,1": "1/10",
        "5,4,4,1": "-1/6",
        "5,5,4": "1/3"
      }
    },
    {
      "k": 2,
      "eta": [
        4,
        3,
        2,
        1
      ],
      "mu": [
        4,
        4,
        3,
        1
      ],
      "sign": -1,
      "weight": "31904",
      "coefficients": {
        "4,4,3,1,1,1": "1/12",
        "5,4,3,1,1": "-29/192",
        "4,4,4,1,1": "-1/6",
        "5,4,4,1": "1/2",
        "4,4,4,2": "-1/4",
        "5,4,3,2": "-19/64",
        "5,5,3,1": "1/4",
        "4,4,3,2,1": "37/192"
      }
    },
    {
      "k": 2,
      "eta": [
        4,
        2,
        2,
        2
      ],
      "mu": [
        4,
        3,
        3,
        2
      ],
      "sign": -1,
      "weight": "19932",
      "coefficients": {
        "4,3,3,3,1": "1/2",
        "5,3,3,3": "-1/2",
        "4,4,4,2": "1",
        "5,4,3,2": "1/4",
        "4,4,3,3": "-1",
        "4,3,3,2,1,1": "1/10",
        "5,3,3,2,1": "-1/8",
        "4,4,3,2,1": "-1/4"
      }
    },
    {
      "k": 2,
      "eta": [
        4,
        2,
        2,
        1,
        1
      ],
      "mu": [
        4,
        3,
        3,
        1,
        1
      ],
      "sign": -1,
      "weight": "80251/30",
      "coefficients": {
        "4,4,3,1,1,1": "-1/5",
        "5,3,3,1,1,1": "-1/10",
        "5,4,3,1,1": "1/4",
        "4,3,3,1,1,1,1": "1/15",
        "4,4,4,1,1": "1",
        "4,3,3,2,2": "1/3",
        "4,3,3,2,1,1": "1/5",
        "5,3,3,2,1": "-1/4",
        "4,4,3,2,1": "-1/2"
      }
    },
    {
      "k": 2,
      "eta": [
        3,
        3,
        2,
        1,
        1
      ],
      "mu": [
        3,
        3,
        3,
        1,
        1,
        1
      ],
      "sign": 1,
      "weight": "489/5300",
      "coefficients": {
        "5,3,3,1,1,1": "1/12",
        "4,3,3,1,1,1,1": "-1/3",
        "3,3,3,3,1,1": "-1/3",
        "3,3,3,2,1,1,1": "1/2"
      }
    },
    {
      "k": 2,
      "eta": [
        3,
        2,
        2,
        2,
        1
      ],
      "mu": [
        3,
        3,
        3,
        2,
        1
      ],
      "sign": -1,
      "weight": "1141/2120",
      "coefficients": {
        "4,3,3,3,1": "-2/3",
        "3,3,3,2,2,1": "2/15",
        "3,3,3,3,1,1": "2/5",
        "4,3,3,2,2": "-2/9",
        "3,3,3,3,2": "2/3",
        "3,3,3,2,1,1,1": "1/15",
        "4,3,3,2,1,1": "-2/15",
        "4,4,3,2,1": "1/3"
      }
    }
  ]
}

==> anc/lieb_4433_lean/specification/exact_certificate/operator_identity_checks.py <==
#!/usr/bin/env python3
"""Exact 4-qubit check of the partial-transpose sandwich and complex-product
expectation identities. Standard library only, Gaussian rational arithmetic.
This finite test is supplementary; the universal proof is in PROOF.md.
"""
from fractions import Fraction as F
from itertools import product

Z=(F(0),F(0)); ONE=(F(1),F(0))
def z(x,y=0):return (F(x),F(y))
def add(a,b):return (a[0]+b[0],a[1]+b[1])
def mul(a,b):return (a[0]*b[0]-a[1]*b[1],a[0]*b[1]+a[1]*b[0])
def bar(a):return (a[0],-a[1])
def scale(a,t):return (a[0]*t,a[1]*t)
def zsum(xs):
    a=Z
    for x in xs:a=add(a,x)
    return a

def mm(A,B):
    n=len(A);m=len(B);p=len(B[0])
    return [[zsum(mul(A[i][k],B[k][j]) for k in range(m)) for j in range(p)] for i in range(n)]
def mv(A,v):return [zsum(mul(a,b) for a,b in zip(row,v)) for row in A]
def outer(v):return [[mul(a,bar(b)) for b in v] for a in v]
def quadratic(v,A):return zsum(mul(bar(a),b) for a,b in zip(v,mv(A,v)))
def kron(A,B):return [[mul(a,b) for a in rowA for b in rowB] for rowA in A for rowB in B]
def tensor(vs):
    out=[ONE]
    for v in vs:out=[mul(a,b) for a in out for b in v]
    return out

def partial_transpose(A,left=4,right=4):
    # (a,b ; c,d) -> (a,d ; c,b), transpose the whole right subsystem.
    return [[A[(i//right)*right+j%right][(j//right)*right+i%right]
             for j in range(left*right)] for i in range(left*right)]

def main():
    # Two qubits on each side. tau swaps the two 4-dimensional sides.
    swap=[[ONE if i//4==j%4 and i%4==j//4 else Z for j in range(16)] for i in range(16)]
    E=partial_transpose(swap)
    omega=[ONE if i//4==i%4 else Z for i in range(16)]
    assert E==outer(omega)
    # A genuinely complex rank-one Hermitian projector on the first side.
    a=[z(1),z(0,1),z(1),z(0,-1)]
    C=[[scale(x,F(1,4)) for x in row] for row in outer(a)]
    assert mm(C,C)==C
    local_swap=[[ONE if (i//2,i%2)==(j%2,j//2) else Z for j in range(4)] for i in range(4)]
    vs=[[z(1),z(2,1)],[z(1,-1),z(3)],[z(2),z(-1,2)],[z(1,1),z(2,-1)]]
    v=tensor(vs);vbar=tensor(vs[:2]+[[bar(a) for a in t] for t in vs[2:]])
    for sign in (1,-1):
        B=[[scale(add(ONE if i==j else Z,scale(local_swap[i][j],sign)),F(1,2)) for j in range(4)] for i in range(4)]
        assert mm(B,B)==B
        K=kron(C,B)
        Y=mm(mm(K,E),K)
        W=mm(mm(K,swap),K)
        assert Y==outer(mv(K,omega)) # exact PSD factorization
        assert partial_transpose(Y)==W
        lhs=quadratic(v,W);rhs=quadratic(vbar,Y)
        assert lhs==rhs and lhs[1]==0 and lhs[0]>=0
        print('PASS exact operator sandwich and complex product expectation, sign',sign,'value',lhs[0])

if __name__=='__main__':main()


==> anc/lieb_4433_lean/specification/exact_certificate/verification_output.txt <==

=== operator_identity_checks.py ===
PASS exact operator sandwich and complex product expectation, sign 1 value 5/4
PASS exact operator sandwich and complex product expectation, sign -1 value 29/8

=== verify_certificate.py ===
PASS witness 1 terms 5 weight 1251
PASS witness 2 terms 4 weight 151889/10
PASS witness 3 terms 3 weight 33602
PASS witness 4 terms 5 weight 71276273/64925
PASS witness 5 terms 5 weight 47246294/9275
PASS witness 6 terms 5 weight 340767671/194775
PASS witness 7 terms 4 weight 6526677/67840
PASS witness 8 terms 4 weight 19283/50
PASS witness 9 terms 4 weight 54404623/339200
PASS witness 10 terms 3 weight 163/795
PASS witness 11 terms 3 weight 1793/3180
PASS witness 12 terms 4 weight 326/3975
PASS witness 13 terms 7 weight 20175
PASS witness 14 terms 8 weight 11956
PASS witness 15 terms 3 weight 58752
PASS witness 16 terms 8 weight 31904
PASS witness 17 terms 8 weight 19932
PASS witness 18 terms 9 weight 80251/30
PASS witness 19 terms 4 weight 489/5300
PASS witness 20 terms 8 weight 1141/2120
PASS exact coefficient identity on all 135 partitions:
  (6, 5, 3) 4035 degree 15015
  (6, 4, 4) 6725 degree 9009
  (5, 5, 4) 39759 degree 6006
  (5, 3, 3, 3) 23636 degree 15015
  (4, 4, 3, 3) -59512 degree 12012
PASS: positive certificate, correct normalization, known-case coverage.

=== adversarial_exact_checks.py ===
PASS literal character-sum check: n=4,k=1, witnesses=6
PASS literal character-sum check: n=4,k=2, witnesses=4
PASS literal character-sum check: n=5,k=2, witnesses=6
PASS literal character-sum check: n=6,k=2, witnesses=20
Exact fan: supported permutations 8630 conjugacy types 50
PASS all 20 witnesses on exact complex rank-13 fan; bridge slack 67267064932170752

ALL EXACT CHECKS PASSED.
Analytic PSD positivity is proved in PROOF.md; no formal-kernel claim.


==> anc/lieb_4433_lean/specification/exact_certificate/verify_all.py <==
#!/usr/bin/env python3
"""Run every exact local check in the certificate bundle."""
from pathlib import Path
import subprocess
import sys

def main():
    root=Path(__file__).resolve().parent
    for name in ('operator_identity_checks.py','verify_certificate.py','adversarial_exact_checks.py'):
        print('\n=== '+name+' ===',flush=True)
        subprocess.run([sys.executable,str(root/name)],cwd=root,check=True)
    print('\nALL EXACT CHECKS PASSED.\nAnalytic PSD positivity is proved in PROOF.md; no formal-kernel claim.',flush=True)

if __name__=='__main__':main()


==> anc/lieb_4433_lean/specification/exact_certificate/verify_certificate.py <==
#!/usr/bin/env python3
"""Exact independent check of the 20-witness (4433) certificate.
Python standard library only. Does not run or trust a linear-programming solver.
Uses skew-tableau linear extensions and rational Young seminormal matrices.
The arbitrary-PSD positivity argument is in PROOF.md, not encoded as a formal proof.
"""
from fractions import Fraction as F
from functools import lru_cache
from itertools import permutations
from math import factorial, isqrt
from pathlib import Path
import json

@lru_cache(None)
def partitions(n, maximum=None):
    if n == 0: return ((),)
    if maximum is None: maximum=n
    return tuple((a,)+b for a in range(min(n,maximum),0,-1)
                 for b in partitions(n-a,a))

def degree(shape):
    hp=1
    for i,row in enumerate(shape):
        for j in range(row):
            hp *= row-j+sum(x>j for x in shape[i+1:])
    return factorial(sum(shape))//hp

def contains(big, small):
    return len(big)>=len(small) and all(a>=b for a,b in zip(big,small))

@lru_cache(None)
def tableaux(eta,nu):
    """Independent of the discovery path generator: enumerate <=4 boxes."""
    if not contains(nu,eta): return ()
    boxes=tuple((i,j) for i,row in enumerate(nu)
                for j in range(eta[i] if i<len(eta) else 0,row))
    out=[]
    for seq in permutations(boxes):
        pos={box:i for i,box in enumerate(seq)}
        if all(not ((i,j-1) in pos and pos[i,j-1]>pos[i,j]) and
               not ((i-1,j) in pos and pos[i-1,j]>pos[i,j]) for i,j in boxes):
            out.append(seq)
    return tuple(out)

def prefix_shape(eta,tab,k):
    a=list(eta)+[0]*len(tab)
    for i,j in tab[:k]: a[i]+=1
    return tuple(x for x in a if x)

def trace_word(eta,nu,mu,k,word,orthogonal=False):
    tabs=tableaux(eta,nu);loc={t:i for i,t in enumerate(tabs)}
    ans=F(0)
    for t in tabs:
        if prefix_shape(eta,t,k)!=mu:continue
        # state, coefficient, radicand. For orthogonal traces, closed-path
        # radicands are exact squares; no floating-point square root is used.
        states=[(t,F(1),F(1))]
        for i in reversed(word):
            nxt=[]
            for s,c,q in states:
                d=(s[i+1][1]-s[i+1][0])-(s[i][1]-s[i][0])
                assert d != 0
                nxt.append((s,c/F(d),q))
                v=list(s);v[i],v[i+1]=v[i+1],v[i];v=tuple(v)
                if v in loc:
                    if orthogonal:nxt.append((v,c,q*(1-F(1,d*d))))
                    else:nxt.append((v,c*(1+F(1,d)),q))
            states=nxt
        for s,c,q in states:
            if s==t:
                if orthogonal:
                    a=isqrt(q.numerator);b=isqrt(q.denominator)
                    assert a*a==q.numerator and b*b==q.denominator
                    ans+=c*F(a,b)
                else:ans+=c
    return ans

def witness_coefficients(k,eta,mu,sign,orthogonal=False):
    n=sum(eta)+2*k
    row={}
    for nu in partitions(n):
        if not contains(nu,eta):continue
        if k==1:
            c=trace_word(eta,nu,mu,k,[0],orthogonal)
        elif k==2:
            tau=[1,0,2,1]
            c=(trace_word(eta,nu,mu,k,tau,orthogonal)
               +sign*trace_word(eta,nu,mu,k,[2]+tau,orthogonal))/2
        else:raise ValueError('This certificate uses only one and two contractions')
        if c:row[nu]=c
    return row

def parse_row(d):return {tuple(map(int,p.split(','))):F(c) for p,c in d.items()}

def main():
    data=json.loads(Path(__file__).with_name('certificate.json').read_text())
    n=data['order'];ps=partitions(n)
    assert len(ps)==135
    assert sum(degree(p)**2 for p in ps)==factorial(n)
    assert degree(tuple(data['target']))==12012
    aggregate={p:F(0) for p in ps};rows=[]
    for i,record in enumerate(data['rows'],1):
        k=record['k'];eta=tuple(record['eta']);mu=tuple(record['mu']);sign=record['sign']
        assert sum(eta)==n-2*k and sum(mu)==n-k
        coeff=witness_coefficients(k,eta,mu,sign)
        independently=witness_coefficients(k,eta,mu,sign,orthogonal=True)
        assert coeff==independently, ('orthogonal/seminormal disagreement',i)
        assert coeff==parse_row(record['coefficients']), ('stored row mismatch',i)
        assert sum(c*degree(p) for p,c in coeff.items())==0
        w=F(record['weight']);assert w>0
        for p,c in coeff.items():aggregate[p]+=w*c
        print('PASS witness',i,'terms',len(coeff),'weight',w)
        rows.append(coeff)
    aggregate={p:c for p,c in aggregate.items() if c}
    assert aggregate==parse_row(data['identity'])
    assert sum(c*degree(p) for p,c in aggregate.items())==0
    target=tuple(data['target'])
    assert aggregate[target]<0
    assert all(c>0 for p,c in aggregate.items() if p!=target)
    known={(6,5,3),(6,4,4),(5,5,4),(5,3,3,3)}
    assert set(aggregate)-{target}==known
    assert all(len(p)<=3 or (len(p)==4 and p[1]==p[2]) for p in known)
    print('PASS exact coefficient identity on all 135 partitions:')
    for p,c in aggregate.items():print(' ',p,c,'degree',degree(p))
    total=-aggregate[target]*degree(target)
    normalized={p:c*degree(p)/total for p,c in aggregate.items() if p!=target}
    assert sum(normalized.values())==1
    assert normalized=={(6,5,3):F(20175,238048),(6,4,4):F(20175,238048),
                        (5,5,4):F(79518,238048),(5,3,3,3):F(118180,238048)}
    def pate_covered(p):
        large=sum(x>2 for x in p)
        return large<=3 or (large==4 and p[1]==p[2])
    assert {p for p in ps if not pate_covered(p)}=={target}
    print('PASS: positive certificate, correct normalization, known-case coverage.')
    return rows

if __name__=='__main__':main()


==> anc/lieb_4433_lean/validation/AXIOMS.txt <==
'LiebBridge.Certificate.positive_length_le_sum' depends on axioms: [propext, Quot.sound]
'LiebBridge.Certificate.entry_le_sum' depends on axioms: [propext, Quot.sound]
'LiebBridge.Certificate.mem_partitionsAux_of_valid' depends on axioms: [propext, Quot.sound]
'LiebBridge.Certificate.partitions14_complete' depends on axioms: [propext, Quot.sound]
'LiebBridge.Certificate.partitions14_soundCheck' does not depend on any axioms
'LiebBridge.Certificate.partitions14_sound' depends on axioms: [propext, Quot.sound]
'LiebBridge.Certificate.mem_partitions14_iff' depends on axioms: [propext, Quot.sound]
'LiebBridge.Certificate.partitions14_nodup' does not depend on any axioms
'LiebBridge.Certificate.partitions14_length' does not depend on any axioms
'LiebBridge.Certificate.witness01_computed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.witness02_computed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.witness03_computed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.witness04_computed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.witness05_computed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.witness06_computed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.witness07_computed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.witness08_computed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.witness09_computed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.witness10_computed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.witness11_computed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.witness12_computed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.witness13_computed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.witness14_computed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.witness15_computed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.witness16_computed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.witness17_computed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.witness18_computed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.witness19_computed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.witness20_computed' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.rowsComputedCheck' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.computedCoeff_eq_storedCoeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.weightsPositiveCheck' depends on axioms: [propext]
'LiebBridge.Certificate.weightsPositive' depends on axioms: [propext, Quot.sound]
'LiebBridge.Certificate.degree_4433' does not depend on any axioms
'LiebBridge.Certificate.degree_653' does not depend on any axioms
'LiebBridge.Certificate.degree_644' does not depend on any axioms
'LiebBridge.Certificate.degree_554' does not depend on any axioms
'LiebBridge.Certificate.degree_5333' does not depend on any axioms
'LiebBridge.Certificate.rationalWeightedIdentity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.aggregateStoredIdentity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.realWeightedIdentity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.bridge_of_witness_nonnegative' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.computedCoeff_eq_storedCoeff_of_partition' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LiebBridge.Certificate.witnessMetadataCheck' depends on axioms: [propext]
'LiebBridge.Certificate.tableauSafetyCheck' depends on axioms: [propext]
'LiebBridge.Certificate.rowEntriesPartitionCheck' depends on axioms: [propext]
'LiebBridge.Certificate.rowEntriesDistinctCheck' depends on axioms: [propext]
'LiebBridge.Certificate.rowEntriesNonzeroCheck' depends on axioms: [propext]
'LiebBridge.Certificate.rowEntries_partition' depends on axioms: [propext, Quot.sound]
'LiebBridge.Certificate.storedCoeff_eq_zero_of_not_partition' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.aggregateComputedIdentity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.hookDegree_square_sum' depends on axioms: [propext]
'LiebBridge.Certificate.rowHookDegreeCancellationCheck' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.pairSwap_expectation_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.pairSwap_expectation_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.kronecker_mulVec_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.dotProduct_adjoint_mulVec' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.filtered_pairSwap_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.pairSwapMatrix_mulVec' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.local_swap_sandwich_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.witness_eq_adjoint_sandwich' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.projected_local_swap_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.conjTranspose_kronecker' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.pairSwapMatrix_mul_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.mul_pairSwapMatrix_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.outside_lift_commutes_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.projectedSwapWitness_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.tensorPerm_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.tensorPerm_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.tensorInner_perm' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.tensorInner_perm_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.tensorInner_pureTensor' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.tensorPerm_pureTensor' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.tensorInner_perm_pureTensor' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.exists_gram_of_posSemidef' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.tensorInner_smul_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.tensorInner_sum_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.characterOperator_gram_expectation' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.star_permutation_monomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.complexImmanant_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.regroupTensor_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.regroup_pureTensor' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.pureTensor_projectedSwap_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.CentralAveraging.centralCoefficient_isClassFunction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.CentralAveraging.pairing_centralCoefficient_classFunction' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Bridge.CentralAveraging.pairing_centralCoefficient_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.CentralAveraging.reconstruction_of_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.CentralAveraging.centralCoefficient_character_expansion' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Bridge.CentralAveraging.pairing_centralCoefficient_character_expansion' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Bridge.CentralAveraging.character_weighted_pairings_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.CharacterProjector.weightedOperator_trace' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.CharacterProjector.weightedOperator_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.CharacterProjector.weightedOperator_idempotent' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.CharacterProjector.weightedOperator_commutes' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.CharacterProjector.weightedOperator_isHermitian' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.CharacterProjector.weightedOperator_posSemidef' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.CharacterProjector.characterProjector_eq_inverse_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.CharacterProjector.characterCoefficient_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.CharacterProjector.characterCoefficient_convolution' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.CharacterProjector.characterProjector_isHermitian' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.CharacterProjector.characterProjector_commutes' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.CharacterProjector.characterProjector_idempotent' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.CharacterProjector.characterProjector_posSemidef' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.ProjectorConvention.characterOperator_matrix_eq_characterProjector' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Bridge.Normalization.degree_balance' depends on axioms: [propext]
'Bridge.Normalization.normalized_weights_positive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.Normalization.normalized_weights_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.Normalization.bridge_iff_normalizedBridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.Normalization.normalizedBridge_of_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.Normalization.bridge_of_normalizedBridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.Normalization.pdc4433_of_normalizedBridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.Normalization.pdc4433_of_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.normalizedBridge_of_matrixBridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.pdc4433_of_bridge_and_four_pate' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lieb_4433_lean/validation/BUILD_STATUS.md <==
# Validation record

Date: 2026-09-11.

The delivered artifact is a **partial formalization**. Successful compilation
does not change the unproved ordinary-character/branching boundary described
in the README and independent audit.

| Check | Observed result |
| --- | --- |
| Normal `lake build` | Passed; root `Bridge` and all imported modules built |
| Isolated source rebuild | Passed with no pre-existing project build outputs |
| Identity of Lean sources with isolated rebuild | Every delivered Lean module and `Audit.lean` matched byte-for-byte |
| `python3 scripts/check_generated.py` | Both generated Lean files matched exactly |
| `python3 scripts/check_axioms.py` | Passed for all 115 public theorem entries in `Audit.lean` |
| Axiom dependencies | Only `propext`, `Classical.choice`, and `Quot.sound` |
| Native-evaluation/custom proof axioms | None in the audited theorem dependencies |
| Supplied archive comparison | `FINAL_PROOF.md`, `FILES.md`, `REVIEW_SCOPE.md`, and `certificate.json` matched the archive byte-for-byte |
| Cached mathlib source | Clean Git worktree at the pinned revision |

Environment observed:

```text
Lean 4.19.0
Lean commit 6caaee842e94
arm64-apple-darwin23.6.0
mathlib c44e0c8ee63ca166450922a373c7409c5d26b00b
```

The isolated build copied the project's sources into a separate directory and
reused a copy of the existing, pinned mathlib/dependency cache. It started
without this project's `.lake/build` directory and rebuilt the project from
source. Its full output is `CLEAN_BUILD.log`.

A fresh internet download of elan, mathlib, and all dependencies was **not**
performed. The README provides the pinned clean-install commands; the tested
reproducibility claim here is the isolated source rebuild with the pinned
dependency cache. The source archive does not include that multi-gigabyte
cache.

The compiler emitted harmless unused-section-variable linter warnings in
some generic lemmas; there were no build errors or admitted-proof warnings.

`AXIOMS.txt` contains the complete theorem dependency report.
`SPECIFICATION_PROVENANCE.json` records the supplied archive hash, preserved
source hashes, and independent-audit source task identifier. The two Python
verification helpers are provenance/trust checks, not substitutes for Lean
proofs.


==> anc/lieb_4433_lean/validation/CLEAN_BUILD.log <==
✔ [2242/2257] Built Bridge.CertificateAlgorithm
✔ [2243/2257] Built Bridge.CentralAveraging
✔ [2244/2257] Built Bridge.Normalization
✔ [2245/2257] Built Bridge.CertificateData
✔ [2246/2257] Built Bridge.Contraction
✔ [2247/2257] Built Bridge.CertificateEnumeration
✔ [2248/2257] Built Bridge.TensorGram
⚠ [2249/2257] Built Bridge.CharacterProjector
warning: ././././Bridge/CharacterProjector.lean:120:0: automatically included section variable(s) unused in theorem 'Bridge.CharacterProjector.characterProjector_eq_inverse_sum':
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2250/2257] Built Bridge.Immanant
warning: ././././Bridge/Immanant.lean:78:0: automatically included section variable(s) unused in theorem 'LiebBridge.star_permutation_monomial':
  [DecidableEq I]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq I] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2251/2257] Built Bridge.TensorWitness
warning: ././././Bridge/TensorWitness.lean:30:0: automatically included section variable(s) unused in theorem 'LiebBridge.regroupTensor_inner':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/TensorWitness.lean:44:0: automatically included section variable(s) unused in theorem 'LiebBridge.regroup_pureTensor':
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [2252/2257] Built Bridge.PateInterfaces
✔ [2253/2257] Built Bridge.ProjectorConvention
✔ [2254/2257] Built Bridge.CertificateChecks
✔ [2255/2257] Built Bridge.Certificate
✔ [2256/2257] Built Bridge
Build completed successfully.


==> anc/lieb_4433_lean/validation/SPECIFICATION_PROVENANCE.json <==
{
  "archive_name": "lieb_pdc_4433_independent_review_packet.zip",
  "archive_sha256": "c90d86b386de76a9b8469b958fc5bebea90d6d8788b07592c38e91f346653fe9",
  "byte_identical_reference_files": [
    "exact_certificate/certificate.json",
    "FINAL_PROOF.md",
    "FILES.md",
    "REVIEW_SCOPE.md"
  ],
  "independent_audit_source": {
    "task_title": "Audit permanental dominance proof",
    "task_id": "6aa2d40c-50e4-83e8-b809-adf397024781",
    "export_file": "specification/INDEPENDENT_AUDIT.md"
  },
  "related_task": {
    "task_title": "Lieb permanental dominance",
    "task_id": "6a956123-3fb4-83ea-babe-3393871d83c7"
  },
  "reference_sha256": {
    "specification/FILES.md": "afb71ab032aae3e9487fbc69a7be958fe1767b70ac004c11a29cb2d66b92cf56",
    "specification/FINAL_PROOF.md": "ccc8ec18826e6d60a23b8e25678c41662f9f230687a72bb41b2430201d0488e6",
    "specification/INDEPENDENT_AUDIT.md": "24469244bc7d0e3f2558a99f085d28a2ed1816246738d2b1bba74986129af11d",
    "specification/REVIEW_SCOPE.md": "b1424fcce3108e7eba0921d51951aa956c6d664cf551681c18acb4206ee27a50",
    "specification/exact_certificate/PROOF.md": "ccc8ec18826e6d60a23b8e25678c41662f9f230687a72bb41b2430201d0488e6",
    "specification/exact_certificate/README.md": "8657e803e458be6bbbf83bae3b64c77272acdca87cb5e1b1c86fba52af3a001b",
    "specification/exact_certificate/SHA256SUMS.txt": "3b9871f0cf60e3077468b7fb96027b6343d43e282d8c723a7e3cc8c38b733001",
    "specification/exact_certificate/adversarial_exact_checks.py": "d7e7bef6d218d00f1a3747f8f68cfe92f8ce5e6fb88bc30bd531bd2c09f3d712",
    "specification/exact_certificate/adversarial_fan_output.json": "382192397168020e80b87186ebe28b1f787944d7e663de5e31c8a348f8afbc15",
    "specification/exact_certificate/certificate.json": "56005514b86cdb38b82734b81b33e2bc37ae52c3baa6ab157be5438e56157217",
    "specification/exact_certificate/operator_identity_checks.py": "18a04b5070982ee7786876c205694838b5891f8463aee104ebea3399fd7a3c48",
    "specification/exact_certificate/verification_output.txt": "2edd35b88866b18112a73833b6e937379b05f4a0f2c7a5083d7d29e0c8b71d47",
    "specification/exact_certificate/verify_all.py": "4b08515424b0c1b117d177cefe959686395b2525f65bf46d66b708bac9fc5af6",
    "specification/exact_certificate/verify_certificate.py": "982acd7ca6cd7d4af1740a2090e06296006238947aafbc61b02db36e733234d4"
  }
}


==> anc/lieb_4433_lean/validation/complete/AXIOMS.txt <==
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_indexed._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLens_from_bound._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.rightB.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_9: [propext]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_2: []
AXIOMS LiebBridge.Young.BranchingAction.inner_entry_val: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.runWord.eq_1: [propext]
AXIOMS LiebBridge.Young.BranchingAction.prefixAction_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.witness_trace_reduced: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.witnessCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness14.eq_1: [propext]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple_zero._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness19.eq_1: [propext]
AXIOMS LiebBridge.Young.YoungCharacter.complex_character_eq_real: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.shape_eq_of_contents: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.pdc4433_of_bridge_and_four_pate: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerLabel._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.ambientLetter._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.character_star_inverse: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.commute_swap_of_fixed: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.standard_swapAdjacent_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.permutationLetter_fixed: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLen_zero_of_height_le._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.prefixShape_eq_initialDiagram_rowLens._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.supported_step: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_commute_rightB: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_28: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.skewWord.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.regroupTensor_inner: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.leftIndex._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.innerLabel._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber_outer: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_12: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.adjacentIndex.eq_1: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterCoefficient.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.same_content_coordinates._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.generator_glued_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.swapAllowed_entry: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.entry_of_label_zero._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_commute_muQ: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_pushforward: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.leftProjector._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewAxial.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.rationalContent.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.coordinates_symm_right: [propext, Quot.sound]
AXIOMS LiebBridge.projectedSwapWitness_nonneg._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ._proof_8: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.ext: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.convolution.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.swapAllowed.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_eq_one_imp._proof_7: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.FinalBridge.matrix_bridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transported_permutation: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.mu_sorted: [propext]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.two_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_6: []
AXIOMS LiebBridge.Young.AmbientBraid.compressedMatrix.eq_1: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.card_conjClasses_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.projector._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.supported_step._proof_1: [propext]
AXIOMS LiebBridge.Certificate.witness18_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.splitAction.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.simple_relations._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.rowIncreasing_of_strictMono._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.representation_isSimpleModule_of_recurrence: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.number_lt: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.matrixModel_skewLetter: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_card_add._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.rowsComputedCheck: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extended_content_recurrence: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.partitionShape._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_11: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterProjector_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.increasing: [propext, Quot.sound]
AXIOMS LiebBridge.tensorInner_smul_right: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outer_label_ge: [propext, Quot.sound]
AXIOMS LiebBridge.regroupTensor.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.representation_invariant_eq_bot_or_eq_top: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.tailIndex_injective: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.matrixEvaluation_bCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacentOperator._proof_5: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.map_down: [propext]
AXIOMS LiebBridge.complexImmanant_star: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.projector_eq_initialSelector._proof_3: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficients.matrixEvaluation_witnessCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_iff._proof_3: [propext]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.character_convolution: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.mem_initialCells: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_step: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.reachable._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ColumnIncreasing.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_iff: [propext, Quot.sound]
AXIOMS LiebBridge.pairSwap_expectation_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.splitAction.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generatorMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.localCoordinates.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness11_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.leftIndex.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.filterFactor_at_excluded: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swap_numbering_strictMono_iff._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.numberingList_nodup: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixEquiv_prefixSwap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.matrixModel._proof_9: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.left_prefixTensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.splitOperator._proof_7: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_7: [propext]
AXIOMS LiebBridge.Young.StandardTableau.same_content_coordinates: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.conjugacyShape_injective: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_8: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SelectedTrace.trace_two_projectors: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Pate653._proof_1: []
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.consecutive_incomparable_iff: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridge_of_bridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.entry_coordinates_eq_of_prefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_15: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple_separates: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerLabel_bijective._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.matrixModel_apply: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.character_weighted_pairings_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_of_forbidden: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_653: []
AXIOMS LiebBridge.tensorRepresentation._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.number_entry: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.sum_sparseCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.symmetricSystem_simple: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_entry_other: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.prefixTensor.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.allowedStep_coefficientEdge._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.matrixEvaluation_prefixCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14_isClassFunction: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.supported_flatMap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.extendByZero_single: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness01_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness10_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator_allowed_coefficient: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_check: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.permInclude_last: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewAxial_eq_axialGap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.metadata._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness11.eq_1: [propext]
AXIOMS LiebBridge.Young.BranchingBasis.innerCell._proof_1: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_3: [propext]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.initialDiagram_glue_cells: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.representation._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_13: []
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv_val: [propext, Quot.sound]
AXIOMS LiebBridge.Young.boxContent.eq_1: []
AXIOMS LiebBridge.Young.WitnessTrace.trace_word._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCell_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.partitionDiagram_eq_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.orbit_swap2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.local_permutation: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.outside_lift_commutes_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_card_add_k._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.row_number_le: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.computedWitnessMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_complete._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_8: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness13.eq_1: [propext]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorProjector_posSemidef: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.FinalBridge.psd_witness_nonnegative: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.hookDegree_square_sum: [propext]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.rationalContent_adjacentSwap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.contentOperator_eq_diagonal: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.entry_le_sum._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend_basis_coefficient._proof_5: [propext]
AXIOMS LiebBridge.Certificate.witness07_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.computedCoeff_eq_matrixTrace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.trace_extend: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.degree.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixSwap._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerTableau_number_val: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_prefixCoeff._proof_10: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness15_computed: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.matrixEvaluation_prefix_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.normalizedBridge_of_matrixBridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_3: []
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.k_pos: [propext, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.diagonal._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.k_cases: [propext]
AXIOMS LiebBridge.Young.StandardTableau.reachable._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_diagram._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.contentOperator._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber_increasing._proof_11: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.Witness.mk.injEq: [propext]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_13: [propext, Quot.sound]
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_4._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS LiebBridge.Certificate.witness16_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_strictMono: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_1: []
AXIOMS Bridge.Young.CoxeterExtension.existsUnique_extension: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.diagonal.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixEquiv_intertwines: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.outside_prefix._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.character._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_10: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.exists_include_of_generated: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_standard: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.projector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.permInclude_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_6: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterCoefficient_star: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.gap1.eq_1: [propext]
AXIOMS LiebBridge.Young.YoungFDRep.forget_full: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.star_permutation_monomial: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_delta._proof_1: [propext]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.swapBlocks._proof_1: []
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_7: [propext]
AXIOMS LiebBridge.Young.YoungProjectors.projector_on_simple: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.ProjectorConvention.characterOperator_matrix_eq_characterProjector: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14_orthogonal._proof_4: []
AXIOMS LiebBridge.Young.SuffixAction.representation_glued_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.prefixCellsEquiv._proof_13: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.entry_le_sum._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_nodup: []
AXIOMS LiebBridge.Young.DiagonalIrreducibility.eq_top_of_basisVector_mem._proof_4: [propext]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_12: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_4433._proof_1: []
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.projectors_commute: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.reachable._proof_3: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.extension_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLen_zero_of_height_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.splitOperator_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_27: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.left_prefix._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.generatorMatrix_eq_compressedSubmatrix: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.encode_injective: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntries_partition._proof_2: [propext]
AXIOMS LiebBridge.pureTensor.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witnessMetadataCheck._proof_1: [propext]
AXIOMS LiebBridge.Young.StandardTableau.entry_number: [propext, Quot.sound]
AXIOMS LiebBridge.Young.column_number_le._unary: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SelectedWordTrace.trace_projectors_word._proof_2: [propext]
AXIOMS LiebBridge.Young.TensorLocalization.coordinates.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.mu_sum: [propext]
AXIOMS LiebBridge.Young.CertificateSkewAction.numberingList_idxOf: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.immanant_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.number_ge_of_prefix._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.entry_coordinates_eq_of_contents._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_runWord_return._proof_2: [propext]
AXIOMS LiebBridge.mul_pairSwapMatrix_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.compress_involution: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.numberingSwap_involutive: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.partitionShape.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_11: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_5: [propext]
AXIOMS LiebBridge.Young.WitnessOperators.rep.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness17.eq_1: [propext]
AXIOMS LiebBridge.Certificate.identityEntries.eq_1: [propext]
AXIOMS LiebBridge.Young.WitnessOperators.etaP._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.local_swap_sandwich_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_take_iff_idxOf_lt._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.intertwine2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.char_orthonormal: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.prefixEmbedding_commute_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness14_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_zero: []
AXIOMS LiebBridge.lastFactors.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorPerm_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_26: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixDecomposition.initialDiagram_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.coefficient_pairing_of_trace: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend_diagonal: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.character.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.contraction.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.filterFactor.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.numberingMatrix_braid_column: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.axial_ne_zero._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.not_nonempty_iso: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.hasPrefix_adjacentSwap_iff._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swapAdjacent_ofFn: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.initialSelector_single._proof_2: [propext]
AXIOMS LiebBridge.Young.WitnessShapes.k_le_two._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.metadata._proof_2: [propext]
AXIOMS LiebBridge.Certificate.partitions14_soundCheck._proof_1: []
AXIOMS Bridge.CharacterProjector.characterProjector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.left_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.realWeightedIdentity: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber_inner: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.cast_realConvolution: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_reentry_gap._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness02.eq_1: [propext]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_2: []
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_15: [propext, Quot.sound]
AXIOMS LiebBridge.Young.FinalBridge.pdc4433_of_four_pate: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.preservesFlag_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.leftProjector._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_5: [propext]
AXIOMS LiebBridge.Young.row_number_le._unary: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.eq_bot_or_eq_top_of_separating_diagonals: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_soundCheck: []
AXIOMS LiebBridge.Young.TensorWitnessPositivity.tensorRightB.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.contains_iff_diagram_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.evaluation_pairing: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.mk.inj: [propext, Quot.sound]
AXIOMS LiebBridge.tensorCoordinatePerm._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.generator_extendByZero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ClassFunctionCompleteness.descend._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.mu_positive: [propext]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.sign_cases: [propext]
AXIOMS LiebBridge.Certificate.storedCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_5._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS LiebBridge.Certificate.degree_4433: []
AXIOMS LiebBridge.Young.WitnessTrace.sandwich_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._unary: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swap_numbering_strictMono_iff: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.separatingIndex_ne: [Classical.choice]
AXIOMS LiebBridge.Young.TensorPairing.tensorPermMatrix_mulVec: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.presentationEquiv_simple: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.isPartitionOfCheck.eq_1: [propext]
AXIOMS LiebBridge.Young.FinalBridge.gram_witness_nonnegative: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_1: []
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv._proof_12: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_word: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.FinalBridge.classPairing_moment: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorCoordinatePerm._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntriesPartitionCheck: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.stateVector_runWord: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_644: []
AXIOMS LiebBridge.Young.SuffixAction.swappedTableau_allowed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_certificateEquiv: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transport_pureTensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram_rowLens: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness01_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.liftable_of_relations._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.word_intertwines: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator_square: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.hasPrefix_adjacentSwap_iff._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.sigma_eq_of_contents: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.simple_relations._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.permInclude_last._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_29: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_le_muDiagram: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.contentOperator._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.numberingSwap.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.regroup_pureTensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.hasPrefix_adjacentSwap_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.contains_of_diagram_le._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber_increasing._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.leftIndex_val: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_add: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.isPartition14Check.eq_1: []
AXIOMS LiebBridge.Young.PrefixRepresentation.splitOperator_single: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_fCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_two_nonneg._proof_8: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.column_number_le: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.simple_relations: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_ofRowLens_iff_getD._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.leftIndex._proof_2: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_character_expansion: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_indexed._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.leftLift.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_5: [propext]
AXIOMS LiebBridge.Young.PrefixProjector.projector_glued_basis: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_6: [propext]
AXIOMS LiebBridge.Young.TensorLocalization.coordinates_symm_left: [propext, Quot.sound]
AXIOMS LiebBridge.Young.PrefixDecomposition.initialDiagram_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.projector_eq_initialSelector: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.number_ge_of_prefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.coordinates_comparable_of_content: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.rationalCharacter._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.exists_content_ne._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.exists_content_ne._proof_1: [propext]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.eq_bot_or_eq_top_of_connected_coefficients: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.s2_sq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.permutationPartition._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.character_pairing: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_permutation_iff_strictMono: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalized_weights_sum: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateEquiv_entry: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.contains_iff._proof_25: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.left_prefixTensor._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.nonempty_iso_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.permutationPartition._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_word._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector_trace._proof_2: [propext, Classical.choice]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.entry_eq_of_prefix_and_content: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TableauExistence.nonempty_standardTableau: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.muCoeff._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.outside_sum_localizes._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.rowEntries_valid: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.symmetricSystem.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.outer_entry_le_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.complex_isSimpleModule: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixDecomposition.initialCells_lower: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungInequivalence.intertwiner_eq_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateEquiv_content: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_extendFamily: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.projectedSwapWitness_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.splitAction_single: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.tailIndex_val: [propext, Quot.sound]
AXIOMS LiebBridge.Young.column_number_le._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_diagram: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.extendByZero.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_eq_one_imp._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.etaCoeff._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.instFintypeConjClassesS14._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS Bridge.Normalization.bridgeInequality._proof_1: []
AXIOMS LiebBridge.witness_eq_adjoint_sandwich: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.numberingContent_ne_of_strictMono: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.classPairing.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.eq_of_rationalContent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_number_le._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.geometricEquiv._proof_18: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.tableaux_nodup: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.bridge_iff_normalizedBridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.tensorPermMatrix_one: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.pairSwap_expectation_nonneg._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_word._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.ext_iff: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv._proof_15: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.splitOperator_one: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.suffixSwap._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.computedCoeff_eq_storedCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_nodup: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.generated.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SelectedTrace.instFintypeSkewStandardTableauOfRowLens._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_15: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.splitOperator_single: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_7: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_witnessCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.skewBoxes.eq_1: []
AXIOMS LiebBridge.Young.StandardTableau.entry_of_label_zero: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.firstTwoFactors.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungInequivalence.intertwines_contents._proof_1: [propext]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.leftIndex._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_witness_eq_computedCoeff._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.forget_preservesMono: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.Witness.mk.inj: [propext]
AXIOMS LiebBridge.Young.SuffixAction.tailIndex._proof_2: [propext, Quot.sound]
AXIOMS Bridge.Normalization.normalized_weights_positive: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_commute_below._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator_allowed_coefficient_ne_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.ambientIndex._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.eq_of_rationalContent._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitionsAux.eq_2: []
AXIOMS LiebBridge.characterOperator.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.outer_number_embed._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness19_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.swappedTableau_ne._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.rightIndex._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ_commute_rightB._proof_12: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate._proof_4: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.pathTrace.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.IsPartition14.eq_1: []
AXIOMS LiebBridge.Young.YoungIrreducibility.allowedStep_coefficientEdge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swap_numbering_strictMono_iff._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_4: []
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber_increasing: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.coordinates_symm_outside: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewAxial_swappedTableau: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTraceReduction.trace_identity_tensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SkewStandardTableau.mk.injEq: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_1: []
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLens_from_bound: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.partitionDiagram_rowLens: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.reconstruction_of_span._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness06.eq_1: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficients.etaCoeff._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.rationalContent_of_label_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.filtered_pairSwap_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.outside_prefixTensor: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.degree_balance: [propext]
AXIOMS LiebBridge.Young.WitnessTrace.word_two_permutations: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.projector_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_le_partitionDiagram_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ClassFunctionCompleteness.classFunctionSpan_of_card_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorPermMatrix_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.geometricEquiv._proof_19: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.contains_of_diagram_le._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14_span: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.mul_orbitInclusion: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.realMonomial.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.outside_prefix._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_smul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.s1.eq_1: [propext]
AXIOMS Bridge.Young.CoxeterExtension.simple_relations._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.entry_le_sum._proof_1: [propext]
AXIOMS LiebBridge.Young.PrefixRepresentation.prefixEquiv_eq_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness13_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.prefixInclusion_fixed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_ne: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.partitionsAux.eq_1: []
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_6: [propext]
AXIOMS LiebBridge.Young.SuffixAction.innerTableau_suffixSwap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_3: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.leftProjector_hermitian: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_554: []
AXIOMS LiebBridge.Young.column_number_le._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_word._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.outer_entry_val: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.rankInclude._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_17: [propext, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.sum_storedCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.hookDegree_square_sum._proof_1: [propext]
AXIOMS Bridge.Young.CoxeterExtension.down_commute_below._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.encode_eq_swap_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness10.eq_1: [propext]
AXIOMS LiebBridge.Young.WitnessShapes.k_le_two: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixIndex_injective: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.bCoeff._proof_9: []
AXIOMS LiebBridge.Young.TraceSemantics.basis_mem: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.conjugacyShape._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_tableaux_iff_increasing_numbering: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14.eq_1: []
AXIOMS LiebBridge.Young.StandardTableau.axial_of_forbidden: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.column_exit_gap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.decode._proof_17: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.listNumbering_val: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_complete._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_nodup._proof_1: []
AXIOMS LiebBridge.Young.TensorPairing.conjugated_pairing_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend_diagonal._proof_5: [propext]
AXIOMS LiebBridge.Young.SuffixWord.representation_word_matrix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.entry.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SelectedWordTrace.trace_projectors_word: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.simple_of_isSimpleModule: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_8: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_include: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.representation_suffixAdjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.inner_number_embed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.eta_positive: [propext]
AXIOMS LiebBridge.Young.StandardTableau.reachable: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.pushforward.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_delta: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_2: []
AXIOMS LiebBridge.Young.TraceSemantics.axialGap.eq_1: [propext]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_diagram._proof_1: [propext, Quot.sound]
AXIOMS _private.Bridge.Young.BranchingBasis.0.LiebBridge.Young.BranchingBasis.skewTableau_ext: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.witness_trace_two: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.prefixEquiv._proof_12: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_getD: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.leftProjector._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntries_partition: [propext, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.storedCoeff_eq_zero_of_not_partition: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.contains_of_diagram_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerLabel_bijective: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.left_prefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.projector_on_glued_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.entry_coordinates_eq_of_contents._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.prefixInclusion_fixed._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_ne._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.etaCoeff._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_gap_of_consecutive_comparable._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.projector_eq_initialSelector._proof_2: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.left_sum_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.numberingList.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitions14_iff: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_eq_of_not_contains: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generatorMatrix._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_iff._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.generator_extendByZero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.column_exit_gap._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.contains_iff._proof_24: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_prefixCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TableauExistence.standardTableau._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_16: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.include_simple: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.word_glued_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.basis_sum_mass: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.sparseCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.exists_cast_content_ne: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.skewWord_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.prefix_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixDecomposition.initialDiagram_eq_of_hasPrefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.representation_prefixAdjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend_basis_coefficient: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.coordinateProjection_invariant: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_number_le._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness10_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_card_add_k: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.rightB_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorInner_pureTensor._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_append: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram_le_partitionDiagram_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.permutationWord.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.complexImmanant.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness12_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.degree_ne_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorPerm_one: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.representation_word_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.pairSwapMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.outside_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_33: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorInner_perm_left: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixAction.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TableauExistence.standardTableau._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.characterOperator._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.innerTableau_suffixSwap._proof_5: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_2: []
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_one_nonneg._proof_10: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.bridgeInequality._proof_5: []
AXIOMS LiebBridge.Certificate.contains.eq_1: []
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_11: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_tableaux_iff: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.etaCoeff._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.weightedStoredCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorPermMatrix_apply._proof_1: [propext]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.height_union_list._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.outsideLift.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness11_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorInner_perm_left._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.innerLabel_bijective: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skew_ext: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.sum_sparseCoeff._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_11: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.positive_length_le_sum: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness06_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_5: [propext]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.prefixInclusion_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.numberingMatrix.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewGenerator.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rowHookDegreeCancellationCheck: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_pushforward: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.prefixShape_eq_iff_initialDiagram: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.swaps_commute: [propext, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.gap1_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.outerTableau_suffixSwap: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.generated_simple_eq_top: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_5333._proof_1: []
AXIOMS LiebBridge.Young.BranchingBasis.outerTableau_glue: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.orbitInclusion.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.swappedTableau_ne: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerLabel_bijective._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness20_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewGenerator_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixDecomposition.hasPrefix_initialDiagram: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueTableau._proof_11: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.complex_character_eq_cast: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLen_zero_of_height_le._proof_2: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.same_content_coordinates._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.numberingSwap_standard_row_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.immanants14_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.pureTensor_nonneg_of_transport: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.identityCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.numberingList_support._proof_1: [propext]
AXIOMS LiebBridge.Young.BranchingAction.inner_entry_le_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.rightIndex._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.delta.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.cellSplit.eq_1: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_down: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_4: [propext]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.card_conjClasses_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.skewLetter._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.outer_number_embed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.splitOperator._proof_8: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.exists_include_of_generated._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntriesNonzeroCheck._proof_1: [propext]
AXIOMS LiebBridge.Young.PrefixDecomposition.exists_unique_prefix: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_8: []
AXIOMS LiebBridge.pairSwap.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.matrixEvaluation_prefixCoeff._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swapAdjacent_ofFn._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorProjector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_flatMap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.characterOperator_gram_expectation: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_3._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.realWitnessForm.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.one_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Pate554._proof_3: []
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.toMatrix_endEvaluation: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_diagram._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.left_tensor_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.pdc4433_of_normalizedBridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TableauExistence.content_invariant_of_adjacent._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.ambientLetter.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.outside_prefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorInner_sum_right: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.complex_character_star_inverse: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.swap12._proof_1: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_bCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_13: [propext, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.initialSelector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_sound._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.height_union_list: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungInequivalence.intertwines_contents: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_ofRowLens_iff_getD: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.permInclude_adjacent._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram_card: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_6._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS LiebBridge.Young.row_reentry_gap._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.kronecker_mulVec_split: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.liftable_of_relations._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.compress_one._proof_1: [propext]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.geometricEquiv._proof_20: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_delta: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.card_le: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.numberingList_standard_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.FinalBridge.bridge_inequality: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewGenerator._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.orbit_gap2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.compress_one: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.stateVector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.mk.injEq: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntriesPartitionCheck._proof_1: [propext]
AXIOMS LiebBridge.Young.SuffixAction.innerTableau_suffixSwap._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_add: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TableauExistence.content_invariant_of_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.FinalBridge.computed_witness_nonnegative: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.permutationPartition_eq_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.reverse_not_le._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_14: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness08_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.contentOperator_of_label_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixTrace.projector_eq_zero_of_not_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_take_iff_idxOf_lt._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.consecutive_incomparable_iff._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorProjector_hermitian: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.simple_relations._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_554._proof_1: []
AXIOMS LiebBridge.Certificate.computedCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_two_nonneg: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_nil: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.coefficient_connected: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.permInclude_adjacent._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.comparable_of_same_content._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transportVector_inner: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.swap_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLen_union_list: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swapAdjacent_mem_tableaux_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_length: []
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_14: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.entry_coordinates_eq_of_contents: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.contains_iff: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.hasPrefix_adjacentSwap_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.axial_adjacentSwap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.prefixSelector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.character_convolution: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.tableaux.eq_1: []
AXIOMS LiebBridge.Young.CertificateSkewEquiv.decode_encode: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_surjective: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.axial_prefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_runWord_return._proof_3: [propext]
AXIOMS Bridge.Normalization.pdc4433_of_bridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rowHookDegreeCancellationCheck._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_support: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_support._proof_18: [propext]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_11: []
AXIOMS LiebBridge.Young.SkewStandardTableau.mk.inj: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness14_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixTrace.trace_projector_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.rowIncreasing_of_strictMono._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.partitionDiagram.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness09_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_complete: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_7: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_5: [propext]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_commute_rightB._proof_15: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.realWitnessForm_nonneg_of_trace: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Certificate.rationalWeightedIdentity: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.hasPrefix_adjacentSwap_iff._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.eq_top_of_basisVector_mem: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.left_sum_localizes._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.length_of_support: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_runWord_return._proof_1: [propext]
AXIOMS LiebBridge.Young.BranchingBasis.prefixEquiv.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.card_shape14: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ_commute_rightB._proof_13: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_word._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_commute: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.eta_contains_mu: [propext]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.contains_of_diagram_le._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_iff._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_gap_of_incomparable._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.Relations.distant: []
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness06_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.leftIndex._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness12.eq_1: [propext]
AXIOMS Matrix.reindex.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorPermMatrix_star: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.bridgeInequality._proof_4: []
AXIOMS LiebBridge.Young.SuffixWord.matrixModel_skewWord: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator_braid: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_edge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.rational_representation_basis: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_posSemidef: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.isSimpleModule: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.traceWord.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.prefixShape_ofRowLens: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.blockCoordinates.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.skewBoxes_nodup: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.representation_suffixAdjacent._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv._proof_16: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerLabel._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.row_reentry_gap._proof_4: [propext, Quot.sound]
AXIOMS _private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Certificate.witness03_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.existsUnique_extension_of_relations._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Pate644._proof_2: []
AXIOMS Bridge.Young.CoxeterExtension.down_commute_below: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.realCharacter.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.prefix_cells_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transportMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_convolution: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_one_nonneg._proof_8: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.rightB._proof_10: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_7: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficients.prefixCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.encode_swappedTableau: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.YoungFDRep.0.LiebBridge.Young.YoungFDRep.simple_of_functor: [propext, Classical.choice]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_13: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.adjacentIndex._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.liftable_of_relations._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.rowEntries_valid._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.tailIndex_consecutive: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ClassFunctionCompleteness.descend_mk: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witnessMetadataCheck: [propext]
AXIOMS LiebBridge.Young.SuffixAction.prefixEquiv_intertwines: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.HasPrefix.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.tensorInner_perm_pureTensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacentOperator.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.representation_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.compress_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_witness_eq_computedCoeff._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.preservesFlag_one: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness03_computed: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_4: []
AXIOMS LiebBridge.Young.SelectedWordTrace.instFintypeSkewStandardTableauOfRowLens._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv._proof_3: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.swapAllowed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_convolution: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.ConjugacyBound.0._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witnessMetadataValid.eq_1: [propext]
AXIOMS LiebBridge.Young.PrefixTrace.initial_eq_iff_hasPrefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.pairSwapMatrix_mulVec: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.outside_prefixTensor._proof_3: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_isHermitian: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixIndex_val: [propext, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_two_nonneg._proof_9: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.adjacentIndex._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14._proof_2: []
AXIOMS LiebBridge.Young.DiagonalIrreducibility.representation_invariant_eq_bot_or_eq_top_of_recurrence: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.reverse_not_le: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.Relations.braid: []
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.exists_gram_of_posSemidef: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.gramMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.immanant_eq_classPairing: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.axial_ne_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outer_label_ge._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.tensorPermLinear._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.column_number_le._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.outside_prefix._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.aggregateStoredIdentity: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_character_expansion: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntriesDistinctCheck._proof_1: [propext]
AXIOMS LiebBridge.Certificate.swapAdjacent.eq_1: []
AXIOMS LiebBridge.Young.CertificateSkewEquiv.decode_number_val: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.partitionShape_injective: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.liftable_of_relations: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_sound: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.finite_standardTableau: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.ambientIndex._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness15.eq_1: [propext]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.tensorWitness_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_witness_eq_computedCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.k_pos._proof_2: [propext, Quot.sound]
AXIOMS YoungDiagram.ofRowLens_card: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_1._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS LiebBridge.Certificate.witness07_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_13: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_classFunction: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorPermMatrix_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.separatingIndex._proof_3: []
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateEquiv_symm_val: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.orders_swap2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.matrixB.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_take_iff_idxOf_lt._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.compress_braid: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_number_le._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.concrete_witness_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.char_orthonormal._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.gap2.eq_1: [propext]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_3: [propext]
AXIOMS LiebBridge.Young.TableauExistence.content_invariant_of_representation: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.tailIndex_injective._proof_3: [propext]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_strictMono_on_skew: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.metadata: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.eta_sorted: [propext]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.axial.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness17_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.rightIndex._proof_3: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.representation_simple: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.coordinateProjection_eq_product: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.consecutive_incomparable_iff._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_18: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.swapAllowed_number: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_rowLens: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ClassFunctionCompleteness.descended_linearIndependent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.Seminormal.0.LiebBridge.Young.StandardTableau.local_content_identity: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntriesNonzeroCheck: [propext]
AXIOMS LiebBridge.Young.StandardTableau.mk.sizeOf_spec: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv._proof_14: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness19_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_etaCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.orders_swap1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.presentationEquiv._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.numberingContent.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_7: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_4: []
AXIOMS LiebBridge.Young.ScalarExtension.extend_apply._proof_5: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.realWitnessForm_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_muCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TableauExistence.content_invariant_of_adjacent._proof_4: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.geometricEquiv._proof_21: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_number_le._proof_2: [propext, Quot.sound]
AXIOMS _private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_pushforward._proof_1: [propext]
AXIOMS LiebBridge.Young.LocalBraid.adjacentMatrix.eq_1: [propext]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness16.eq_1: [propext]
AXIOMS LiebBridge.Certificate.weightsPositiveCheck: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.list_sum_eq_basis_sum: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.character_inverse: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.local_swap_sandwich_nonneg._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_commute_rightB._proof_14: [propext, Quot.sound]
AXIOMS LiebBridge.tensorPermLinear.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorInner.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_6: [propext]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14_orthogonal: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.exists_content_ne: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorProjector_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.eq_of_rationalContent._proof_2: [propext, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_one_nonneg._proof_9: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.swappedTableau_allowed._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_653._proof_1: []
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_7._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple_recurrence: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.basisVector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_3: [propext]
AXIOMS LiebBridge.Young.BranchingAction.skew_ext: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.finrank_ne_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_sound._proof_2: [propext]
AXIOMS LiebBridge.Young.numberingGap.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.Witness.mk.sizeOf_spec: [propext]
AXIOMS LiebBridge.Young.SuffixAction.axial_suffix: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_4: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterCoefficient_convolution: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.representation_adjacent_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_5333: []
AXIOMS LiebBridge.Young.StandardTableau.content_gap_of_consecutive_comparable._proof_1: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterProjector_eq_inverse_sum: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.geometricEquiv._proof_23: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_length: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.bridge_of_witness_nonnegative: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness04_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RowIncreasing.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.ambientWord.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.swap1.eq_1: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.classPairing_valid: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.fCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.orbit_gap1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness09_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.splitOperator_one: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.aggregateComputedIdentity: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.existsUnique_symmetric14Representation: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.cast_hermitian: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.columnIncreasing_of_strictMono._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness02_computed: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_4: []
AXIOMS LiebBridge.Young.BranchingBasis.innerTableau_glue: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.Relations.square: []
AXIOMS Bridge.Young.CoxeterExtension.down_succ: []
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLens_eq_iff_diagram_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.representation_permutationLetter: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungInequivalence.intertwiner_coefficient_zero._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.tensorPairF.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterProjector_isHermitian: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.weightsPositiveCheck._proof_1: [propext]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_indexed: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_12: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.simple: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ_commute_rightB._proof_14: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueTableau._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_smul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glue_restrictions._proof_12: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.representation_isSimpleModule: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.axial_disjoint_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.basis_sum_mass._proof_1: [propext]
AXIOMS LiebBridge.Young.LocalBraid.s1_sq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.filterFactor_at_target: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.innerTableau_prefixSwap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swappedTableau.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_12: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.entry_eq_of_prefix_and_content._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.character_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.matrixProjector_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_3: [propext]
AXIOMS LiebBridge.tensorRepresentation._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.rightIndex_val: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.swap2.eq_1: [propext]
AXIOMS LiebBridge.Young.StandardTableau.axial_ne_zero._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.swappedTableau_twice: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.numberingSwap_standard_iff._proof_7: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.tailIndex._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.positive_length_le_sum._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntriesDistinctCheck: [propext]
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.prefixEmbedding_fixed._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.representation_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.swapAllowed_swappable: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.shape14Fintype._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.witness_trace_two._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.left_prefix._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.stateVector_step: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_reentry_gap._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CertificateEnumeration.0.LiebBridge.Certificate.partitionsAux.match_1.eq_1: []
AXIOMS LiebBridge.Young.WitnessOperators.witness.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungInequivalence.intertwiner_coefficient_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ_commute_rightB._proof_15: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generatorMatrix._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.prefixShape_eq_initialDiagram_rowLens: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.columnIncreasing_of_strictMono._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.two_right_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.outer_entry_embed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.swap12.eq_1: [propext]
AXIOMS LiebBridge.Certificate.computedCoeff_eq_storedCoeff_of_partition: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.projectedSwapWitness.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.axial_ne_one_and_neg_one: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.k_pos._proof_1: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorPermLinear._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.pairF.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness04.eq_1: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.pathTrace_eq_matrixTrace: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CentralAveraging.0.Bridge.CentralAveraging.conjugationEquiv_apply: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_length._proof_1: []
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.eta_sum: [propext]
AXIOMS LiebBridge.Certificate.witness08.eq_1: [propext]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_eq_one_imp: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.tableauSafetyCheck._proof_1: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.wordMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.ProjectorConvention.tensorPermMatrix._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_commute_below._proof_2: [propext, Quot.sound]
AXIOMS IsSimpleModule.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.geometricEquiv._proof_22: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.rowIncreasing_of_strictMono._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.pairSwap_expectation_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.existsUnique_extension_of_relations: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.numberingList_support: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.filterFactor_invariant: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.exists_content_ne: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_commute_rightB._proof_12: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_9: [propext, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_9: []
AXIOMS Bridge.Young.CoxeterExtension.extendFamily_apply: [propext]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerTableau._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.representation_intertwines: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_1: []
AXIOMS LiebBridge.Young.FinalBridge.normalized_bridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.splitOperator._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_24: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.outside_sum_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.numberingGap_eq_axial: [propext, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.initialSelector_single: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_644._proof_1: []
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14_centralCoefficient_expansion: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.supported_step._proof_2: [propext]
AXIOMS LiebBridge.Young.LocalBraid.gap2_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.splitOperator._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_6: []
AXIOMS LiebBridge.Young.YoungProjectors.degree_eq_finrank: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness02_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.partitionDiagram._proof_3: []
AXIOMS LiebBridge.Young.column_number_le._proof_2: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.presentationEquiv._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.tableauSafetyCheck: [propext]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_7: []
AXIOMS Bridge.Young.CoxeterExtension.permInclude_castSucc: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.BranchingBasis.0.LiebBridge.Young.BranchingBasis.tableau_ext: [propext, Quot.sound]
AXIOMS YoungDiagram.rowLens_sum_card: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterProjector_commutes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLens_from_bound._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram_card_add: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.contentOperator_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SkewStandardTableau.mk.sizeOf_spec: [propext, Quot.sound]
AXIOMS LiebBridge.Young.columnIncreasing_of_strictMono: [propext, Quot.sound]
AXIOMS LiebBridge.pureTensor_projectedSwap_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.diagonal_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.right_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rows.eq_1: [propext]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.diagram_le_of_contains: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_commute_rightB._proof_13: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_take_iff_idxOf_lt: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_idxOf: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.consecutive_incomparable_iff._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.muCoeff._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_gap_of_incomparable: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_commute_below._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SkewStandardTableau.increasing: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_involutive: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_character_expansion._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.projected_local_swap_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP._proof_3: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.rationalCharacter_inverse: [propext, Classical.choice, Quot.sound]
AXIOMS CoxeterMatrix.Aₙ.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness13_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.hasPrefix_adjacentSwap_iff._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.compress.eq_1: []
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_decode: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_tableaux_iff._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.trace_eq_sum_coordinates: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.splitSites.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness03.eq_1: [propext]
AXIOMS LiebBridge.Young.LocalBraid.swap1._proof_1: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.seminormalMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram_card_add._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.getD_rowLens._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.representation_permutationWord: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewContent.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness20_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transport_expectation: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.liftable_of_relations._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_32: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.inner_entry_embed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_runWord_return: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.entry_eq_of_prefix_and_content._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness12_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.character.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.rowEntries_valid._proof_2: [propext]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14_weighted_pairings_nonneg: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.orbit.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glue_restrictions: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv._proof_13: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.generator_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_gap_of_consecutive_comparable: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_4: []
AXIOMS LiebBridge.Certificate.witness08_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.product_filterFactor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.splitOperator_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTraceReduction.sandwich_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.coordinateProjection_apply_single: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixEquiv_intertwines._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator_commute: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.partitionDiagram_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness07.eq_1: [propext]
AXIOMS LiebBridge.Young.columnIncreasing_of_strictMono._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_8: [propext]
AXIOMS LiebBridge.Young.StandardTableau.instFinite: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.bridge_of_normalizedBridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness17_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend._proof_2: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterProjector_posSemidef: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.number_le: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.reconstruction_of_span: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.supported_runWord: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_reentry_gap._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.realConvolution.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.s2.eq_1: [propext]
AXIOMS _private.Bridge.CertificateEnumeration.0.LiebBridge.Certificate.partitionsAux.match_1.eq_2: []
AXIOMS LiebBridge.Certificate.witness01.eq_1: [propext]
AXIOMS LiebBridge.Young.SuffixWord.word_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.realImmanant.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.suffixAction.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.innerTableau_number_val: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixTrace.sum_indicator_subtype: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.mem_take_encode: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_diagram._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.word_one_permutation: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.splitOperator_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.complexImmanant_star._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.bridgeInequality._proof_3: []
AXIOMS LiebBridge.Young.SuffixWord.matrixModel._proof_10: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent.eq_1: [propext]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_injective: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.viaEmbeddingHom_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungInequivalence.no_intertwining_linearEquiv: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.outerTableau_prefixSwap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_cons: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.trace_witness_eq_pairing: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_7: [propext]
AXIOMS YoungDiagram.cellsOfRowLens_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_reentry_gap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.conjTranspose_kronecker: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.prefixEmbedding_swap: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_1: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.initialCells_subset: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewGenerator._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_card_add: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness05.eq_1: [propext]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.rep_swap12_square: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_25: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness05_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.immanant.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.outerTableau_prefixSwap._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.rightB._proof_11: []
AXIOMS LiebBridge.Certificate.witness18_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple_separates._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.orbit_swap1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.weightsPositive: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness09.eq_1: [propext]
AXIOMS LiebBridge.Young.BranchingAction.outerTableau_prefixSwap._proof_3: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.PrefixDecomposition.initialCells_lower._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.contentOperator.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ_commute_rightB: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.representation_prefixAdjacent._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness18.eq_1: [propext]
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_14: [propext, Quot.sound]
AXIOMS LiebBridge.Young.column_exit_gap._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_two_nonneg._proof_10: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.PrefixTrace.trace_projector_mul_factor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.standard.eq_1: []
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.prefixEmbedding_fixed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewGenerator._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_30: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.coordinates_comparable_of_content._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS Bridge.ProjectorConvention.tensorPermMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.generator_mem: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered._proof_1: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.extendFamily.eq_1: []
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv._proof_11: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.tensorProjector_eq_sum: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transportVector_mulVec: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.bridgeInequality._proof_2: []
AXIOMS LiebBridge.Certificate.entry_le_sum: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector_scalar: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.initialDiagram_glue_cells._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.reachable._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.seminormalStep.eq_1: [propext]
AXIOMS LiebBridge.Young.TensorPairing.moment.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_4: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_allowed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.muCoeff._proof_7: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.muCoeff._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_2._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_16: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.k_le_two._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness15_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.rightIndex._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness05_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_simple: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.intertwine1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.suffixSwap_of_forbidden: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector_mul_trace._proof_2: []
AXIOMS LiebBridge.Young.DiagonalIrreducibility.eq_bot_or_eq_top_of_connected_relation: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector_mul_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.swapPairs.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.getD_rowLens: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_10: []
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.realCharacter_inverse: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness20.eq_1: [propext]
AXIOMS YoungDiagram.cellsOfRowLens_card._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.rightLift.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorInner_perm: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.strictMono_iff_flags: [propext, Quot.sound]
AXIOMS Bridge.ProjectorConvention.tensorPermMatrix._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.complexImmanant_real: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._unary: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_recurrence: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.hasPrefix_iff_initialCells: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.certificate_representation_word_matrix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_of_allowed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness16_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.diagonal_finset_product_invariant: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorPerm_pureTensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.braid: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.matrixProjector_posSemidef: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_12: []
AXIOMS LiebBridge.Certificate.witness04_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.outside_tensor_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntries_partition._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.convexSupport_of_skew: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_2: []
AXIOMS LiebBridge.Young.TraceSemantics.seminormalEntry.eq_1: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.traceWord_eq_matrixTrace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.finite_skewStandardTableau: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transportVector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.scalar_of_commutes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorPerm.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv_encode: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.numberingMatrix_preservesFlag: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_6: [propext]
AXIOMS LiebBridge.Young.rowIncreasing_of_strictMono: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.coordinateProjection.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_iff._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.splitTensor.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerTableau._proof_7: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.pairSwapMatrix_mul_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.runWord_eq_reverse_foldl: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.representation_unique: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_31: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.mul_adjacentMatrix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.permutation_character_inverse: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.coefficient_pairing: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.dotProduct_adjoint_mulVec: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.tensorInner_pureTensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rationalWitnessForm.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.projector_commute_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.representation_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.height_union_list._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_9: [propext, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_one_nonneg: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.innerTableau._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.numberingSwap_standard_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.prefixEmbedding_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.comparable_of_same_content: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.ordinaryWitnessForm_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.diagonal._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.ofFn_getD: [propext]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_5: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_eq_one_imp._proof_6: [propext, Quot.sound]
AUDIT_CHECKED 1489 project theorems
theorem LiebBridge.Young.FinalBridge.bridge_inequality : ∀ (A : LiebBridge.Matrix14),
  Matrix.PosSemidef A →
    59512 * LiebBridge.Young.OrdinaryImmanants.immanant [4, 4, 3, 3] A ≤
      4035 * LiebBridge.Young.OrdinaryImmanants.immanant [6, 5, 3] A +
            6725 * LiebBridge.Young.OrdinaryImmanants.immanant [6, 4, 4] A +
          39759 * LiebBridge.Young.OrdinaryImmanants.immanant [5, 5, 4] A +
        23636 * LiebBridge.Young.OrdinaryImmanants.immanant [5, 3, 3, 3] A :=
fun A hA => LiebBridge.Young.FinalBridge.matrix_bridge A hA
theorem LiebBridge.Young.FinalBridge.normalized_bridge : ∀ (A : LiebBridge.Matrix14),
  Matrix.PosSemidef A →
    LiebBridge.Young.OrdinaryImmanants.immanant [4, 4, 3, 3] A / 12012 ≤
      20175 / 238048 * (LiebBridge.Young.OrdinaryImmanants.immanant [6, 5, 3] A / 15015) +
            20175 / 238048 * (LiebBridge.Young.OrdinaryImmanants.immanant [6, 4, 4] A / 9009) +
          79518 / 238048 * (LiebBridge.Young.OrdinaryImmanants.immanant [5, 5, 4] A / 6006) +
        118180 / 238048 * (LiebBridge.Young.OrdinaryImmanants.immanant [5, 3, 3, 3] A / 15015) :=
fun A hA =>
  LiebBridge.normalizedBridge_of_matrixBridge LiebBridge.Young.OrdinaryImmanants.character
    LiebBridge.Young.FinalBridge.matrix_bridge A hA
theorem LiebBridge.Young.FinalBridge.pdc4433_of_four_pate : LiebBridge.Pate653
    LiebBridge.Young.OrdinaryImmanants.character →
  LiebBridge.Pate644 LiebBridge.Young.OrdinaryImmanants.character →
    LiebBridge.Pate554 LiebBridge.Young.OrdinaryImmanants.character →
      LiebBridge.Pate5333 LiebBridge.Young.OrdinaryImmanants.character →
        ∀ (A : LiebBridge.Matrix14),
          Matrix.PosSemidef A →
            LiebBridge.Young.OrdinaryImmanants.immanant [4, 4, 3, 3] A / 12012 ≤ LiebBridge.permanent A :=
fun pate653 pate644 pate554 pate5333 A hA =>
  LiebBridge.pdc4433_of_bridge_and_four_pate LiebBridge.Young.OrdinaryImmanants.character
    LiebBridge.Young.FinalBridge.matrix_bridge pate653 pate644 pate554 pate5333 A hA


==> anc/lieb_4433_lean/validation/round2/CHECKPOINT.md <==
# Stopped checkpoint

Development stopped at the user's request. Existing source files and compiled caches are retained. All 21 established files match ESTABLISHED_SHA256.json.

## Trace/coefficient identification

CLOSED: `LiebBridge.Young.WitnessTrace.trace_witness_eq_computedCoeff` in `Bridge/Young/WitnessTrace.lean`. Inputs are exactly `w`, `hw : w ∈ rows`, `p`, and `hp : IsPartition14 p`. It proves the trace of the actual sandwich `Q B P F B Q` equals actual tableau dimension `degree (etaDiagram w hw)` times unchanged `computedCoeff w p`. Independent compilation and axiom inspection passed; only `propext`, `Classical.choice`, `Quot.sound` occur. No trace-identification lemma remains missing. See ROUND2_AUDIT.md section 21.

## Compiled modules

The following new source files have successful compiled artifacts for their current source versions (individual builds and endpoint audits; this is not a clean rebuild). The unchanged established project remains retained.

- `Bridge/Young/AmbientBraid.lean`
- `Bridge/Young/BranchingAction.lean`
- `Bridge/Young/BranchingBasis.lean`
- `Bridge/Young/CentralProjectorAction.lean`
- `Bridge/Young/CertificatePrefixShape.lean`
- `Bridge/Young/CertificateSkewAction.lean`
- `Bridge/Young/CertificateSkewEquiv.lean`
- `Bridge/Young/CertificateTableaux.lean`
- `Bridge/Young/ClassFunctionCompleteness.lean`
- `Bridge/Young/ConjugacyBound.lean`
- `Bridge/Young/ContentSeparation.lean`
- `Bridge/Young/CoxeterExtension.lean`
- `Bridge/Young/CrossShapeSeparation.lean`
- `Bridge/Young/DiagonalIrreducibility.lean`
- `Bridge/Young/DiagramCardinality.lean`
- `Bridge/Young/LocalBraid.lean`
- `Bridge/Young/NumberingFlags.lean`
- `Bridge/Young/OrdinaryImmanants.lean`
- `Bridge/Young/PrefixDecomposition.lean`
- `Bridge/Young/PrefixProjector.lean`
- `Bridge/Young/PrefixProjectorAlgebra.lean`
- `Bridge/Young/PrefixRepresentation.lean`
- `Bridge/Young/PrefixTrace.lean`
- `Bridge/Young/RealCoefficientAlgebra.lean`
- `Bridge/Young/ScalarExtension.lean`
- `Bridge/Young/SelectedTrace.lean`
- `Bridge/Young/SelectedWordTrace.lean`
- `Bridge/Young/Seminormal.lean`
- `Bridge/Young/SeminormalEdges.lean`
- `Bridge/Young/StandardCompression.lean`
- `Bridge/Young/SuffixAction.lean`
- `Bridge/Young/SuffixWord.lean`
- `Bridge/Young/TableauConnectivity.lean`
- `Bridge/Young/TableauExistence.lean`
- `Bridge/Young/TableauGeometry.lean`
- `Bridge/Young/TableauSwap.lean`
- `Bridge/Young/TensorFiniteLocalization.lean`
- `Bridge/Young/TensorLocalization.lean`
- `Bridge/Young/TensorYoungProjectors.lean`
- `Bridge/Young/TraceSemantics.lean`
- `Bridge/Young/TriangularCompression.lean`
- `Bridge/Young/WitnessCoefficientPositivity.lean`
- `Bridge/Young/WitnessCoefficients.lean`
- `Bridge/Young/WitnessOperators.lean`
- `Bridge/Young/WitnessShapes.lean`
- `Bridge/Young/WitnessTrace.lean`
- `Bridge/Young/WitnessTraceReduction.lean`
- `Bridge/Young/YoungCharacter.lean`
- `Bridge/Young/YoungCharacterCompleteness.lean`
- `Bridge/Young/YoungFDRep.lean`
- `Bridge/Young/YoungInequivalence.lean`
- `Bridge/Young/YoungIrreducibility.lean`
- `Bridge/Young/YoungProjectors.lean`
- `Bridge/Young/YoungRepresentation.lean`

## Unfinished source files outside the compiled endpoint

- `Bridge/Young/TensorPairing.lean`
- `Bridge/Young/TensorWitnessPositivity.lean`

`TensorPairing.lean` last failed at `evaluation_pairing`, at the rewrite exchanging two finite sums: the matrix-valued sum must first be evaluated entrywise. Its inverse-convention and character/Gram pairing lemmas otherwise elaborated. `TensorWitnessPositivity.lean` remains integration work on transporting actual prefix character sums and the right filter into the already proved contraction witness. Do not infer an unconditional PSD bridge from the compiled trace endpoint.

## Exact next integration lemma

For every row `w`, `hw : w ∈ rows`, finite coordinate dimension `D`, and complex vector family `v : Fin 14 → D → ℂ`, prove

```lean
0 ≤ (tensorInner (pureTensor v)
  (RealCoefficientAlgebra.matrixEvaluation
    Bridge.ProjectorConvention.tensorPermMatrix
    (WitnessCoefficients.witnessCoeff w hw) *ᵥ pureTensor v)).re
```

Use `TensorFiniteLocalization.lean`, `TensorLocalization.pureTensor_nonneg_of_transport`, the actual tensor projector facts, and the established contraction theorem. This is implementation/integration work; no missing Young-representation, branching, character-completeness, or coefficient-identification theorem remains. Then `WitnessCoefficientPositivity.realWitnessForm_nonneg` already consumes conjugate positivity for this same coefficient function.

## Minimal resumption prompt

Resume the retained project at work/lieb_lean. Preserve the completed trace/coefficient chain and every established component. Finish only the exact pure-tensor positivity lemma stated in validation/round2/CHECKPOINT.md using the existing localization and contraction lemmas. Reuse current .lake artifacts; do not clean, rebuild earlier components, refactor, or explore alternatives.


==> anc/lieb_4433_lean/validation/round2/CHECKPOINT_SOURCE_SHA256.json <==
{
  "Bridge/Young/AmbientBraid.lean": "157f52742e82ab824c09557b2291404e65fb1eec6295886d1bfb2b16d7849750",
  "Bridge/Young/BranchingAction.lean": "dabaa8d71355f3e20bd9f1e9577fda25fc923a01178aa3854ba55ac6faec19b1",
  "Bridge/Young/BranchingBasis.lean": "8a2cf2c4d0ca36c00e6dcb8bb8c30db62f91d4d1cd65f5cbb8252c3a7a94bdc4",
  "Bridge/Young/CentralProjectorAction.lean": "1621e70791de7562aba22fa6e96ecbfc6798a28b16bcc8b57de26d195fa33beb",
  "Bridge/Young/CertificatePrefixShape.lean": "9cdd4bbe6db8484fed9ba5eb7d8c218d814b271bfeba7f48b65e5178c1259459",
  "Bridge/Young/CertificateSkewAction.lean": "573dc05cb3cf937f938c1c698ccbae6c26923d2d96493c1d3350ba5dde131c11",
  "Bridge/Young/CertificateSkewEquiv.lean": "8dc5a93027402afee53072634a5516edc6be4f146d3ca7091b7393e3f4a62775",
  "Bridge/Young/CertificateTableaux.lean": "98485494b5ae2df0d147193c809584835e4780b456462cdaa4332d41d118ce5c",
  "Bridge/Young/ClassFunctionCompleteness.lean": "761e0a62b7298e5a9e2370af9a59988cb1a1f93347da281783dfca27a94a49f3",
  "Bridge/Young/ConjugacyBound.lean": "ba8a28697b19bbe0139e7bc5d0ee47a93520e45908b1c59bfebd0cc4fe882ee9",
  "Bridge/Young/ContentSeparation.lean": "c968ec716fcc73d5ce8cadd2473a30f8f7ef88086ab58779b8c2bc75c1da214f",
  "Bridge/Young/CoxeterExtension.lean": "0ef1f3ea39943e115321a894da4e6d73af25bd451fbb5c22f1f8610a70cd21c2",
  "Bridge/Young/CrossShapeSeparation.lean": "c8550ddc41e3f1db2a6608d90f83348f6c49fc0de7a19d7b4747dec3739af8e2",
  "Bridge/Young/DiagonalIrreducibility.lean": "6d7452ca6ece776ca515aa2b99134975db8283747b1872c65c44654fd1da53ee",
  "Bridge/Young/DiagramCardinality.lean": "8bd584ea2691460fe6dab53ce4dd7e63bd9a223a5034b32b64ea66146dfd0994",
  "Bridge/Young/LocalBraid.lean": "ad19356685453149df4a2d2f521bcacec2930b700a422bc532f3b760e0e1f424",
  "Bridge/Young/NumberingFlags.lean": "73a258dcd9133da559abd8dd52bc05deea05c6c29967be4c8fb3edc983871bab",
  "Bridge/Young/OrdinaryImmanants.lean": "0d17393ec76cc3754161c0a7073aaba01b471b24e0e0678e3fa4843c900c61ea",
  "Bridge/Young/PrefixDecomposition.lean": "278d60038026cb1abcb7d077a71f6d1f49e56b221b07dfde1ea07532b66e95cd",
  "Bridge/Young/PrefixProjector.lean": "d107d2934f9f08aad7bd469fd15b30a2bd68ba52b9fa839ba5d52e745558f088",
  "Bridge/Young/PrefixProjectorAlgebra.lean": "2963e4c9a22af2844d9b32bfe4c056304b7f05b8a3d545599d572042f04ae1b0",
  "Bridge/Young/PrefixRepresentation.lean": "60c133055807d88efd1d7ae1a27fe4fa37c8d8d0bc8b64a6ec604ece4d811d9a",
  "Bridge/Young/PrefixTrace.lean": "4bf01118e377dc57a835148c2feb1fcf2b591c09ea8f7f98d279f290c5bf2644",
  "Bridge/Young/RealCoefficientAlgebra.lean": "ea4396df11ef1e2444723bbec660c0d2096c4eec346b7ba0f08f92a0fa4959ed",
  "Bridge/Young/ScalarExtension.lean": "df267de1e3d3795706c0ec672818f46e404faae1314834d2b86c1fe97f6ddbec",
  "Bridge/Young/SelectedTrace.lean": "7d1f3a83d68dd9ed1c5be6c3dfcd5aa3c4aebde5ef2f064f8b7be9f246a63b5e",
  "Bridge/Young/SelectedWordTrace.lean": "c25844a97fefd68b263ecdd3d87abac557fa3d50af64963e65fbe99d25832c17",
  "Bridge/Young/Seminormal.lean": "f6086402d11297a9304db786f9d506dffa7a0bb953acc03b30f571f273aec623",
  "Bridge/Young/SeminormalEdges.lean": "34f7ebee351d0ebce1c9a4f867e68a83f281add672b74a9cc341dc0825d7c753",
  "Bridge/Young/StandardCompression.lean": "a32f62e9b2a7c172b1d4780d38e865c5aa76d099861eebe1b6e08a2e989cb772",
  "Bridge/Young/SuffixAction.lean": "a53a23aa815572260ecc3fc4d0be78814d165b48ee47a7f331f1a786879ed3ad",
  "Bridge/Young/SuffixWord.lean": "7044c01c4b1dee7aaddfc13de2760bb6467537d0ee79036ecaecf9e12f2d9352",
  "Bridge/Young/TableauConnectivity.lean": "53ee461b46e9d63fcf8824130fa463aa5709ea4c9874bee525f2ce45865a2c30",
  "Bridge/Young/TableauExistence.lean": "ad3ce677cc74bcadc9f67488567707ab36aaf450466b643de420056afb46afe8",
  "Bridge/Young/TableauGeometry.lean": "650e2e3bc49094f9e369af6a4795f8b817e5c595ea19133566cad32ae60c0c66",
  "Bridge/Young/TableauSwap.lean": "805d263dc4a583784614223ac6c46f3f014b507563a5cf795ced847ca595f212",
  "Bridge/Young/TensorFiniteLocalization.lean": "92ce1db394d97654f1a25fbba4db75379d9827959d6743fb110247da5e4ebfe6",
  "Bridge/Young/TensorLocalization.lean": "533c0f44f0797f16de21a5f6f16bbc26749abe5ba0f59b6792f2db2ffc6e5061",
  "Bridge/Young/TensorPairing.lean": "8ee2f6917712756ced24a651aa3592c0d21105e542ca5a9f2e72ffa5009b6ffe",
  "Bridge/Young/TensorWitnessPositivity.lean": "88a77c40b172ef0db90828a2fd5462983d510555a9d6882e256663071b65dbb5",
  "Bridge/Young/TensorYoungProjectors.lean": "0e9e195dbd41868d66aba1dd0bec8492d617bc13257014326e7e635bce70091a",
  "Bridge/Young/TraceSemantics.lean": "9a1ddb5efb20b03f49b122d4a03b495a7508abc7f7e44cee4728c2a939df3d4b",
  "Bridge/Young/TriangularCompression.lean": "8c439987dc7461953746878608bf03ebb497c33f1c691681db480d91871b9853",
  "Bridge/Young/WitnessCoefficientPositivity.lean": "2a011e954e21e53a67fcdb4bfd9d40102a3b6af6de26aba6ea7dd67d2d413350",
  "Bridge/Young/WitnessCoefficients.lean": "50dc405ff2d084e51ce82dfe81b89a1afc55a3524e968eed5f0b0bdae9408172",
  "Bridge/Young/WitnessOperators.lean": "8b7d3706cf251819a53ba2c0eb0dd991dce18d55edff9b587b0f70e313582cd8",
  "Bridge/Young/WitnessShapes.lean": "b0d3542a76e243fcc8131148a194586083cce81b1d5f8eea88ea90b465c64ca0",
  "Bridge/Young/WitnessTrace.lean": "03629f21883541546898b341c6af2ee1d1832c5461f8cafbfb369c3c8a07466f",
  "Bridge/Young/WitnessTraceReduction.lean": "118aa30a929fecc66245e225f040b611cbcf2d63dcb316e5db665ae116ec5bbf",
  "Bridge/Young/YoungCharacter.lean": "6ecb68fd1060408dbe8a0bff69fdf085d045988e83e5065d84706a566bb96d20",
  "Bridge/Young/YoungCharacterCompleteness.lean": "a715334dc2bce20684639bbf71267d6fd5be1cafdf3892744750128479a0a6b5",
  "Bridge/Young/YoungFDRep.lean": "b66de85da38ff1fbef3fe5edab303fa3c29250d3ec262246c5da85184492406e",
  "Bridge/Young/YoungInequivalence.lean": "6e35c3cd69e28bb1e85c0c4f5e57f86a8ab1908ee3056802313525adfa823ebb",
  "Bridge/Young/YoungIrreducibility.lean": "8cb4cf314104087c9e7874aefbbe8a5cc8ce2f9c565c3f9712350bab454e6316",
  "Bridge/Young/YoungProjectors.lean": "294ece55769b43c9df032016a6ca8922efa51ffa7c01fbafdef56e8a419ed5b5",
  "Bridge/Young/YoungRepresentation.lean": "4551fdc3d6014f9c5db2cd6966843bbf9b449f10f0f769d7904d29c36a5e0d1c"
}


==> anc/lieb_4433_lean/validation/round2/ESTABLISHED_SHA256.json <==
{
  "Bridge.lean": "f28be6dab8496b9fec47e6df2cfa3fd802d0c8256b9e49daf948787d4bf2e5ca",
  "Audit.lean": "deb861375c17c63b4729a4480f343d5a960ed4dc5de273448bf7c4e2a351fc73",
  "lakefile.toml": "31cd00b56157d6db61f7aff8db80ac1a1b70e1e1e2158197ad71255db47e9c92",
  "lake-manifest.json": "765b8a3e0958536260b2306cdb0715723b3f74b3ba55e4be406d8616f732651e",
  "lean-toolchain": "55e97be96000b5e9e290c9e74482e5e317861499a5540353ce845471bded8cea",
  "Bridge/CentralAveraging.lean": "fad8c7efb60b0f63debb20a23933df41ea57b888321f7d084dc8705abaf59904",
  "Bridge/Certificate.lean": "4b61bb982547f88d9c3e2ee1b610e2be0c5654523c7c127a34a99ac02b8e02e2",
  "Bridge/CertificateAlgorithm.lean": "0e85c94bfb3d16a76352f0e05731370fcbe8df2331bf0ae0c4ffe8536b46ab7c",
  "Bridge/CertificateAxiomAudit.lean": "eddf07c0dd19da31d7cb036393cee3667c6ecb44374e19bd5468aab5c324e3e5",
  "Bridge/CertificateChecks.lean": "d553c74c5de449bfa4216b0ce342dd2d7dc09afcbaf4e6fe5bfc0dcc49c5f8a0",
  "Bridge/CertificateData.lean": "b2e004873fba3c6342a5ffe8b707a9ad31b544a6b892c3eca666f843ccd7f0fb",
  "Bridge/CertificateEnumeration.lean": "d3aeea680c00a59307db25bba3a060340a4d360e5bb1b2e7ae597f15ba094859",
  "Bridge/CharacterProjector.lean": "f5d38f5b734efa007f57f9386e7380420422cdc623f5cff2066623186baf9b18",
  "Bridge/Contraction.lean": "dea4cd1733159f3579728d00a364781dadeb801f4b9fe65745580f3308ab3570",
  "Bridge/ContractionAudit.lean": "f5ac4f932d1b08081a064f66bd80a6d84ecd5b6d4b88a37ac9ea53881f66021b",
  "Bridge/Immanant.lean": "5a366ed120d51ac17a3ee3cad20a6afc0909bb69e656877e79336807d6799e1b",
  "Bridge/Normalization.lean": "f447868499972b6f681d0179098625f1490c7fcffe5ed783073c5c3824e9c31a",
  "Bridge/PateInterfaces.lean": "52ce5cbae6cd5a787a0383f216fb59f9c4fae569474c8408ab83fca673251f45",
  "Bridge/ProjectorConvention.lean": "9a6f4ab0fe2b0a42c20bf12e814cb3ecb2c663f497c7113287da4b52ecd29583",
  "Bridge/TensorGram.lean": "1ff8c01b569918a40e65aea90fd55b1b02ac1ead14c44fb9e388438621bc622a",
  "Bridge/TensorWitness.lean": "4cc89c2c2c6b3835763e283921324f14c3893a74f8645c6119c89589fae3dc12"
}


==> anc/lieb_4433_lean/validation/round2/ordinary_immanants_build.log <==
⚠ [2829/2851] Replayed Bridge.Young.DiagonalIrreducibility
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:147:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate':
  [Fintype B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:229:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:251:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2838/2851] Replayed Bridge.Young.YoungInequivalence
warning: ././././Bridge/Young/YoungInequivalence.lean:38:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:46:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:97:4: try 'simp at hh' instead of 'simpa using hh'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3067/3073] Replayed Bridge.Immanant
warning: ././././Bridge/Immanant.lean:78:0: automatically included section variable(s) unused in theorem 'LiebBridge.star_permutation_monomial':
  [DecidableEq I]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq I] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3070/3073] Built Bridge.Young.ConjugacyBound
✔ [3071/3073] Built Bridge.Young.ClassFunctionCompleteness
✔ [3072/3073] Built Bridge.Young.YoungCharacterCompleteness
✔ [3073/3073] Built Bridge.Young.OrdinaryImmanants
Build completed successfully.


==> anc/lieb_4433_lean/validation/round2/prefix_algebra_build.log <==
⚠ [2814/2826] Replayed Bridge.Young.DiagonalIrreducibility
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:147:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate':
  [Fintype B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:229:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:251:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2825/2826] Replayed Bridge.Young.YoungInequivalence
warning: ././././Bridge/Young/YoungInequivalence.lean:38:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:46:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:97:4: try 'simp at hh' instead of 'simpa using hh'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3025/3057] Replayed Bridge.Young.CentralProjectorAction
warning: ././././Bridge/Young/CentralProjectorAction.lean:35:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.scalar_of_commutes':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/CentralProjectorAction.lean:80:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.finrank_ne_zero':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3054/3057] Replayed Bridge.CharacterProjector
warning: ././././Bridge/CharacterProjector.lean:120:0: automatically included section variable(s) unused in theorem 'Bridge.CharacterProjector.characterProjector_eq_inverse_sum':
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✖ [3057/3057] Building Bridge.Young.PrefixProjectorAlgebra
trace: .> LEAN_PATH=././.lake/packages/Cli/.lake/build/lib/lean:././.lake/packages/batteries/.lake/build/lib/lean:././.lake/packages/Qq/.lake/build/lib/lean:././.lake/packages/aesop/.lake/build/lib/lean:././.lake/packages/proofwidgets/.lake/build/lib/lean:././.lake/packages/importGraph/.lake/build/lib/lean:././.lake/packages/LeanSearchClient/.lake/build/lib/lean:././.lake/packages/plausible/.lake/build/lib/lean:././.lake/packages/mathlib/.lake/build/lib/lean:././.lake/build/lib/lean /Users/mmdli/.elan/toolchains/leanprover--lean4---v4.19.0/bin/lean ././././Bridge/Young/PrefixProjectorAlgebra.lean -R ./././. -o ././.lake/build/lib/lean/Bridge/Young/PrefixProjectorAlgebra.olean -i ././.lake/build/lib/lean/Bridge/Young/PrefixProjectorAlgebra.ilean -c ././.lake/build/ir/Bridge/Young/PrefixProjectorAlgebra.c --json
error: ././././Bridge/Young/PrefixProjectorAlgebra.lean:67:6: tactic 'rewrite' failed, did not find instance of the pattern in the target expression
  ?r • ?x * ?y
case e_a
eta nu : YoungDiagram
m n : ℕ
hη : eta.card = m + 1
hν : nu.card = n + 1
hm : m + 1 ≤ n + 1
a b : Fin (n + 1)
ha : m + 1 ≤ ↑a
hb : m + 1 ≤ ↑b
g : Equiv.Perm (Fin (m + 1))
a✝ : g ∈ Finset.univ
⊢ YoungProjectors.character hη g⁻¹ •
      ((ScalarExtension.representation ℂ hν) ((prefixEmbedding hm) g) *
        (ScalarExtension.representation ℂ hν) (Equiv.swap a b)) =
    YoungProjectors.character hη g⁻¹ •
      ((ScalarExtension.representation ℂ hν) (Equiv.swap a b) *
        (ScalarExtension.representation ℂ hν) ((prefixEmbedding hm) g))
error: Lean exited with code 1
Some required builds logged failures:
- Bridge.Young.PrefixProjectorAlgebra
error: build failed


==> anc/lieb_4433_lean/validation/round2/prefix_trace_build.log <==
⚠ [2814/2826] Replayed Bridge.Young.DiagonalIrreducibility
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:147:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate':
  [Fintype B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:229:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:251:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2825/2826] Replayed Bridge.Young.YoungInequivalence
warning: ././././Bridge/Young/YoungInequivalence.lean:38:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:46:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:97:4: try 'simp at hh' instead of 'simpa using hh'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3025/3057] Replayed Bridge.Young.CentralProjectorAction
warning: ././././Bridge/Young/CentralProjectorAction.lean:35:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.scalar_of_commutes':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/CentralProjectorAction.lean:80:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.finrank_ne_zero':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3054/3057] Replayed Bridge.CharacterProjector
warning: ././././Bridge/CharacterProjector.lean:120:0: automatically included section variable(s) unused in theorem 'Bridge.CharacterProjector.characterProjector_eq_inverse_sum':
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3057/3057] Built Bridge.Young.PrefixTrace
Build completed successfully.


==> anc/lieb_4433_lean/validation/round2/selected_trace_build.log <==
⚠ [2814/3025] Replayed Bridge.Young.DiagonalIrreducibility
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:147:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate':
  [Fintype B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:229:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:251:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2825/3025] Replayed Bridge.Young.YoungInequivalence
warning: ././././Bridge/Young/YoungInequivalence.lean:38:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:46:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:97:4: try 'simp at hh' instead of 'simpa using hh'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3025/3066] Replayed Bridge.Young.CentralProjectorAction
warning: ././././Bridge/Young/CentralProjectorAction.lean:35:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.scalar_of_commutes':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/CentralProjectorAction.lean:80:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.finrank_ne_zero':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3054/3066] Replayed Bridge.CharacterProjector
warning: ././././Bridge/CharacterProjector.lean:120:0: automatically included section variable(s) unused in theorem 'Bridge.CharacterProjector.characterProjector_eq_inverse_sum':
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3065/3066] Built Bridge.Young.CertificatePrefixShape
✔ [3066/3066] Built Bridge.Young.SelectedTrace
Build completed successfully.


==> anc/lieb_4433_lean/validation/round2/selected_word_build.log <==
⚠ [2814/3043] Replayed Bridge.Young.DiagonalIrreducibility
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:147:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate':
  [Fintype B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:229:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:251:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2825/3043] Replayed Bridge.Young.YoungInequivalence
warning: ././././Bridge/Young/YoungInequivalence.lean:38:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:46:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:97:4: try 'simp at hh' instead of 'simpa using hh'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3024/3043] Replayed Bridge.Young.CentralProjectorAction
warning: ././././Bridge/Young/CentralProjectorAction.lean:35:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.scalar_of_commutes':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/CentralProjectorAction.lean:80:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.finrank_ne_zero':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3054/3071] Replayed Bridge.CharacterProjector
warning: ././././Bridge/CharacterProjector.lean:120:0: automatically included section variable(s) unused in theorem 'Bridge.CharacterProjector.characterProjector_eq_inverse_sum':
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✖ [3071/3071] Building Bridge.Young.SelectedWordTrace
trace: .> LEAN_PATH=././.lake/packages/Cli/.lake/build/lib/lean:././.lake/packages/batteries/.lake/build/lib/lean:././.lake/packages/Qq/.lake/build/lib/lean:././.lake/packages/aesop/.lake/build/lib/lean:././.lake/packages/proofwidgets/.lake/build/lib/lean:././.lake/packages/importGraph/.lake/build/lib/lean:././.lake/packages/LeanSearchClient/.lake/build/lib/lean:././.lake/packages/plausible/.lake/build/lib/lean:././.lake/packages/mathlib/.lake/build/lib/lean:././.lake/build/lib/lean /Users/mmdli/.elan/toolchains/leanprover--lean4---v4.19.0/bin/lean ././././Bridge/Young/SelectedWordTrace.lean -R ./././. -o ././.lake/build/lib/lean/Bridge/Young/SelectedWordTrace.olean -i ././.lake/build/lib/lean/Bridge/Young/SelectedWordTrace.ilean -c ././.lake/build/ir/Bridge/Young/SelectedWordTrace.c --json
error: ././././Bridge/Young/SelectedWordTrace.lean:59:2: 'change' tactic failed, pattern
  (if prefixShape eta (↑t) k = mu then ↑(M t t) else 0) = ↑((if prefixShape eta (↑t) k = mu then 1 else 0) * M t t)
is not definitionally equal to target
  (if prefixShape eta (↑t) k = mu then ↑(M t t) else 0) =
    ↑(((Matrix.diagonal fun t => if prefixShape eta (↑t) k = mu then 1 else 0) *
            TraceSemantics.wordMatrix (tableaux eta nu) (List.map Fin.val word)).diag
        t)
error: Lean exited with code 1
Some required builds logged failures:
- Bridge.Young.SelectedWordTrace
error: build failed


==> anc/lieb_4433_lean/validation/round2/tensor_pairing_build.log <==
⚠ [2239/2366] Replayed Bridge.CharacterProjector
warning: ././././Bridge/CharacterProjector.lean:120:0: automatically included section variable(s) unused in theorem 'Bridge.CharacterProjector.characterProjector_eq_inverse_sum':
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2861/3080] Replayed Bridge.Young.DiagonalIrreducibility
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:147:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate':
  [Fintype B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:229:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:251:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2870/3080] Replayed Bridge.Young.YoungInequivalence
warning: ././././Bridge/Young/YoungInequivalence.lean:38:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:46:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:97:4: try 'simp at hh' instead of 'simpa using hh'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3071/3080] Replayed Bridge.Immanant
warning: ././././Bridge/Immanant.lean:78:0: automatically included section variable(s) unused in theorem 'LiebBridge.star_permutation_monomial':
  [DecidableEq I]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq I] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3075/3080] Replayed Bridge.Young.CentralProjectorAction
warning: ././././Bridge/Young/CentralProjectorAction.lean:35:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.scalar_of_commutes':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/CentralProjectorAction.lean:80:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.finrank_ne_zero':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3079/3080] Built Bridge.Young.RealCoefficientAlgebra
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:40:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_pushforward':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:51:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_delta':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:56:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_add':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:60:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_smul':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:64:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_trace':
  [Group G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:74:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.toMatrix_endEvaluation':
  [Group G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:100:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_add':
  [Group G]
  [Fintype N]
  [DecidableEq N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] [DecidableEq N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:105:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_smul':
  [Group G]
  [Fintype N]
  [DecidableEq N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] [DecidableEq N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✖ [3080/3080] Building Bridge.Young.TensorPairing
trace: .> LEAN_PATH=././.lake/packages/Cli/.lake/build/lib/lean:././.lake/packages/batteries/.lake/build/lib/lean:././.lake/packages/Qq/.lake/build/lib/lean:././.lake/packages/aesop/.lake/build/lib/lean:././.lake/packages/proofwidgets/.lake/build/lib/lean:././.lake/packages/importGraph/.lake/build/lib/lean:././.lake/packages/LeanSearchClient/.lake/build/lib/lean:././.lake/packages/plausible/.lake/build/lib/lean:././.lake/packages/mathlib/.lake/build/lib/lean:././.lake/build/lib/lean /Users/mmdli/.elan/toolchains/leanprover--lean4---v4.19.0/bin/lean ././././Bridge/Young/TensorPairing.lean -R ./././. -o ././.lake/build/lib/lean/Bridge/Young/TensorPairing.olean -i ././.lake/build/lib/lean/Bridge/Young/TensorPairing.ilean -c ././.lake/build/ir/Bridge/Young/TensorPairing.c --json
error: ././././Bridge/Young/TensorPairing.lean:21:8: invalid field notation, type is not of the form (C ...) where C is a constant
  LinearMap
has type
  (?m.2025 →+* ?m.2026) →
    (M : Type ?u.2022) →
      (M₂ : Type ?u.2021) →
        [inst : AddCommMonoid M] →
          [inst_1 : AddCommMonoid M₂] →
            [inst : Module ?m.2025 M] → [inst : Module ?m.2026 M₂] → Type (max ?u.2022 ?u.2021)
error: ././././Bridge/Young/TensorPairing.lean:27:4: unknown constant 'Matrix.sum_mulVec'
error: ././././Bridge/Young/TensorPairing.lean:25:90: unsolved goals
I : Type u_1
D : Type u_2
inst✝³ : Fintype I
inst✝² : Fintype D
inst✝¹ : DecidableEq I
inst✝ : DecidableEq D
c : Equiv.Perm I → ℝ
v : I → D → ℂ
⊢ (tensorInner (pureTensor v) ((∑ x, ↑(c x) • tensorPermMatrix x) *ᵥ pureTensor v)).re =
    ∑ x, c x * (tensorInner (pureTensor v) (tensorPerm x (pureTensor v))).re
warning: ././././Bridge/Young/TensorPairing.lean:31:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorPairing.moment_conjugate':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorPairing.lean:42:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorPairing.character_pairing':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
error: Lean exited with code 1
Some required builds logged failures:
- Bridge.Young.TensorPairing
error: build failed


==> anc/lieb_4433_lean/validation/round2/tensor_pairing_build2.log <==
⚠ [2239/2324] Replayed Bridge.CharacterProjector
warning: ././././Bridge/CharacterProjector.lean:120:0: automatically included section variable(s) unused in theorem 'Bridge.CharacterProjector.characterProjector_eq_inverse_sum':
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2240/2324] Replayed Bridge.Young.RealCoefficientAlgebra
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:40:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_pushforward':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:51:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_delta':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:56:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_add':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:60:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_smul':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:64:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_trace':
  [Group G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:74:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.toMatrix_endEvaluation':
  [Group G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:100:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_add':
  [Group G]
  [Fintype N]
  [DecidableEq N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] [DecidableEq N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:105:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_smul':
  [Group G]
  [Fintype N]
  [DecidableEq N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] [DecidableEq N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2862/3080] Replayed Bridge.Young.DiagonalIrreducibility
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:147:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate':
  [Fintype B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:229:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:251:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2871/3080] Replayed Bridge.Young.YoungInequivalence
warning: ././././Bridge/Young/YoungInequivalence.lean:38:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:46:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:97:4: try 'simp at hh' instead of 'simpa using hh'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3072/3080] Replayed Bridge.Immanant
warning: ././././Bridge/Immanant.lean:78:0: automatically included section variable(s) unused in theorem 'LiebBridge.star_permutation_monomial':
  [DecidableEq I]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq I] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3076/3080] Replayed Bridge.Young.CentralProjectorAction
warning: ././././Bridge/Young/CentralProjectorAction.lean:35:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.scalar_of_commutes':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/CentralProjectorAction.lean:80:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.finrank_ne_zero':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✖ [3080/3080] Building Bridge.Young.TensorPairing
trace: .> LEAN_PATH=././.lake/packages/Cli/.lake/build/lib/lean:././.lake/packages/batteries/.lake/build/lib/lean:././.lake/packages/Qq/.lake/build/lib/lean:././.lake/packages/aesop/.lake/build/lib/lean:././.lake/packages/proofwidgets/.lake/build/lib/lean:././.lake/packages/importGraph/.lake/build/lib/lean:././.lake/packages/LeanSearchClient/.lake/build/lib/lean:././.lake/packages/plausible/.lake/build/lib/lean:././.lake/packages/mathlib/.lake/build/lib/lean:././.lake/build/lib/lean /Users/mmdli/.elan/toolchains/leanprover--lean4---v4.19.0/bin/lean ././././Bridge/Young/TensorPairing.lean -R ./././. -o ././.lake/build/lib/lean/Bridge/Young/TensorPairing.olean -i ././.lake/build/lib/lean/Bridge/Young/TensorPairing.ilean -c ././.lake/build/ir/Bridge/Young/TensorPairing.c --json
error: ././././Bridge/Young/TensorPairing.lean:34:8: tactic 'rewrite' failed, did not find instance of the pattern in the target expression
  ∑ x ∈ ?m.8190, ∑ y ∈ ?m.8191, ?m.8192 x y
case h
I : Type u_1
D : Type u_2
inst✝³ : Fintype I
inst✝² : Fintype D
inst✝¹ : DecidableEq I
inst✝ : DecidableEq D
c : Equiv.Perm I → ℝ
v : I → D → ℂ
a : I → D
⊢ ∑ x, (∑ x, ↑(c x) • tensorPermMatrix x) a x * pureTensor v x = ∑ x, ↑(c x) * tensorPerm x (pureTensor v) a
warning: ././././Bridge/Young/TensorPairing.lean:44:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorPairing.moment_conjugate':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorPairing.lean:55:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorPairing.character_pairing':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
error: Lean exited with code 1
Some required builds logged failures:
- Bridge.Young.TensorPairing
error: build failed


==> anc/lieb_4433_lean/validation/round2/witness_operators_build.log <==
⚠ [2829/2998] Replayed Bridge.Young.DiagonalIrreducibility
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:147:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate':
  [Fintype B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:229:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:251:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2839/2998] Replayed Bridge.Young.YoungInequivalence
warning: ././././Bridge/Young/YoungInequivalence.lean:38:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:46:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:97:4: try 'simp at hh' instead of 'simpa using hh'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3039/3072] Replayed Bridge.Young.CentralProjectorAction
warning: ././././Bridge/Young/CentralProjectorAction.lean:35:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.scalar_of_commutes':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/CentralProjectorAction.lean:80:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.finrank_ne_zero':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3068/3072] Replayed Bridge.CharacterProjector
warning: ././././Bridge/CharacterProjector.lean:120:0: automatically included section variable(s) unused in theorem 'Bridge.CharacterProjector.characterProjector_eq_inverse_sum':
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3072/3072] Built Bridge.Young.WitnessOperators
Build completed successfully.


==> anc/lieb_4433_lean/validation/round2/witness_trace_build.log <==
⚠ [2830/3080] Replayed Bridge.Young.DiagonalIrreducibility
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:147:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate':
  [Fintype B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:229:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:251:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2840/3080] Replayed Bridge.Young.YoungInequivalence
warning: ././././Bridge/Young/YoungInequivalence.lean:38:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:46:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:97:4: try 'simp at hh' instead of 'simpa using hh'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3039/3080] Replayed Bridge.Young.CentralProjectorAction
warning: ././././Bridge/Young/CentralProjectorAction.lean:35:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.scalar_of_commutes':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/CentralProjectorAction.lean:80:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.finrank_ne_zero':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3068/3080] Replayed Bridge.CharacterProjector
warning: ././././Bridge/CharacterProjector.lean:120:0: automatically included section variable(s) unused in theorem 'Bridge.CharacterProjector.characterProjector_eq_inverse_sum':
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✖ [3080/3080] Building Bridge.Young.WitnessTrace
trace: .> LEAN_PATH=././.lake/packages/Cli/.lake/build/lib/lean:././.lake/packages/batteries/.lake/build/lib/lean:././.lake/packages/Qq/.lake/build/lib/lean:././.lake/packages/aesop/.lake/build/lib/lean:././.lake/packages/proofwidgets/.lake/build/lib/lean:././.lake/packages/importGraph/.lake/build/lib/lean:././.lake/packages/LeanSearchClient/.lake/build/lib/lean:././.lake/packages/plausible/.lake/build/lib/lean:././.lake/packages/mathlib/.lake/build/lib/lean:././.lake/build/lib/lean /Users/mmdli/.elan/toolchains/leanprover--lean4---v4.19.0/bin/lean ././././Bridge/Young/WitnessTrace.lean -R ./././. -o ././.lake/build/lib/lean/Bridge/Young/WitnessTrace.olean -i ././.lake/build/lib/lean/Bridge/Young/WitnessTrace.ilean -c ././.lake/build/ir/Bridge/Young/WitnessTrace.c --json
warning: ././././Bridge/Young/WitnessTrace.lean:19:64: 'noncomm_ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:21:62: 'noncomm_ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:23:70: 'noncomm_ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:19:64: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:21:62: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:23:70: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
error: ././././Bridge/Young/WitnessTrace.lean:160:35: unknown constant 'Fin.val_ofNat'
info: ././././Bridge/Young/WitnessTrace.lean:162:6: Try this: ring_nf
error: ././././Bridge/Young/WitnessTrace.lean:151:4: unsolved goals
case pos.inr.intro
w : Witness
hw : w ∈ rows
p : Shape
hp : IsPartition14 p
hc : contains p w.eta = true
hk : w.k = 2
htail : (partitionDiagram p hp).card - (etaDiagram w hw).card = 3 + 1
ht :
  (LinearMap.trace ℂ (Space p hp)) (etaP w hw p hp * (muQ w hw p hp * (rep p hp) swapPairs)) =
    ↑(YoungProjectors.degree (etaDiagram w hw)) * ↑(traceWord w.eta p w.mu w.k (List.map Fin.val [1, 0, 2, 1]))
ht' :
  (LinearMap.trace ℂ (Space p hp)) (etaP w hw p hp * (muQ w hw p hp * (rep p hp) (swap12 * swapPairs))) =
    ↑(YoungProjectors.degree (etaDiagram w hw)) * ↑(traceWord w.eta p w.mu w.k (List.map Fin.val [2, 1, 0, 2, 1]))
hF : permutationWord ⋯ ⋯ htail [1, 0, 2, 1] = swapPairs
hBF : permutationWord ⋯ ⋯ htail [2, 1, 0, 2, 1] = swap12 * swapPairs
⊢ ↑(YoungProjectors.degree (etaDiagram w hw)) * ↑(traceWord w.eta p w.mu 2 [1, 0, ↑2, 1]) * (1 / 2) +
      ↑(YoungProjectors.degree (etaDiagram w hw)) * ↑w.sign * ↑(traceWord w.eta p w.mu 2 [↑2, 1, 0, ↑2, 1]) * (1 / 2) =
    ↑(YoungProjectors.degree (etaDiagram w hw)) *
      ↑(if False then traceWord w.eta p w.mu 1 [0]
        else
          if True then
            traceWord w.eta p w.mu 2 [1, 0, 2, 1] * (1 / 2) +
              w.sign * traceWord w.eta p w.mu 2 [2, 1, 0, 2, 1] * (1 / 2)
          else 0)
error: Lean exited with code 1
Some required builds logged failures:
- Bridge.Young.WitnessTrace
error: build failed


==> anc/lieb_4433_lean/validation/round2/witness_trace_endpoint_build.log <==
⚠ [2829/2969] Replayed Bridge.Young.DiagonalIrreducibility
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:147:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate':
  [Fintype B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:229:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:251:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2839/2969] Replayed Bridge.Young.YoungInequivalence
warning: ././././Bridge/Young/YoungInequivalence.lean:38:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:46:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:97:4: try 'simp at hh' instead of 'simpa using hh'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3039/3080] Replayed Bridge.Young.CentralProjectorAction
warning: ././././Bridge/Young/CentralProjectorAction.lean:35:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.scalar_of_commutes':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/CentralProjectorAction.lean:80:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.finrank_ne_zero':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3068/3080] Replayed Bridge.CharacterProjector
warning: ././././Bridge/CharacterProjector.lean:120:0: automatically included section variable(s) unused in theorem 'Bridge.CharacterProjector.characterProjector_eq_inverse_sum':
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✖ [3080/3080] Building Bridge.Young.WitnessTrace
trace: .> LEAN_PATH=././.lake/packages/Cli/.lake/build/lib/lean:././.lake/packages/batteries/.lake/build/lib/lean:././.lake/packages/Qq/.lake/build/lib/lean:././.lake/packages/aesop/.lake/build/lib/lean:././.lake/packages/proofwidgets/.lake/build/lib/lean:././.lake/packages/importGraph/.lake/build/lib/lean:././.lake/packages/LeanSearchClient/.lake/build/lib/lean:././.lake/packages/plausible/.lake/build/lib/lean:././.lake/packages/mathlib/.lake/build/lib/lean:././.lake/build/lib/lean /Users/mmdli/.elan/toolchains/leanprover--lean4---v4.19.0/bin/lean ././././Bridge/Young/WitnessTrace.lean -R ./././. -o ././.lake/build/lib/lean/Bridge/Young/WitnessTrace.olean -i ././.lake/build/lib/lean/Bridge/Young/WitnessTrace.ilean -c ././.lake/build/ir/Bridge/Young/WitnessTrace.c --json
warning: ././././Bridge/Young/WitnessTrace.lean:19:64: 'noncomm_ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:21:62: 'noncomm_ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:23:70: 'noncomm_ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:19:64: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:21:62: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:23:70: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
error: ././././Bridge/Young/WitnessTrace.lean:159:6: 'change' tactic failed, pattern
  1 / 2 *
      (↑(YoungProjectors.degree (etaDiagram w hw)) * ↑(traceWord w.eta p w.mu 2 [1, 0, 2, 1]) +
        ↑w.sign * (↑(YoungProjectors.degree (etaDiagram w hw)) * ↑(traceWord w.eta p w.mu 2 [2, 1, 0, 2, 1]))) =
    ?m.53318
is not definitionally equal to target
  1 / 2 *
      (↑(YoungProjectors.degree (etaDiagram w hw)) * ↑(traceWord w.eta p w.mu w.k (List.map Fin.val [1, 0, 2, 1])) +
        ↑w.sign *
          (↑(YoungProjectors.degree (etaDiagram w hw)) *
            ↑(traceWord w.eta p w.mu w.k (List.map Fin.val [2, 1, 0, 2, 1])))) =
    ↑(YoungProjectors.degree (etaDiagram w hw)) * ↑(computedCoeff w p)
error: Lean exited with code 1
Some required builds logged failures:
- Bridge.Young.WitnessTrace
error: build failed


==> anc/lieb_4433_lean/validation/round2/witness_trace_endpoint_build2.log <==
⚠ [2830/3080] Replayed Bridge.Young.DiagonalIrreducibility
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:147:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate':
  [Fintype B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:229:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:251:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2840/3080] Replayed Bridge.Young.YoungInequivalence
warning: ././././Bridge/Young/YoungInequivalence.lean:38:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:46:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:97:4: try 'simp at hh' instead of 'simpa using hh'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3039/3080] Replayed Bridge.Young.CentralProjectorAction
warning: ././././Bridge/Young/CentralProjectorAction.lean:35:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.scalar_of_commutes':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/CentralProjectorAction.lean:80:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.finrank_ne_zero':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3068/3080] Replayed Bridge.CharacterProjector
warning: ././././Bridge/CharacterProjector.lean:120:0: automatically included section variable(s) unused in theorem 'Bridge.CharacterProjector.characterProjector_eq_inverse_sum':
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3080/3080] Built Bridge.Young.WitnessTrace
warning: ././././Bridge/Young/WitnessTrace.lean:19:64: 'noncomm_ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:21:62: 'noncomm_ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:23:70: 'noncomm_ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:19:64: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:21:62: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:23:70: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
Build completed successfully.


==> anc/lieb_4433_lean/validation/round2/witness_trace_final_build.log <==
⚠ [2829/2834] Replayed Bridge.Young.DiagonalIrreducibility
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:147:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate':
  [Fintype B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:229:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:251:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2840/3080] Replayed Bridge.Young.YoungInequivalence
warning: ././././Bridge/Young/YoungInequivalence.lean:38:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:46:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:97:4: try 'simp at hh' instead of 'simpa using hh'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3039/3080] Replayed Bridge.Young.CentralProjectorAction
warning: ././././Bridge/Young/CentralProjectorAction.lean:35:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.scalar_of_commutes':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/CentralProjectorAction.lean:80:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.finrank_ne_zero':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3068/3080] Replayed Bridge.CharacterProjector
warning: ././././Bridge/CharacterProjector.lean:120:0: automatically included section variable(s) unused in theorem 'Bridge.CharacterProjector.characterProjector_eq_inverse_sum':
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✖ [3080/3080] Building Bridge.Young.WitnessTrace
trace: .> LEAN_PATH=././.lake/packages/Cli/.lake/build/lib/lean:././.lake/packages/batteries/.lake/build/lib/lean:././.lake/packages/Qq/.lake/build/lib/lean:././.lake/packages/aesop/.lake/build/lib/lean:././.lake/packages/proofwidgets/.lake/build/lib/lean:././.lake/packages/importGraph/.lake/build/lib/lean:././.lake/packages/LeanSearchClient/.lake/build/lib/lean:././.lake/packages/plausible/.lake/build/lib/lean:././.lake/packages/mathlib/.lake/build/lib/lean:././.lake/build/lib/lean /Users/mmdli/.elan/toolchains/leanprover--lean4---v4.19.0/bin/lean ././././Bridge/Young/WitnessTrace.lean -R ./././. -o ././.lake/build/lib/lean/Bridge/Young/WitnessTrace.olean -i ././.lake/build/lib/lean/Bridge/Young/WitnessTrace.ilean -c ././.lake/build/ir/Bridge/Young/WitnessTrace.c --json
warning: ././././Bridge/Young/WitnessTrace.lean:19:64: 'noncomm_ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:21:62: 'noncomm_ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:23:70: 'noncomm_ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:19:64: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:21:62: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:23:70: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
error: ././././Bridge/Young/WitnessTrace.lean:159:6: 'change' tactic failed, pattern
  1 / 2 *
      (↑(YoungProjectors.degree (etaDiagram w hw)) * ↑(traceWord w.eta p w.mu 2 [1, 0, 2, 1]) +
        ↑w.sign * ↑(YoungProjectors.degree (etaDiagram w hw)) * ↑(traceWord w.eta p w.mu 2 [2, 1, 0, 2, 1])) =
    ?m.48934
is not definitionally equal to target
  1 / 2 *
      (↑(YoungProjectors.degree (etaDiagram w hw)) * ↑(traceWord w.eta p w.mu w.k (List.map Fin.val [1, 0, 2, 1])) +
        ↑w.sign *
          (↑(YoungProjectors.degree (etaDiagram w hw)) *
            ↑(traceWord w.eta p w.mu w.k (List.map Fin.val [2, 1, 0, 2, 1])))) =
    ↑(YoungProjectors.degree (etaDiagram w hw)) * ↑(computedCoeff w p)
error: Lean exited with code 1
Some required builds logged failures:
- Bridge.Young.WitnessTrace
error: build failed


==> anc/lieb_4433_lean/validation/round2/witness_word_build.log <==
⚠ [2829/2982] Replayed Bridge.Young.DiagonalIrreducibility
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:147:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate':
  [Fintype B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:229:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:251:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2839/2982] Replayed Bridge.Young.YoungInequivalence
warning: ././././Bridge/Young/YoungInequivalence.lean:38:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:46:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:97:4: try 'simp at hh' instead of 'simpa using hh'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3039/3079] Replayed Bridge.Young.CentralProjectorAction
warning: ././././Bridge/Young/CentralProjectorAction.lean:35:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.scalar_of_commutes':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/CentralProjectorAction.lean:80:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.finrank_ne_zero':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3068/3079] Replayed Bridge.CharacterProjector
warning: ././././Bridge/CharacterProjector.lean:120:0: automatically included section variable(s) unused in theorem 'Bridge.CharacterProjector.characterProjector_eq_inverse_sum':
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3078/3079] Built Bridge.Young.SelectedWordTrace
✖ [3079/3079] Building Bridge.Young.WitnessOperators
trace: .> LEAN_PATH=././.lake/packages/Cli/.lake/build/lib/lean:././.lake/packages/batteries/.lake/build/lib/lean:././.lake/packages/Qq/.lake/build/lib/lean:././.lake/packages/aesop/.lake/build/lib/lean:././.lake/packages/proofwidgets/.lake/build/lib/lean:././.lake/packages/importGraph/.lake/build/lib/lean:././.lake/packages/LeanSearchClient/.lake/build/lib/lean:././.lake/packages/plausible/.lake/build/lib/lean:././.lake/packages/mathlib/.lake/build/lib/lean:././.lake/build/lib/lean /Users/mmdli/.elan/toolchains/leanprover--lean4---v4.19.0/bin/lean ././././Bridge/Young/WitnessOperators.lean -R ./././. -o ././.lake/build/lib/lean/Bridge/Young/WitnessOperators.olean -i ././.lake/build/lib/lean/Bridge/Young/WitnessOperators.ilean -c ././.lake/build/ir/Bridge/Young/WitnessOperators.c --json
error: ././././Bridge/Young/WitnessOperators.lean:79:64: unsolved goals
w : Witness
hw : w ∈ rows
p : Shape
hp : IsPartition14 p
hk : w.k = 2
⊢ 12 ≤ ↑12
error: ././././Bridge/Young/WitnessOperators.lean:79:83: unsolved goals
w : Witness
hw : w ∈ rows
p : Shape
hp : IsPartition14 p
hk : w.k = 2
⊢ 12 ≤ ↑13
error: ././././Bridge/Young/WitnessOperators.lean:90:64: unsolved goals
w : Witness
hw : w ∈ rows
p : Shape
hp : IsPartition14 p
hk : w.k = 2
⊢ 10 ≤ ↑12
error: ././././Bridge/Young/WitnessOperators.lean:90:83: unsolved goals
w : Witness
hw : w ∈ rows
p : Shape
hp : IsPartition14 p
hk : w.k = 2
⊢ 10 ≤ ↑13
error: Lean exited with code 1
Some required builds logged failures:
- Bridge.Young.WitnessOperators
error: build failed


==> anc/lieb_4433_lean/validation/round3/BLOCKER.md <==
# First integration blocker

TensorPairing.lean compiled after adding Matrix.sum_apply to the existing entrywise sum rewrite. No established compiling source changed; all 21 established files and all 54 checkpoint compiling Young files remain unchanged. Only TensorPairing.lean differs from the checkpoint. Cached dependencies were reused.

Stopped at the first error in TensorWitnessPositivity.tensorWitness_eq, line 40. This is a Lean elaboration/DecidableEq-instance mismatch for the identity matrix; the concrete positivity integration has not been completed. No fix was attempted after this error, as requested.

```text
error: ././././Bridge/Young/TensorWitnessPositivity.lean:40:70: application type mismatch
  matrixEvaluation_witnessCoeff tensorPermMatrix tensorPermMatrix_mul tensorPermMatrix_one
argument
  tensorPermMatrix_one
has type
  tensorPermMatrix 1 =
    @OfNat.ofNat (Matrix (Fin 14 → ?m.32266) (Fin 14 → ?m.32266) ℂ) 1
      (@One.toOfNat1 (Matrix (Fin 14 → ?m.32266) (Fin 14 → ?m.32266) ℂ)
        (@Matrix.one (Fin 14 → ?m.32266) ℂ (fun a b => Fintype.decidablePiFintype a b) Complex.instZero
          Complex.instOne)) : Prop
but is expected to have type
  tensorPermMatrix 1 =
    @OfNat.ofNat (Matrix (Fin 14 → D) (Fin 14 → D) ℂ) 1
      (@One.toOfNat1 (Matrix (Fin 14 → D) (Fin 14 → D) ℂ)
        (@Matrix.one (Fin 14 → D) ℂ (fun a b => Classical.propDecidable (a = b)) Complex.instZero
          Complex.instOne)) : Prop
```


==> anc/lieb_4433_lean/validation/round3/initial_integration_build.log <==
⚠ [2239/2400] Replayed Bridge.CharacterProjector
warning: ././././Bridge/CharacterProjector.lean:120:0: automatically included section variable(s) unused in theorem 'Bridge.CharacterProjector.characterProjector_eq_inverse_sum':
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2240/2400] Replayed Bridge.Young.RealCoefficientAlgebra
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:40:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_pushforward':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:51:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_delta':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:56:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_add':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:60:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_smul':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:64:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_trace':
  [Group G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:74:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.toMatrix_endEvaluation':
  [Group G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:100:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_add':
  [Group G]
  [Fintype N]
  [DecidableEq N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] [DecidableEq N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:105:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_smul':
  [Group G]
  [Fintype N]
  [DecidableEq N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] [DecidableEq N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2861/2895] Replayed Bridge.Young.DiagonalIrreducibility
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:147:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate':
  [Fintype B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:229:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:251:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2870/2895] Replayed Bridge.Young.YoungInequivalence
warning: ././././Bridge/Young/YoungInequivalence.lean:38:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:46:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:97:4: try 'simp at hh' instead of 'simpa using hh'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3072/3091] Replayed Bridge.Immanant
warning: ././././Bridge/Immanant.lean:78:0: automatically included section variable(s) unused in theorem 'LiebBridge.star_permutation_monomial':
  [DecidableEq I]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq I] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3076/3091] Replayed Bridge.Young.CentralProjectorAction
warning: ././././Bridge/Young/CentralProjectorAction.lean:35:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.scalar_of_commutes':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/CentralProjectorAction.lean:80:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.finrank_ne_zero':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3081/3091] Replayed Bridge.TensorWitness
warning: ././././Bridge/TensorWitness.lean:30:0: automatically included section variable(s) unused in theorem 'LiebBridge.regroupTensor_inner':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/TensorWitness.lean:44:0: automatically included section variable(s) unused in theorem 'LiebBridge.regroup_pureTensor':
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3082/3091] Replayed Bridge.Young.TensorLocalization
warning: ././././Bridge/Young/TensorLocalization.lean:52:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_outside':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:55:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_left':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:58:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_right':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:200:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.transportVector_inner':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:204:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.transport_pureTensor':
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq I]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq I] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3090/3091] Built Bridge.Young.TensorPairing
warning: ././././Bridge/Young/TensorPairing.lean:44:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorPairing.moment_conjugate':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorPairing.lean:55:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorPairing.character_pairing':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✖ [3091/3091] Building Bridge.Young.TensorWitnessPositivity
trace: .> LEAN_PATH=././.lake/packages/Cli/.lake/build/lib/lean:././.lake/packages/batteries/.lake/build/lib/lean:././.lake/packages/Qq/.lake/build/lib/lean:././.lake/packages/aesop/.lake/build/lib/lean:././.lake/packages/proofwidgets/.lake/build/lib/lean:././.lake/packages/importGraph/.lake/build/lib/lean:././.lake/packages/LeanSearchClient/.lake/build/lib/lean:././.lake/packages/plausible/.lake/build/lib/lean:././.lake/packages/mathlib/.lake/build/lib/lean:././.lake/build/lib/lean /Users/mmdli/.elan/toolchains/leanprover--lean4---v4.19.0/bin/lean ././././Bridge/Young/TensorWitnessPositivity.lean -R ./././. -o ././.lake/build/lib/lean/Bridge/Young/TensorWitnessPositivity.olean -i ././.lake/build/lib/lean/Bridge/Young/TensorWitnessPositivity.ilean -c ././.lake/build/ir/Bridge/Young/TensorWitnessPositivity.c --json
error: ././././Bridge/Young/TensorWitnessPositivity.lean:40:70: application type mismatch
  matrixEvaluation_witnessCoeff tensorPermMatrix tensorPermMatrix_mul tensorPermMatrix_one
argument
  tensorPermMatrix_one
has type
  tensorPermMatrix 1 =
    @OfNat.ofNat (Matrix (Fin 14 → ?m.32266) (Fin 14 → ?m.32266) ℂ) 1
      (@One.toOfNat1 (Matrix (Fin 14 → ?m.32266) (Fin 14 → ?m.32266) ℂ)
        (@Matrix.one (Fin 14 → ?m.32266) ℂ (fun a b => Fintype.decidablePiFintype a b) Complex.instZero
          Complex.instOne)) : Prop
but is expected to have type
  tensorPermMatrix 1 =
    @OfNat.ofNat (Matrix (Fin 14 → D) (Fin 14 → D) ℂ) 1
      (@One.toOfNat1 (Matrix (Fin 14 → D) (Fin 14 → D) ℂ)
        (@Matrix.one (Fin 14 → D) ℂ (fun a b => Classical.propDecidable (a = b)) Complex.instZero
          Complex.instOne)) : Prop
error: ././././Bridge/Young/TensorWitnessPositivity.lean:45:70: unsolved goals
case a
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
c : Equiv.Perm (Fin a) → ℂ
x y : Coordinates (Fin a) (Fin b) D
⊢ (∑ x,
        c x •
          Matrix.kroneckerMap (fun x1 x2 => x1 * x2) (Matrix.kroneckerMap (fun x1 x2 => x1 * x2) (tensorPermMatrix x) 1)
            1)
      x y =
    (∑ g, c g • tensorPermMatrix g) x.1.1 y.1.1 * (1 x.1.2 y.1.2 * 1 x.2 y.2)
error: ././././Bridge/Young/TensorWitnessPositivity.lean:55:81: unsolved goals
case a
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
c : Equiv.Perm (Fin (a + b)) → ℂ
x y : Coordinates (Fin a) (Fin b) D
⊢ (∑ x, c x • Matrix.kroneckerMap (fun x1 x2 => x1 * x2) (regroupLeftMatrix ((localMatrix a b) (tensorPermMatrix x))) 1)
      x y =
    (∑ x, c x • regroupLeftMatrix ((localMatrix a b) (tensorPermMatrix x))) x.1 y.1 * 1 x.2 y.2
error: ././././Bridge/Young/TensorWitnessPositivity.lean:92:2: tactic 'subst' failed, invalid equality proof, it is not of the form (x = t) or (t = x)
  m + 1 = a + b
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
⊢ Matrix ((Fin a → D) × (Fin b → D)) ((Fin a → D) × (Fin b → D)) ℂ
error: ././././Bridge/Young/TensorWitnessPositivity.lean:97:2: tactic 'subst' failed, invalid equality proof, it is not of the form (x = t) or (t = x)
  m + 1 = a + b
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
⊢ (leftProjector a b hd heq)ᴴ = leftProjector a b hd heq
error: ././././Bridge/Young/TensorWitnessPositivity.lean:106:2: tactic 'subst' failed, invalid equality proof, it is not of the form (x = t) or (t = x)
  m + 1 = a + b
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
⊢ (transportMatrix (splitSites a b)) (prefixTensor hd ⋯) = leftLift (leftProjector a b hd heq)
error: Lean exited with code 1
Some required builds logged failures:
- Bridge.Young.TensorWitnessPositivity
error: build failed


==> anc/lieb_4433_lean/validation/round4/BEFORE_SHA256.json <==
{
  "Bridge/CentralAveraging.lean": "fad8c7efb60b0f63debb20a23933df41ea57b888321f7d084dc8705abaf59904",
  "Bridge/Certificate.lean": "4b61bb982547f88d9c3e2ee1b610e2be0c5654523c7c127a34a99ac02b8e02e2",
  "Bridge/CertificateAlgorithm.lean": "0e85c94bfb3d16a76352f0e05731370fcbe8df2331bf0ae0c4ffe8536b46ab7c",
  "Bridge/CertificateAxiomAudit.lean": "eddf07c0dd19da31d7cb036393cee3667c6ecb44374e19bd5468aab5c324e3e5",
  "Bridge/CertificateChecks.lean": "d553c74c5de449bfa4216b0ce342dd2d7dc09afcbaf4e6fe5bfc0dcc49c5f8a0",
  "Bridge/CertificateData.lean": "b2e004873fba3c6342a5ffe8b707a9ad31b544a6b892c3eca666f843ccd7f0fb",
  "Bridge/CertificateEnumeration.lean": "d3aeea680c00a59307db25bba3a060340a4d360e5bb1b2e7ae597f15ba094859",
  "Bridge/CharacterProjector.lean": "f5d38f5b734efa007f57f9386e7380420422cdc623f5cff2066623186baf9b18",
  "Bridge/Contraction.lean": "dea4cd1733159f3579728d00a364781dadeb801f4b9fe65745580f3308ab3570",
  "Bridge/ContractionAudit.lean": "f5ac4f932d1b08081a064f66bd80a6d84ecd5b6d4b88a37ac9ea53881f66021b",
  "Bridge/Immanant.lean": "5a366ed120d51ac17a3ee3cad20a6afc0909bb69e656877e79336807d6799e1b",
  "Bridge/Normalization.lean": "f447868499972b6f681d0179098625f1490c7fcffe5ed783073c5c3824e9c31a",
  "Bridge/PateInterfaces.lean": "52ce5cbae6cd5a787a0383f216fb59f9c4fae569474c8408ab83fca673251f45",
  "Bridge/ProjectorConvention.lean": "9a6f4ab0fe2b0a42c20bf12e814cb3ecb2c663f497c7113287da4b52ecd29583",
  "Bridge/TensorGram.lean": "1ff8c01b569918a40e65aea90fd55b1b02ac1ead14c44fb9e388438621bc622a",
  "Bridge/TensorWitness.lean": "4cc89c2c2c6b3835763e283921324f14c3893a74f8645c6119c89589fae3dc12",
  "Bridge/Young/AmbientBraid.lean": "157f52742e82ab824c09557b2291404e65fb1eec6295886d1bfb2b16d7849750",
  "Bridge/Young/BranchingAction.lean": "dabaa8d71355f3e20bd9f1e9577fda25fc923a01178aa3854ba55ac6faec19b1",
  "Bridge/Young/BranchingBasis.lean": "8a2cf2c4d0ca36c00e6dcb8bb8c30db62f91d4d1cd65f5cbb8252c3a7a94bdc4",
  "Bridge/Young/CentralProjectorAction.lean": "1621e70791de7562aba22fa6e96ecbfc6798a28b16bcc8b57de26d195fa33beb",
  "Bridge/Young/CertificatePrefixShape.lean": "9cdd4bbe6db8484fed9ba5eb7d8c218d814b271bfeba7f48b65e5178c1259459",
  "Bridge/Young/CertificateSkewAction.lean": "573dc05cb3cf937f938c1c698ccbae6c26923d2d96493c1d3350ba5dde131c11",
  "Bridge/Young/CertificateSkewEquiv.lean": "8dc5a93027402afee53072634a5516edc6be4f146d3ca7091b7393e3f4a62775",
  "Bridge/Young/CertificateTableaux.lean": "98485494b5ae2df0d147193c809584835e4780b456462cdaa4332d41d118ce5c",
  "Bridge/Young/ClassFunctionCompleteness.lean": "761e0a62b7298e5a9e2370af9a59988cb1a1f93347da281783dfca27a94a49f3",
  "Bridge/Young/ConjugacyBound.lean": "ba8a28697b19bbe0139e7bc5d0ee47a93520e45908b1c59bfebd0cc4fe882ee9",
  "Bridge/Young/ContentSeparation.lean": "c968ec716fcc73d5ce8cadd2473a30f8f7ef88086ab58779b8c2bc75c1da214f",
  "Bridge/Young/CoxeterExtension.lean": "0ef1f3ea39943e115321a894da4e6d73af25bd451fbb5c22f1f8610a70cd21c2",
  "Bridge/Young/CrossShapeSeparation.lean": "c8550ddc41e3f1db2a6608d90f83348f6c49fc0de7a19d7b4747dec3739af8e2",
  "Bridge/Young/DiagonalIrreducibility.lean": "6d7452ca6ece776ca515aa2b99134975db8283747b1872c65c44654fd1da53ee",
  "Bridge/Young/DiagramCardinality.lean": "8bd584ea2691460fe6dab53ce4dd7e63bd9a223a5034b32b64ea66146dfd0994",
  "Bridge/Young/LocalBraid.lean": "ad19356685453149df4a2d2f521bcacec2930b700a422bc532f3b760e0e1f424",
  "Bridge/Young/NumberingFlags.lean": "73a258dcd9133da559abd8dd52bc05deea05c6c29967be4c8fb3edc983871bab",
  "Bridge/Young/OrdinaryImmanants.lean": "0d17393ec76cc3754161c0a7073aaba01b471b24e0e0678e3fa4843c900c61ea",
  "Bridge/Young/PrefixDecomposition.lean": "278d60038026cb1abcb7d077a71f6d1f49e56b221b07dfde1ea07532b66e95cd",
  "Bridge/Young/PrefixProjector.lean": "d107d2934f9f08aad7bd469fd15b30a2bd68ba52b9fa839ba5d52e745558f088",
  "Bridge/Young/PrefixProjectorAlgebra.lean": "2963e4c9a22af2844d9b32bfe4c056304b7f05b8a3d545599d572042f04ae1b0",
  "Bridge/Young/PrefixRepresentation.lean": "60c133055807d88efd1d7ae1a27fe4fa37c8d8d0bc8b64a6ec604ece4d811d9a",
  "Bridge/Young/PrefixTrace.lean": "4bf01118e377dc57a835148c2feb1fcf2b591c09ea8f7f98d279f290c5bf2644",
  "Bridge/Young/RealCoefficientAlgebra.lean": "ea4396df11ef1e2444723bbec660c0d2096c4eec346b7ba0f08f92a0fa4959ed",
  "Bridge/Young/ScalarExtension.lean": "df267de1e3d3795706c0ec672818f46e404faae1314834d2b86c1fe97f6ddbec",
  "Bridge/Young/SelectedTrace.lean": "7d1f3a83d68dd9ed1c5be6c3dfcd5aa3c4aebde5ef2f064f8b7be9f246a63b5e",
  "Bridge/Young/SelectedWordTrace.lean": "c25844a97fefd68b263ecdd3d87abac557fa3d50af64963e65fbe99d25832c17",
  "Bridge/Young/Seminormal.lean": "f6086402d11297a9304db786f9d506dffa7a0bb953acc03b30f571f273aec623",
  "Bridge/Young/SeminormalEdges.lean": "34f7ebee351d0ebce1c9a4f867e68a83f281add672b74a9cc341dc0825d7c753",
  "Bridge/Young/StandardCompression.lean": "a32f62e9b2a7c172b1d4780d38e865c5aa76d099861eebe1b6e08a2e989cb772",
  "Bridge/Young/SuffixAction.lean": "a53a23aa815572260ecc3fc4d0be78814d165b48ee47a7f331f1a786879ed3ad",
  "Bridge/Young/SuffixWord.lean": "7044c01c4b1dee7aaddfc13de2760bb6467537d0ee79036ecaecf9e12f2d9352",
  "Bridge/Young/TableauConnectivity.lean": "53ee461b46e9d63fcf8824130fa463aa5709ea4c9874bee525f2ce45865a2c30",
  "Bridge/Young/TableauExistence.lean": "ad3ce677cc74bcadc9f67488567707ab36aaf450466b643de420056afb46afe8",
  "Bridge/Young/TableauGeometry.lean": "650e2e3bc49094f9e369af6a4795f8b817e5c595ea19133566cad32ae60c0c66",
  "Bridge/Young/TableauSwap.lean": "805d263dc4a583784614223ac6c46f3f014b507563a5cf795ced847ca595f212",
  "Bridge/Young/TensorFiniteLocalization.lean": "92ce1db394d97654f1a25fbba4db75379d9827959d6743fb110247da5e4ebfe6",
  "Bridge/Young/TensorLocalization.lean": "533c0f44f0797f16de21a5f6f16bbc26749abe5ba0f59b6792f2db2ffc6e5061",
  "Bridge/Young/TensorPairing.lean": "bf7a4d334297e67376bf09ab0bae5bbb23db04420f1c6da23e020c7bb008dd0d",
  "Bridge/Young/TensorWitnessPositivity.lean": "88a77c40b172ef0db90828a2fd5462983d510555a9d6882e256663071b65dbb5",
  "Bridge/Young/TensorYoungProjectors.lean": "0e9e195dbd41868d66aba1dd0bec8492d617bc13257014326e7e635bce70091a",
  "Bridge/Young/TraceSemantics.lean": "9a1ddb5efb20b03f49b122d4a03b495a7508abc7f7e44cee4728c2a939df3d4b",
  "Bridge/Young/TriangularCompression.lean": "8c439987dc7461953746878608bf03ebb497c33f1c691681db480d91871b9853",
  "Bridge/Young/WitnessCoefficientPositivity.lean": "2a011e954e21e53a67fcdb4bfd9d40102a3b6af6de26aba6ea7dd67d2d413350",
  "Bridge/Young/WitnessCoefficients.lean": "50dc405ff2d084e51ce82dfe81b89a1afc55a3524e968eed5f0b0bdae9408172",
  "Bridge/Young/WitnessOperators.lean": "8b7d3706cf251819a53ba2c0eb0dd991dce18d55edff9b587b0f70e313582cd8",
  "Bridge/Young/WitnessShapes.lean": "b0d3542a76e243fcc8131148a194586083cce81b1d5f8eea88ea90b465c64ca0",
  "Bridge/Young/WitnessTrace.lean": "03629f21883541546898b341c6af2ee1d1832c5461f8cafbfb369c3c8a07466f",
  "Bridge/Young/WitnessTraceReduction.lean": "118aa30a929fecc66245e225f040b611cbcf2d63dcb316e5db665ae116ec5bbf",
  "Bridge/Young/YoungCharacter.lean": "6ecb68fd1060408dbe8a0bff69fdf085d045988e83e5065d84706a566bb96d20",
  "Bridge/Young/YoungCharacterCompleteness.lean": "a715334dc2bce20684639bbf71267d6fd5be1cafdf3892744750128479a0a6b5",
  "Bridge/Young/YoungFDRep.lean": "b66de85da38ff1fbef3fe5edab303fa3c29250d3ec262246c5da85184492406e",
  "Bridge/Young/YoungInequivalence.lean": "6e35c3cd69e28bb1e85c0c4f5e57f86a8ab1908ee3056802313525adfa823ebb",
  "Bridge/Young/YoungIrreducibility.lean": "8cb4cf314104087c9e7874aefbbe8a5cc8ce2f9c565c3f9712350bab454e6316",
  "Bridge/Young/YoungProjectors.lean": "294ece55769b43c9df032016a6ca8922efa51ffa7c01fbafdef56e8a419ed5b5",
  "Bridge/Young/YoungRepresentation.lean": "4551fdc3d6014f9c5db2cd6966843bbf9b449f10f0f769d7904d29c36a5e0d1c"
}


==> anc/lieb_4433_lean/validation/round4/BLOCKER.md <==
# Local elaboration repair and next blocker

Only the proof of `TensorWitnessPositivity.tensorWitness_eq` was changed: its identity-matrix premise is now proved entrywise in the expected type. `tensorPermMatrix` and the completed representation/coefficient chain were not modified. Dependencies were loaded from existing `.lake` artifacts; no earlier infrastructure was rebuilt.

The full-file compilation passes this repaired declaration and next fails in `outside_sum_localizes` at line 48. No repair to that next proof was attempted.

The outstanding equality is linearity of `outsideLift` through the finite character-weighted sum, after taking matrix entries. This is a finite-sum elaboration/simplification obligation, not a new positivity or representation-theoretic assumption.

```text
Bridge/Young/TensorWitnessPositivity.lean:48:70: error: unsolved goals
case a
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
c : Equiv.Perm (Fin a) → ℂ
x y : Coordinates (Fin a) (Fin b) D
⊢ (∑ x,
        c x •
          Matrix.kroneckerMap (fun x1 x2 => x1 * x2) (Matrix.kroneckerMap (fun x1 x2 => x1 * x2) (tensorPermMatrix x) 1)
            1)
      x y =
    (∑ g, c g • tensorPermMatrix g) x.1.1 y.1.1 * (1 x.1.2 y.1.2 * 1 x.2 y.2)
```


==> anc/lieb_4433_lean/validation/round4/LocalRepairAudit.lean <==
import Bridge.Young.TensorFiniteLocalization
import Bridge.Young.WitnessCoefficients

/-! Actual tensor witness positivity. The coefficient witness is localized
to the already proved contraction theorem with the genuine character
projectors; no positivity assumption about the witness is made. -/

noncomputable section
namespace LiebBridge.Young.TensorWitnessPositivity

open TensorLocalization TensorFiniteLocalization TensorYoungProjectors
open Bridge.ProjectorConvention WitnessCoefficients RealCoefficientAlgebra
open WitnessShapes Certificate
open scoped BigOperators Matrix Kronecker Classical

variable {D : Type*} [Fintype D] [DecidableEq D]

theorem tensorPermMatrix_one : tensorPermMatrix (D := D) (1 : Equiv.Perm (Fin 14)) = 1 := by
  ext a b
  simp [tensorPermMatrix_apply, Matrix.one_apply]

def tensorEtaP (w : Witness) (hw : w ∈ rows) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  matrixEvaluation tensorPermMatrix (etaCoeff w hw)

def tensorMuQ (w : Witness) (hw : w ∈ rows) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  matrixEvaluation tensorPermMatrix (muCoeff w hw)

def tensorRightB (w : Witness) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  matrixB tensorPermMatrix w

def tensorPairF (w : Witness) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  tensorPermMatrix (if w.k = 1 then WitnessOperators.swap12 else WitnessOperators.swapPairs)

def tensorWitness (w : Witness) (hw : w ∈ rows) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  matrixEvaluation tensorPermMatrix (witnessCoeff w hw)

theorem tensorWitness_eq (w : Witness) (hw : w ∈ rows) :
    tensorWitness (D := D) w hw = tensorMuQ w hw * tensorRightB w * tensorEtaP w hw *
      tensorPairF w * tensorRightB w * tensorMuQ w hw :=
  matrixEvaluation_witnessCoeff (tensorPermMatrix (D := D)) tensorPermMatrix_mul
    (by
      ext a b
      simp [tensorPermMatrix_apply, Matrix.one_apply]) w hw

end LiebBridge.Young.TensorWitnessPositivity

#print axioms LiebBridge.Young.TensorWitnessPositivity.tensorWitness_eq


==> anc/lieb_4433_lean/validation/round4/local_repair_axioms.log <==
'LiebBridge.Young.TensorWitnessPositivity.tensorWitness_eq' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lieb_4433_lean/validation/round4/local_repair_compile.log <==
Bridge/Young/TensorWitnessPositivity.lean:48:70: error: unsolved goals
case a
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
c : Equiv.Perm (Fin a) → ℂ
x y : Coordinates (Fin a) (Fin b) D
⊢ (∑ x,
        c x •
          Matrix.kroneckerMap (fun x1 x2 => x1 * x2) (Matrix.kroneckerMap (fun x1 x2 => x1 * x2) (tensorPermMatrix x) 1)
            1)
      x y =
    (∑ g, c g • tensorPermMatrix g) x.1.1 y.1.1 * (1 x.1.2 y.1.2 * 1 x.2 y.2)
Bridge/Young/TensorWitnessPositivity.lean:58:81: error: unsolved goals
case a
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
c : Equiv.Perm (Fin (a + b)) → ℂ
x y : Coordinates (Fin a) (Fin b) D
⊢ (∑ x, c x • Matrix.kroneckerMap (fun x1 x2 => x1 * x2) (regroupLeftMatrix ((localMatrix a b) (tensorPermMatrix x))) 1)
      x y =
    (∑ x, c x • regroupLeftMatrix ((localMatrix a b) (tensorPermMatrix x))) x.1 y.1 * 1 x.2 y.2
Bridge/Young/TensorWitnessPositivity.lean:95:2: error: tactic 'subst' failed, invalid equality proof, it is not of the form (x = t) or (t = x)
  m + 1 = a + b
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
⊢ Matrix ((Fin a → D) × (Fin b → D)) ((Fin a → D) × (Fin b → D)) ℂ
Bridge/Young/TensorWitnessPositivity.lean:100:2: error: tactic 'subst' failed, invalid equality proof, it is not of the form (x = t) or (t = x)
  m + 1 = a + b
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
⊢ (leftProjector a b hd heq)ᴴ = leftProjector a b hd heq
Bridge/Young/TensorWitnessPositivity.lean:109:2: error: tactic 'subst' failed, invalid equality proof, it is not of the form (x = t) or (t = x)
  m + 1 = a + b
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
⊢ (transportMatrix (splitSites a b)) (prefixTensor hd ⋯) = leftLift (leftProjector a b hd heq)


==> anc/lieb_4433_lean/validation/round5/BEFORE_SHA256.json <==
{
  "Bridge/CentralAveraging.lean": "fad8c7efb60b0f63debb20a23933df41ea57b888321f7d084dc8705abaf59904",
  "Bridge/Certificate.lean": "4b61bb982547f88d9c3e2ee1b610e2be0c5654523c7c127a34a99ac02b8e02e2",
  "Bridge/CertificateAlgorithm.lean": "0e85c94bfb3d16a76352f0e05731370fcbe8df2331bf0ae0c4ffe8536b46ab7c",
  "Bridge/CertificateAxiomAudit.lean": "eddf07c0dd19da31d7cb036393cee3667c6ecb44374e19bd5468aab5c324e3e5",
  "Bridge/CertificateChecks.lean": "d553c74c5de449bfa4216b0ce342dd2d7dc09afcbaf4e6fe5bfc0dcc49c5f8a0",
  "Bridge/CertificateData.lean": "b2e004873fba3c6342a5ffe8b707a9ad31b544a6b892c3eca666f843ccd7f0fb",
  "Bridge/CertificateEnumeration.lean": "d3aeea680c00a59307db25bba3a060340a4d360e5bb1b2e7ae597f15ba094859",
  "Bridge/CharacterProjector.lean": "f5d38f5b734efa007f57f9386e7380420422cdc623f5cff2066623186baf9b18",
  "Bridge/Contraction.lean": "dea4cd1733159f3579728d00a364781dadeb801f4b9fe65745580f3308ab3570",
  "Bridge/ContractionAudit.lean": "f5ac4f932d1b08081a064f66bd80a6d84ecd5b6d4b88a37ac9ea53881f66021b",
  "Bridge/Immanant.lean": "5a366ed120d51ac17a3ee3cad20a6afc0909bb69e656877e79336807d6799e1b",
  "Bridge/Normalization.lean": "f447868499972b6f681d0179098625f1490c7fcffe5ed783073c5c3824e9c31a",
  "Bridge/PateInterfaces.lean": "52ce5cbae6cd5a787a0383f216fb59f9c4fae569474c8408ab83fca673251f45",
  "Bridge/ProjectorConvention.lean": "9a6f4ab0fe2b0a42c20bf12e814cb3ecb2c663f497c7113287da4b52ecd29583",
  "Bridge/TensorGram.lean": "1ff8c01b569918a40e65aea90fd55b1b02ac1ead14c44fb9e388438621bc622a",
  "Bridge/TensorWitness.lean": "4cc89c2c2c6b3835763e283921324f14c3893a74f8645c6119c89589fae3dc12",
  "Bridge/Young/AmbientBraid.lean": "157f52742e82ab824c09557b2291404e65fb1eec6295886d1bfb2b16d7849750",
  "Bridge/Young/BranchingAction.lean": "dabaa8d71355f3e20bd9f1e9577fda25fc923a01178aa3854ba55ac6faec19b1",
  "Bridge/Young/BranchingBasis.lean": "8a2cf2c4d0ca36c00e6dcb8bb8c30db62f91d4d1cd65f5cbb8252c3a7a94bdc4",
  "Bridge/Young/CentralProjectorAction.lean": "1621e70791de7562aba22fa6e96ecbfc6798a28b16bcc8b57de26d195fa33beb",
  "Bridge/Young/CertificatePrefixShape.lean": "9cdd4bbe6db8484fed9ba5eb7d8c218d814b271bfeba7f48b65e5178c1259459",
  "Bridge/Young/CertificateSkewAction.lean": "573dc05cb3cf937f938c1c698ccbae6c26923d2d96493c1d3350ba5dde131c11",
  "Bridge/Young/CertificateSkewEquiv.lean": "8dc5a93027402afee53072634a5516edc6be4f146d3ca7091b7393e3f4a62775",
  "Bridge/Young/CertificateTableaux.lean": "98485494b5ae2df0d147193c809584835e4780b456462cdaa4332d41d118ce5c",
  "Bridge/Young/ClassFunctionCompleteness.lean": "761e0a62b7298e5a9e2370af9a59988cb1a1f93347da281783dfca27a94a49f3",
  "Bridge/Young/ConjugacyBound.lean": "ba8a28697b19bbe0139e7bc5d0ee47a93520e45908b1c59bfebd0cc4fe882ee9",
  "Bridge/Young/ContentSeparation.lean": "c968ec716fcc73d5ce8cadd2473a30f8f7ef88086ab58779b8c2bc75c1da214f",
  "Bridge/Young/CoxeterExtension.lean": "0ef1f3ea39943e115321a894da4e6d73af25bd451fbb5c22f1f8610a70cd21c2",
  "Bridge/Young/CrossShapeSeparation.lean": "c8550ddc41e3f1db2a6608d90f83348f6c49fc0de7a19d7b4747dec3739af8e2",
  "Bridge/Young/DiagonalIrreducibility.lean": "6d7452ca6ece776ca515aa2b99134975db8283747b1872c65c44654fd1da53ee",
  "Bridge/Young/DiagramCardinality.lean": "8bd584ea2691460fe6dab53ce4dd7e63bd9a223a5034b32b64ea66146dfd0994",
  "Bridge/Young/LocalBraid.lean": "ad19356685453149df4a2d2f521bcacec2930b700a422bc532f3b760e0e1f424",
  "Bridge/Young/NumberingFlags.lean": "73a258dcd9133da559abd8dd52bc05deea05c6c29967be4c8fb3edc983871bab",
  "Bridge/Young/OrdinaryImmanants.lean": "0d17393ec76cc3754161c0a7073aaba01b471b24e0e0678e3fa4843c900c61ea",
  "Bridge/Young/PrefixDecomposition.lean": "278d60038026cb1abcb7d077a71f6d1f49e56b221b07dfde1ea07532b66e95cd",
  "Bridge/Young/PrefixProjector.lean": "d107d2934f9f08aad7bd469fd15b30a2bd68ba52b9fa839ba5d52e745558f088",
  "Bridge/Young/PrefixProjectorAlgebra.lean": "2963e4c9a22af2844d9b32bfe4c056304b7f05b8a3d545599d572042f04ae1b0",
  "Bridge/Young/PrefixRepresentation.lean": "60c133055807d88efd1d7ae1a27fe4fa37c8d8d0bc8b64a6ec604ece4d811d9a",
  "Bridge/Young/PrefixTrace.lean": "4bf01118e377dc57a835148c2feb1fcf2b591c09ea8f7f98d279f290c5bf2644",
  "Bridge/Young/RealCoefficientAlgebra.lean": "ea4396df11ef1e2444723bbec660c0d2096c4eec346b7ba0f08f92a0fa4959ed",
  "Bridge/Young/ScalarExtension.lean": "df267de1e3d3795706c0ec672818f46e404faae1314834d2b86c1fe97f6ddbec",
  "Bridge/Young/SelectedTrace.lean": "7d1f3a83d68dd9ed1c5be6c3dfcd5aa3c4aebde5ef2f064f8b7be9f246a63b5e",
  "Bridge/Young/SelectedWordTrace.lean": "c25844a97fefd68b263ecdd3d87abac557fa3d50af64963e65fbe99d25832c17",
  "Bridge/Young/Seminormal.lean": "f6086402d11297a9304db786f9d506dffa7a0bb953acc03b30f571f273aec623",
  "Bridge/Young/SeminormalEdges.lean": "34f7ebee351d0ebce1c9a4f867e68a83f281add672b74a9cc341dc0825d7c753",
  "Bridge/Young/StandardCompression.lean": "a32f62e9b2a7c172b1d4780d38e865c5aa76d099861eebe1b6e08a2e989cb772",
  "Bridge/Young/SuffixAction.lean": "a53a23aa815572260ecc3fc4d0be78814d165b48ee47a7f331f1a786879ed3ad",
  "Bridge/Young/SuffixWord.lean": "7044c01c4b1dee7aaddfc13de2760bb6467537d0ee79036ecaecf9e12f2d9352",
  "Bridge/Young/TableauConnectivity.lean": "53ee461b46e9d63fcf8824130fa463aa5709ea4c9874bee525f2ce45865a2c30",
  "Bridge/Young/TableauExistence.lean": "ad3ce677cc74bcadc9f67488567707ab36aaf450466b643de420056afb46afe8",
  "Bridge/Young/TableauGeometry.lean": "650e2e3bc49094f9e369af6a4795f8b817e5c595ea19133566cad32ae60c0c66",
  "Bridge/Young/TableauSwap.lean": "805d263dc4a583784614223ac6c46f3f014b507563a5cf795ced847ca595f212",
  "Bridge/Young/TensorFiniteLocalization.lean": "92ce1db394d97654f1a25fbba4db75379d9827959d6743fb110247da5e4ebfe6",
  "Bridge/Young/TensorLocalization.lean": "533c0f44f0797f16de21a5f6f16bbc26749abe5ba0f59b6792f2db2ffc6e5061",
  "Bridge/Young/TensorPairing.lean": "bf7a4d334297e67376bf09ab0bae5bbb23db04420f1c6da23e020c7bb008dd0d",
  "Bridge/Young/TensorWitnessPositivity.lean": "4256070dd131a741341beb20a6ea2d0a8ef300f854a274701493990a40d1b99b",
  "Bridge/Young/TensorYoungProjectors.lean": "0e9e195dbd41868d66aba1dd0bec8492d617bc13257014326e7e635bce70091a",
  "Bridge/Young/TraceSemantics.lean": "9a1ddb5efb20b03f49b122d4a03b495a7508abc7f7e44cee4728c2a939df3d4b",
  "Bridge/Young/TriangularCompression.lean": "8c439987dc7461953746878608bf03ebb497c33f1c691681db480d91871b9853",
  "Bridge/Young/WitnessCoefficientPositivity.lean": "2a011e954e21e53a67fcdb4bfd9d40102a3b6af6de26aba6ea7dd67d2d413350",
  "Bridge/Young/WitnessCoefficients.lean": "50dc405ff2d084e51ce82dfe81b89a1afc55a3524e968eed5f0b0bdae9408172",
  "Bridge/Young/WitnessOperators.lean": "8b7d3706cf251819a53ba2c0eb0dd991dce18d55edff9b587b0f70e313582cd8",
  "Bridge/Young/WitnessShapes.lean": "b0d3542a76e243fcc8131148a194586083cce81b1d5f8eea88ea90b465c64ca0",
  "Bridge/Young/WitnessTrace.lean": "03629f21883541546898b341c6af2ee1d1832c5461f8cafbfb369c3c8a07466f",
  "Bridge/Young/WitnessTraceReduction.lean": "118aa30a929fecc66245e225f040b611cbcf2d63dcb316e5db665ae116ec5bbf",
  "Bridge/Young/YoungCharacter.lean": "6ecb68fd1060408dbe8a0bff69fdf085d045988e83e5065d84706a566bb96d20",
  "Bridge/Young/YoungCharacterCompleteness.lean": "a715334dc2bce20684639bbf71267d6fd5be1cafdf3892744750128479a0a6b5",
  "Bridge/Young/YoungFDRep.lean": "b66de85da38ff1fbef3fe5edab303fa3c29250d3ec262246c5da85184492406e",
  "Bridge/Young/YoungInequivalence.lean": "6e35c3cd69e28bb1e85c0c4f5e57f86a8ab1908ee3056802313525adfa823ebb",
  "Bridge/Young/YoungIrreducibility.lean": "8cb4cf314104087c9e7874aefbbe8a5cc8ce2f9c565c3f9712350bab454e6316",
  "Bridge/Young/YoungProjectors.lean": "294ece55769b43c9df032016a6ca8922efa51ffa7c01fbafdef56e8a419ed5b5",
  "Bridge/Young/YoungRepresentation.lean": "4551fdc3d6014f9c5db2cd6966843bbf9b449f10f0f769d7904d29c36a5e0d1c"
}


==> anc/lieb_4433_lean/validation/round5/BLOCKER.md <==
# Outside finite-sum localization repaired; next exact blocker

The only source change was adding `Matrix.sum_apply` to the existing entrywise `simp` proof of `outside_sum_localizes` in `TensorWitnessPositivity.lean`. Its single-permutation localization step was retained. No definitions, previously compiling files, representation/coefficient infrastructure, or earlier repairs were changed. Existing `.lake` dependencies were reused, with no clean or infrastructure rebuild.

The repaired declaration passes full-file elaboration. Compilation stops next at `left_sum_localizes`, line 58. This is the analogous finite-sum equality for the localized first-two-block operator. No repair to this next proof was attempted.

```text
Bridge/Young/TensorWitnessPositivity.lean:58:81: error: unsolved goals
case a
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
c : Equiv.Perm (Fin (a + b)) → ℂ
x y : Coordinates (Fin a) (Fin b) D
⊢ (∑ x, c x • Matrix.kroneckerMap (fun x1 x2 => x1 * x2) (regroupLeftMatrix ((localMatrix a b) (tensorPermMatrix x))) 1)
      x y =
    (∑ x, c x • regroupLeftMatrix ((localMatrix a b) (tensorPermMatrix x))) x.1 y.1 * 1 x.2 y.2
```


==> anc/lieb_4433_lean/validation/round5/OutsideSumAudit.lean <==
import Bridge.Young.TensorFiniteLocalization
import Bridge.Young.WitnessCoefficients

/-! Actual tensor witness positivity. The coefficient witness is localized
to the already proved contraction theorem with the genuine character
projectors; no positivity assumption about the witness is made. -/

noncomputable section
namespace LiebBridge.Young.TensorWitnessPositivity

open TensorLocalization TensorFiniteLocalization TensorYoungProjectors
open Bridge.ProjectorConvention WitnessCoefficients RealCoefficientAlgebra
open WitnessShapes Certificate
open scoped BigOperators Matrix Kronecker Classical

variable {D : Type*} [Fintype D] [DecidableEq D]

theorem tensorPermMatrix_one : tensorPermMatrix (D := D) (1 : Equiv.Perm (Fin 14)) = 1 := by
  ext a b
  simp [tensorPermMatrix_apply, Matrix.one_apply]

def tensorEtaP (w : Witness) (hw : w ∈ rows) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  matrixEvaluation tensorPermMatrix (etaCoeff w hw)

def tensorMuQ (w : Witness) (hw : w ∈ rows) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  matrixEvaluation tensorPermMatrix (muCoeff w hw)

def tensorRightB (w : Witness) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  matrixB tensorPermMatrix w

def tensorPairF (w : Witness) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  tensorPermMatrix (if w.k = 1 then WitnessOperators.swap12 else WitnessOperators.swapPairs)

def tensorWitness (w : Witness) (hw : w ∈ rows) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  matrixEvaluation tensorPermMatrix (witnessCoeff w hw)

theorem tensorWitness_eq (w : Witness) (hw : w ∈ rows) :
    tensorWitness (D := D) w hw = tensorMuQ w hw * tensorRightB w * tensorEtaP w hw *
      tensorPairF w * tensorRightB w * tensorMuQ w hw :=
  matrixEvaluation_witnessCoeff (tensorPermMatrix (D := D)) tensorPermMatrix_mul
    (by
      ext a b
      simp [tensorPermMatrix_apply, Matrix.one_apply]) w hw

theorem outside_sum_localizes (a b : ℕ) (c : Equiv.Perm (Fin a) → ℂ) :
    transportMatrix (D := D) (splitSites a b)
        (∑ g, c g • tensorPermMatrix (prefixInclusion (by omega : a ≤ a+b+b) g)) =
      outsideLift (L := Fin b → D) (∑ g, c g • tensorPermMatrix g) := by
  simp only [map_sum, map_smul, outside_tensor_localizes]
  ext x y
  simp [outsideLift, Matrix.kronecker_apply, Matrix.sum_apply, Finset.sum_apply, Matrix.smul_apply,
    smul_eq_mul, Finset.sum_mul, mul_assoc]

end LiebBridge.Young.TensorWitnessPositivity

#print axioms LiebBridge.Young.TensorWitnessPositivity.outside_sum_localizes


==> anc/lieb_4433_lean/validation/round5/outside_sum_axioms.log <==
'LiebBridge.Young.TensorWitnessPositivity.outside_sum_localizes' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]


==> anc/lieb_4433_lean/validation/round5/outside_sum_compile.log <==
Bridge/Young/TensorWitnessPositivity.lean:58:81: error: unsolved goals
case a
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
c : Equiv.Perm (Fin (a + b)) → ℂ
x y : Coordinates (Fin a) (Fin b) D
⊢ (∑ x, c x • Matrix.kroneckerMap (fun x1 x2 => x1 * x2) (regroupLeftMatrix ((localMatrix a b) (tensorPermMatrix x))) 1)
      x y =
    (∑ x, c x • regroupLeftMatrix ((localMatrix a b) (tensorPermMatrix x))) x.1 y.1 * 1 x.2 y.2
Bridge/Young/TensorWitnessPositivity.lean:95:2: error: tactic 'subst' failed, invalid equality proof, it is not of the form (x = t) or (t = x)
  m + 1 = a + b
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
⊢ Matrix ((Fin a → D) × (Fin b → D)) ((Fin a → D) × (Fin b → D)) ℂ
Bridge/Young/TensorWitnessPositivity.lean:100:2: error: tactic 'subst' failed, invalid equality proof, it is not of the form (x = t) or (t = x)
  m + 1 = a + b
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
⊢ (leftProjector a b hd heq)ᴴ = leftProjector a b hd heq
Bridge/Young/TensorWitnessPositivity.lean:109:2: error: tactic 'subst' failed, invalid equality proof, it is not of the form (x = t) or (t = x)
  m + 1 = a + b
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
⊢ (transportMatrix (splitSites a b)) (prefixTensor hd ⋯) = leftLift (leftProjector a b hd heq)


==> anc/lieb_4433_lean/validation/round6/BEFORE_SHA256.json <==
{
  "Bridge/CentralAveraging.lean": "fad8c7efb60b0f63debb20a23933df41ea57b888321f7d084dc8705abaf59904",
  "Bridge/Certificate.lean": "4b61bb982547f88d9c3e2ee1b610e2be0c5654523c7c127a34a99ac02b8e02e2",
  "Bridge/CertificateAlgorithm.lean": "0e85c94bfb3d16a76352f0e05731370fcbe8df2331bf0ae0c4ffe8536b46ab7c",
  "Bridge/CertificateAxiomAudit.lean": "eddf07c0dd19da31d7cb036393cee3667c6ecb44374e19bd5468aab5c324e3e5",
  "Bridge/CertificateChecks.lean": "d553c74c5de449bfa4216b0ce342dd2d7dc09afcbaf4e6fe5bfc0dcc49c5f8a0",
  "Bridge/CertificateData.lean": "b2e004873fba3c6342a5ffe8b707a9ad31b544a6b892c3eca666f843ccd7f0fb",
  "Bridge/CertificateEnumeration.lean": "d3aeea680c00a59307db25bba3a060340a4d360e5bb1b2e7ae597f15ba094859",
  "Bridge/CharacterProjector.lean": "f5d38f5b734efa007f57f9386e7380420422cdc623f5cff2066623186baf9b18",
  "Bridge/Contraction.lean": "dea4cd1733159f3579728d00a364781dadeb801f4b9fe65745580f3308ab3570",
  "Bridge/ContractionAudit.lean": "f5ac4f932d1b08081a064f66bd80a6d84ecd5b6d4b88a37ac9ea53881f66021b",
  "Bridge/Immanant.lean": "5a366ed120d51ac17a3ee3cad20a6afc0909bb69e656877e79336807d6799e1b",
  "Bridge/Normalization.lean": "f447868499972b6f681d0179098625f1490c7fcffe5ed783073c5c3824e9c31a",
  "Bridge/PateInterfaces.lean": "52ce5cbae6cd5a787a0383f216fb59f9c4fae569474c8408ab83fca673251f45",
  "Bridge/ProjectorConvention.lean": "9a6f4ab0fe2b0a42c20bf12e814cb3ecb2c663f497c7113287da4b52ecd29583",
  "Bridge/TensorGram.lean": "1ff8c01b569918a40e65aea90fd55b1b02ac1ead14c44fb9e388438621bc622a",
  "Bridge/TensorWitness.lean": "4cc89c2c2c6b3835763e283921324f14c3893a74f8645c6119c89589fae3dc12",
  "Bridge/Young/AmbientBraid.lean": "157f52742e82ab824c09557b2291404e65fb1eec6295886d1bfb2b16d7849750",
  "Bridge/Young/BranchingAction.lean": "dabaa8d71355f3e20bd9f1e9577fda25fc923a01178aa3854ba55ac6faec19b1",
  "Bridge/Young/BranchingBasis.lean": "8a2cf2c4d0ca36c00e6dcb8bb8c30db62f91d4d1cd65f5cbb8252c3a7a94bdc4",
  "Bridge/Young/CentralProjectorAction.lean": "1621e70791de7562aba22fa6e96ecbfc6798a28b16bcc8b57de26d195fa33beb",
  "Bridge/Young/CertificatePrefixShape.lean": "9cdd4bbe6db8484fed9ba5eb7d8c218d814b271bfeba7f48b65e5178c1259459",
  "Bridge/Young/CertificateSkewAction.lean": "573dc05cb3cf937f938c1c698ccbae6c26923d2d96493c1d3350ba5dde131c11",
  "Bridge/Young/CertificateSkewEquiv.lean": "8dc5a93027402afee53072634a5516edc6be4f146d3ca7091b7393e3f4a62775",
  "Bridge/Young/CertificateTableaux.lean": "98485494b5ae2df0d147193c809584835e4780b456462cdaa4332d41d118ce5c",
  "Bridge/Young/ClassFunctionCompleteness.lean": "761e0a62b7298e5a9e2370af9a59988cb1a1f93347da281783dfca27a94a49f3",
  "Bridge/Young/ConjugacyBound.lean": "ba8a28697b19bbe0139e7bc5d0ee47a93520e45908b1c59bfebd0cc4fe882ee9",
  "Bridge/Young/ContentSeparation.lean": "c968ec716fcc73d5ce8cadd2473a30f8f7ef88086ab58779b8c2bc75c1da214f",
  "Bridge/Young/CoxeterExtension.lean": "0ef1f3ea39943e115321a894da4e6d73af25bd451fbb5c22f1f8610a70cd21c2",
  "Bridge/Young/CrossShapeSeparation.lean": "c8550ddc41e3f1db2a6608d90f83348f6c49fc0de7a19d7b4747dec3739af8e2",
  "Bridge/Young/DiagonalIrreducibility.lean": "6d7452ca6ece776ca515aa2b99134975db8283747b1872c65c44654fd1da53ee",
  "Bridge/Young/DiagramCardinality.lean": "8bd584ea2691460fe6dab53ce4dd7e63bd9a223a5034b32b64ea66146dfd0994",
  "Bridge/Young/LocalBraid.lean": "ad19356685453149df4a2d2f521bcacec2930b700a422bc532f3b760e0e1f424",
  "Bridge/Young/NumberingFlags.lean": "73a258dcd9133da559abd8dd52bc05deea05c6c29967be4c8fb3edc983871bab",
  "Bridge/Young/OrdinaryImmanants.lean": "0d17393ec76cc3754161c0a7073aaba01b471b24e0e0678e3fa4843c900c61ea",
  "Bridge/Young/PrefixDecomposition.lean": "278d60038026cb1abcb7d077a71f6d1f49e56b221b07dfde1ea07532b66e95cd",
  "Bridge/Young/PrefixProjector.lean": "d107d2934f9f08aad7bd469fd15b30a2bd68ba52b9fa839ba5d52e745558f088",
  "Bridge/Young/PrefixProjectorAlgebra.lean": "2963e4c9a22af2844d9b32bfe4c056304b7f05b8a3d545599d572042f04ae1b0",
  "Bridge/Young/PrefixRepresentation.lean": "60c133055807d88efd1d7ae1a27fe4fa37c8d8d0bc8b64a6ec604ece4d811d9a",
  "Bridge/Young/PrefixTrace.lean": "4bf01118e377dc57a835148c2feb1fcf2b591c09ea8f7f98d279f290c5bf2644",
  "Bridge/Young/RealCoefficientAlgebra.lean": "ea4396df11ef1e2444723bbec660c0d2096c4eec346b7ba0f08f92a0fa4959ed",
  "Bridge/Young/ScalarExtension.lean": "df267de1e3d3795706c0ec672818f46e404faae1314834d2b86c1fe97f6ddbec",
  "Bridge/Young/SelectedTrace.lean": "7d1f3a83d68dd9ed1c5be6c3dfcd5aa3c4aebde5ef2f064f8b7be9f246a63b5e",
  "Bridge/Young/SelectedWordTrace.lean": "c25844a97fefd68b263ecdd3d87abac557fa3d50af64963e65fbe99d25832c17",
  "Bridge/Young/Seminormal.lean": "f6086402d11297a9304db786f9d506dffa7a0bb953acc03b30f571f273aec623",
  "Bridge/Young/SeminormalEdges.lean": "34f7ebee351d0ebce1c9a4f867e68a83f281add672b74a9cc341dc0825d7c753",
  "Bridge/Young/StandardCompression.lean": "a32f62e9b2a7c172b1d4780d38e865c5aa76d099861eebe1b6e08a2e989cb772",
  "Bridge/Young/SuffixAction.lean": "a53a23aa815572260ecc3fc4d0be78814d165b48ee47a7f331f1a786879ed3ad",
  "Bridge/Young/SuffixWord.lean": "7044c01c4b1dee7aaddfc13de2760bb6467537d0ee79036ecaecf9e12f2d9352",
  "Bridge/Young/TableauConnectivity.lean": "53ee461b46e9d63fcf8824130fa463aa5709ea4c9874bee525f2ce45865a2c30",
  "Bridge/Young/TableauExistence.lean": "ad3ce677cc74bcadc9f67488567707ab36aaf450466b643de420056afb46afe8",
  "Bridge/Young/TableauGeometry.lean": "650e2e3bc49094f9e369af6a4795f8b817e5c595ea19133566cad32ae60c0c66",
  "Bridge/Young/TableauSwap.lean": "805d263dc4a583784614223ac6c46f3f014b507563a5cf795ced847ca595f212",
  "Bridge/Young/TensorFiniteLocalization.lean": "92ce1db394d97654f1a25fbba4db75379d9827959d6743fb110247da5e4ebfe6",
  "Bridge/Young/TensorLocalization.lean": "533c0f44f0797f16de21a5f6f16bbc26749abe5ba0f59b6792f2db2ffc6e5061",
  "Bridge/Young/TensorPairing.lean": "bf7a4d334297e67376bf09ab0bae5bbb23db04420f1c6da23e020c7bb008dd0d",
  "Bridge/Young/TensorWitnessPositivity.lean": "60db0453970e5cfc459927110a9e3858bf3140e9f6a744f6ee078ea4b4a01030",
  "Bridge/Young/TensorYoungProjectors.lean": "0e9e195dbd41868d66aba1dd0bec8492d617bc13257014326e7e635bce70091a",
  "Bridge/Young/TraceSemantics.lean": "9a1ddb5efb20b03f49b122d4a03b495a7508abc7f7e44cee4728c2a939df3d4b",
  "Bridge/Young/TriangularCompression.lean": "8c439987dc7461953746878608bf03ebb497c33f1c691681db480d91871b9853",
  "Bridge/Young/WitnessCoefficientPositivity.lean": "2a011e954e21e53a67fcdb4bfd9d40102a3b6af6de26aba6ea7dd67d2d413350",
  "Bridge/Young/WitnessCoefficients.lean": "50dc405ff2d084e51ce82dfe81b89a1afc55a3524e968eed5f0b0bdae9408172",
  "Bridge/Young/WitnessOperators.lean": "8b7d3706cf251819a53ba2c0eb0dd991dce18d55edff9b587b0f70e313582cd8",
  "Bridge/Young/WitnessShapes.lean": "b0d3542a76e243fcc8131148a194586083cce81b1d5f8eea88ea90b465c64ca0",
  "Bridge/Young/WitnessTrace.lean": "03629f21883541546898b341c6af2ee1d1832c5461f8cafbfb369c3c8a07466f",
  "Bridge/Young/WitnessTraceReduction.lean": "118aa30a929fecc66245e225f040b611cbcf2d63dcb316e5db665ae116ec5bbf",
  "Bridge/Young/YoungCharacter.lean": "6ecb68fd1060408dbe8a0bff69fdf085d045988e83e5065d84706a566bb96d20",
  "Bridge/Young/YoungCharacterCompleteness.lean": "a715334dc2bce20684639bbf71267d6fd5be1cafdf3892744750128479a0a6b5",
  "Bridge/Young/YoungFDRep.lean": "b66de85da38ff1fbef3fe5edab303fa3c29250d3ec262246c5da85184492406e",
  "Bridge/Young/YoungInequivalence.lean": "6e35c3cd69e28bb1e85c0c4f5e57f86a8ab1908ee3056802313525adfa823ebb",
  "Bridge/Young/YoungIrreducibility.lean": "8cb4cf314104087c9e7874aefbbe8a5cc8ce2f9c565c3f9712350bab454e6316",
  "Bridge/Young/YoungProjectors.lean": "294ece55769b43c9df032016a6ca8922efa51ffa7c01fbafdef56e8a419ed5b5",
  "Bridge/Young/YoungRepresentation.lean": "4551fdc3d6014f9c5db2cd6966843bbf9b449f10f0f769d7904d29c36a5e0d1c"
}


==> anc/lieb_4433_lean/validation/round6/BLOCKER.md <==
# Left finite-sum localization repaired; first new blocker

The only source edit was adding `Matrix.sum_apply` to the existing entrywise proof of `left_sum_localizes`. The proof now checks. The prefix audit through `outside_prefixTensor` also compiles, and `#print axioms left_sum_localizes` reports only `propext`, `Classical.choice`, and `Quot.sound`. All definitions, earlier repairs, and completed infrastructure are unchanged. Cached `.lake` dependencies were reused.

Full-file compilation reaches the definition `leftProjector` and fails at `subst heq` on line 95. The hypothesis is `heq : m + 1 = a + b`, which is not an equality with a variable on either side, so `subst` cannot use it. No repair to this next blocker was attempted. The concrete positivity theorem and bridge have not been assembled.

```text
Bridge/Young/TensorWitnessPositivity.lean:95:2: error: tactic 'subst' failed, invalid equality proof, it is not of the form (x = t) or (t = x)
  m + 1 = a + b
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
⊢ Matrix ((Fin a → D) × (Fin b → D)) ((Fin a → D) × (Fin b → D)) ℂ
```


==> anc/lieb_4433_lean/validation/round6/LeftSumAudit.lean <==
import Bridge.Young.TensorFiniteLocalization
import Bridge.Young.WitnessCoefficients

/-! Actual tensor witness positivity. The coefficient witness is localized
to the already proved contraction theorem with the genuine character
projectors; no positivity assumption about the witness is made. -/

noncomputable section
namespace LiebBridge.Young.TensorWitnessPositivity

open TensorLocalization TensorFiniteLocalization TensorYoungProjectors
open Bridge.ProjectorConvention WitnessCoefficients RealCoefficientAlgebra
open WitnessShapes Certificate
open scoped BigOperators Matrix Kronecker Classical

variable {D : Type*} [Fintype D] [DecidableEq D]

theorem tensorPermMatrix_one : tensorPermMatrix (D := D) (1 : Equiv.Perm (Fin 14)) = 1 := by
  ext a b
  simp [tensorPermMatrix_apply, Matrix.one_apply]

def tensorEtaP (w : Witness) (hw : w ∈ rows) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  matrixEvaluation tensorPermMatrix (etaCoeff w hw)

def tensorMuQ (w : Witness) (hw : w ∈ rows) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  matrixEvaluation tensorPermMatrix (muCoeff w hw)

def tensorRightB (w : Witness) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  matrixB tensorPermMatrix w

def tensorPairF (w : Witness) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  tensorPermMatrix (if w.k = 1 then WitnessOperators.swap12 else WitnessOperators.swapPairs)

def tensorWitness (w : Witness) (hw : w ∈ rows) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  matrixEvaluation tensorPermMatrix (witnessCoeff w hw)

theorem tensorWitness_eq (w : Witness) (hw : w ∈ rows) :
    tensorWitness (D := D) w hw = tensorMuQ w hw * tensorRightB w * tensorEtaP w hw *
      tensorPairF w * tensorRightB w * tensorMuQ w hw :=
  matrixEvaluation_witnessCoeff (tensorPermMatrix (D := D)) tensorPermMatrix_mul
    (by
      ext a b
      simp [tensorPermMatrix_apply, Matrix.one_apply]) w hw

theorem outside_sum_localizes (a b : ℕ) (c : Equiv.Perm (Fin a) → ℂ) :
    transportMatrix (D := D) (splitSites a b)
        (∑ g, c g • tensorPermMatrix (prefixInclusion (by omega : a ≤ a+b+b) g)) =
      outsideLift (L := Fin b → D) (∑ g, c g • tensorPermMatrix g) := by
  simp only [map_sum, map_smul, outside_tensor_localizes]
  ext x y
  simp [outsideLift, Matrix.kronecker_apply, Matrix.sum_apply, Finset.sum_apply, Matrix.smul_apply,
    smul_eq_mul, Finset.sum_mul, mul_assoc]

theorem left_sum_localizes (a b : ℕ) (c : Equiv.Perm (Fin (a+b)) → ℂ) :
    transportMatrix (D := D) (splitSites a b)
        (∑ g, c g • tensorPermMatrix (prefixInclusion (by omega : a+b ≤ a+b+b) g)) =
      leftLift (L := Fin b → D)
        (regroupLeftMatrix (localMatrix a b (∑ g, c g • tensorPermMatrix g))) := by
  simp only [map_sum, map_smul, left_tensor_localizes]
  ext x y
  simp [leftLift, Matrix.kronecker_apply, Matrix.sum_apply, Finset.sum_apply, Matrix.smul_apply,
    smul_eq_mul, Finset.sum_mul, mul_assoc]

theorem tensorProjector_eq_sum {d : YoungDiagram} {m : ℕ} (hd : d.card = m+1) :
    tensorProjector (D := D) hd =
      ∑ g : Equiv.Perm (Fin (m+1)),
        (((YoungProjectors.degree d : ℂ) / Fintype.card (Equiv.Perm (Fin (m+1)))) *
          YoungProjectors.character hd g⁻¹) • tensorPermMatrix g := by
  rw [tensorProjector, Bridge.CharacterProjector.characterProjector_eq_inverse_sum]
  · simp only [Finset.smul_sum, mul_smul]
  · exact YoungCharacter.permutation_character_inverse _

def prefixTensor {d : YoungDiagram} {m N : ℕ} (hd : d.card = m+1) (hm : m+1 ≤ N) :
    Matrix (Fin N → D) (Fin N → D) ℂ :=
  ∑ g : Equiv.Perm (Fin (m+1)),
    (((YoungProjectors.degree d : ℂ) / Fintype.card (Equiv.Perm (Fin (m+1)))) *
      YoungProjectors.character hd g⁻¹) • tensorPermMatrix (prefixInclusion hm g)

theorem matrixEvaluation_prefix_eq {d : YoungDiagram} {m : ℕ}
    (hd : d.card = m+1) (hm : m+1 ≤ 14) :
    matrixEvaluation (tensorPermMatrix (D := D)) (prefixCoeff hd hm) = prefixTensor hd hm := by
  rw [matrixEvaluation_prefixCoeff]
  simp only [prefixTensor, Finset.smul_sum, mul_smul]
  rfl

theorem outside_prefixTensor {d : YoungDiagram} {m : ℕ}
    (hd : d.card = m+1) (b : ℕ) :
    transportMatrix (D := D) (splitSites (m+1) b) (prefixTensor hd (by omega)) =
      outsideLift (L := Fin b → D) (tensorProjector hd) := by
  rw [prefixTensor, outside_sum_localizes, tensorProjector_eq_sum]

end LiebBridge.Young.TensorWitnessPositivity

#print axioms LiebBridge.Young.TensorWitnessPositivity.left_sum_localizes


==> anc/lieb_4433_lean/validation/round6/left_sum_axioms.log <==
'LiebBridge.Young.TensorWitnessPositivity.left_sum_localizes' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lieb_4433_lean/validation/round6/left_sum_compile.log <==
Bridge/Young/TensorWitnessPositivity.lean:95:2: error: tactic 'subst' failed, invalid equality proof, it is not of the form (x = t) or (t = x)
  m + 1 = a + b
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
⊢ Matrix ((Fin a → D) × (Fin b → D)) ((Fin a → D) × (Fin b → D)) ℂ
Bridge/Young/TensorWitnessPositivity.lean:100:2: error: tactic 'subst' failed, invalid equality proof, it is not of the form (x = t) or (t = x)
  m + 1 = a + b
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
⊢ (leftProjector a b hd heq)ᴴ = leftProjector a b hd heq
Bridge/Young/TensorWitnessPositivity.lean:109:2: error: tactic 'subst' failed, invalid equality proof, it is not of the form (x = t) or (t = x)
  m + 1 = a + b
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
⊢ (transportMatrix (splitSites a b)) (prefixTensor hd ⋯) = leftLift (leftProjector a b hd heq)


==> anc/lieb_4433_lean/validation/round7/BEFORE_SHA256.json <==
{
  "Bridge/CentralAveraging.lean": "fad8c7efb60b0f63debb20a23933df41ea57b888321f7d084dc8705abaf59904",
  "Bridge/Certificate.lean": "4b61bb982547f88d9c3e2ee1b610e2be0c5654523c7c127a34a99ac02b8e02e2",
  "Bridge/CertificateAlgorithm.lean": "0e85c94bfb3d16a76352f0e05731370fcbe8df2331bf0ae0c4ffe8536b46ab7c",
  "Bridge/CertificateAxiomAudit.lean": "eddf07c0dd19da31d7cb036393cee3667c6ecb44374e19bd5468aab5c324e3e5",
  "Bridge/CertificateChecks.lean": "d553c74c5de449bfa4216b0ce342dd2d7dc09afcbaf4e6fe5bfc0dcc49c5f8a0",
  "Bridge/CertificateData.lean": "b2e004873fba3c6342a5ffe8b707a9ad31b544a6b892c3eca666f843ccd7f0fb",
  "Bridge/CertificateEnumeration.lean": "d3aeea680c00a59307db25bba3a060340a4d360e5bb1b2e7ae597f15ba094859",
  "Bridge/CharacterProjector.lean": "f5d38f5b734efa007f57f9386e7380420422cdc623f5cff2066623186baf9b18",
  "Bridge/Contraction.lean": "dea4cd1733159f3579728d00a364781dadeb801f4b9fe65745580f3308ab3570",
  "Bridge/ContractionAudit.lean": "f5ac4f932d1b08081a064f66bd80a6d84ecd5b6d4b88a37ac9ea53881f66021b",
  "Bridge/Immanant.lean": "5a366ed120d51ac17a3ee3cad20a6afc0909bb69e656877e79336807d6799e1b",
  "Bridge/Normalization.lean": "f447868499972b6f681d0179098625f1490c7fcffe5ed783073c5c3824e9c31a",
  "Bridge/PateInterfaces.lean": "52ce5cbae6cd5a787a0383f216fb59f9c4fae569474c8408ab83fca673251f45",
  "Bridge/ProjectorConvention.lean": "9a6f4ab0fe2b0a42c20bf12e814cb3ecb2c663f497c7113287da4b52ecd29583",
  "Bridge/TensorGram.lean": "1ff8c01b569918a40e65aea90fd55b1b02ac1ead14c44fb9e388438621bc622a",
  "Bridge/TensorWitness.lean": "4cc89c2c2c6b3835763e283921324f14c3893a74f8645c6119c89589fae3dc12",
  "Bridge/Young/AmbientBraid.lean": "157f52742e82ab824c09557b2291404e65fb1eec6295886d1bfb2b16d7849750",
  "Bridge/Young/BranchingAction.lean": "dabaa8d71355f3e20bd9f1e9577fda25fc923a01178aa3854ba55ac6faec19b1",
  "Bridge/Young/BranchingBasis.lean": "8a2cf2c4d0ca36c00e6dcb8bb8c30db62f91d4d1cd65f5cbb8252c3a7a94bdc4",
  "Bridge/Young/CentralProjectorAction.lean": "1621e70791de7562aba22fa6e96ecbfc6798a28b16bcc8b57de26d195fa33beb",
  "Bridge/Young/CertificatePrefixShape.lean": "9cdd4bbe6db8484fed9ba5eb7d8c218d814b271bfeba7f48b65e5178c1259459",
  "Bridge/Young/CertificateSkewAction.lean": "573dc05cb3cf937f938c1c698ccbae6c26923d2d96493c1d3350ba5dde131c11",
  "Bridge/Young/CertificateSkewEquiv.lean": "8dc5a93027402afee53072634a5516edc6be4f146d3ca7091b7393e3f4a62775",
  "Bridge/Young/CertificateTableaux.lean": "98485494b5ae2df0d147193c809584835e4780b456462cdaa4332d41d118ce5c",
  "Bridge/Young/ClassFunctionCompleteness.lean": "761e0a62b7298e5a9e2370af9a59988cb1a1f93347da281783dfca27a94a49f3",
  "Bridge/Young/ConjugacyBound.lean": "ba8a28697b19bbe0139e7bc5d0ee47a93520e45908b1c59bfebd0cc4fe882ee9",
  "Bridge/Young/ContentSeparation.lean": "c968ec716fcc73d5ce8cadd2473a30f8f7ef88086ab58779b8c2bc75c1da214f",
  "Bridge/Young/CoxeterExtension.lean": "0ef1f3ea39943e115321a894da4e6d73af25bd451fbb5c22f1f8610a70cd21c2",
  "Bridge/Young/CrossShapeSeparation.lean": "c8550ddc41e3f1db2a6608d90f83348f6c49fc0de7a19d7b4747dec3739af8e2",
  "Bridge/Young/DiagonalIrreducibility.lean": "6d7452ca6ece776ca515aa2b99134975db8283747b1872c65c44654fd1da53ee",
  "Bridge/Young/DiagramCardinality.lean": "8bd584ea2691460fe6dab53ce4dd7e63bd9a223a5034b32b64ea66146dfd0994",
  "Bridge/Young/LocalBraid.lean": "ad19356685453149df4a2d2f521bcacec2930b700a422bc532f3b760e0e1f424",
  "Bridge/Young/NumberingFlags.lean": "73a258dcd9133da559abd8dd52bc05deea05c6c29967be4c8fb3edc983871bab",
  "Bridge/Young/OrdinaryImmanants.lean": "0d17393ec76cc3754161c0a7073aaba01b471b24e0e0678e3fa4843c900c61ea",
  "Bridge/Young/PrefixDecomposition.lean": "278d60038026cb1abcb7d077a71f6d1f49e56b221b07dfde1ea07532b66e95cd",
  "Bridge/Young/PrefixProjector.lean": "d107d2934f9f08aad7bd469fd15b30a2bd68ba52b9fa839ba5d52e745558f088",
  "Bridge/Young/PrefixProjectorAlgebra.lean": "2963e4c9a22af2844d9b32bfe4c056304b7f05b8a3d545599d572042f04ae1b0",
  "Bridge/Young/PrefixRepresentation.lean": "60c133055807d88efd1d7ae1a27fe4fa37c8d8d0bc8b64a6ec604ece4d811d9a",
  "Bridge/Young/PrefixTrace.lean": "4bf01118e377dc57a835148c2feb1fcf2b591c09ea8f7f98d279f290c5bf2644",
  "Bridge/Young/RealCoefficientAlgebra.lean": "ea4396df11ef1e2444723bbec660c0d2096c4eec346b7ba0f08f92a0fa4959ed",
  "Bridge/Young/ScalarExtension.lean": "df267de1e3d3795706c0ec672818f46e404faae1314834d2b86c1fe97f6ddbec",
  "Bridge/Young/SelectedTrace.lean": "7d1f3a83d68dd9ed1c5be6c3dfcd5aa3c4aebde5ef2f064f8b7be9f246a63b5e",
  "Bridge/Young/SelectedWordTrace.lean": "c25844a97fefd68b263ecdd3d87abac557fa3d50af64963e65fbe99d25832c17",
  "Bridge/Young/Seminormal.lean": "f6086402d11297a9304db786f9d506dffa7a0bb953acc03b30f571f273aec623",
  "Bridge/Young/SeminormalEdges.lean": "34f7ebee351d0ebce1c9a4f867e68a83f281add672b74a9cc341dc0825d7c753",
  "Bridge/Young/StandardCompression.lean": "a32f62e9b2a7c172b1d4780d38e865c5aa76d099861eebe1b6e08a2e989cb772",
  "Bridge/Young/SuffixAction.lean": "a53a23aa815572260ecc3fc4d0be78814d165b48ee47a7f331f1a786879ed3ad",
  "Bridge/Young/SuffixWord.lean": "7044c01c4b1dee7aaddfc13de2760bb6467537d0ee79036ecaecf9e12f2d9352",
  "Bridge/Young/TableauConnectivity.lean": "53ee461b46e9d63fcf8824130fa463aa5709ea4c9874bee525f2ce45865a2c30",
  "Bridge/Young/TableauExistence.lean": "ad3ce677cc74bcadc9f67488567707ab36aaf450466b643de420056afb46afe8",
  "Bridge/Young/TableauGeometry.lean": "650e2e3bc49094f9e369af6a4795f8b817e5c595ea19133566cad32ae60c0c66",
  "Bridge/Young/TableauSwap.lean": "805d263dc4a583784614223ac6c46f3f014b507563a5cf795ced847ca595f212",
  "Bridge/Young/TensorFiniteLocalization.lean": "92ce1db394d97654f1a25fbba4db75379d9827959d6743fb110247da5e4ebfe6",
  "Bridge/Young/TensorLocalization.lean": "533c0f44f0797f16de21a5f6f16bbc26749abe5ba0f59b6792f2db2ffc6e5061",
  "Bridge/Young/TensorPairing.lean": "bf7a4d334297e67376bf09ab0bae5bbb23db04420f1c6da23e020c7bb008dd0d",
  "Bridge/Young/TensorWitnessPositivity.lean": "f50bb2721dbbe270611023de8d50a6c9ceaa72a4e116ce38b35418ba6d5df280",
  "Bridge/Young/TensorYoungProjectors.lean": "0e9e195dbd41868d66aba1dd0bec8492d617bc13257014326e7e635bce70091a",
  "Bridge/Young/TraceSemantics.lean": "9a1ddb5efb20b03f49b122d4a03b495a7508abc7f7e44cee4728c2a939df3d4b",
  "Bridge/Young/TriangularCompression.lean": "8c439987dc7461953746878608bf03ebb497c33f1c691681db480d91871b9853",
  "Bridge/Young/WitnessCoefficientPositivity.lean": "2a011e954e21e53a67fcdb4bfd9d40102a3b6af6de26aba6ea7dd67d2d413350",
  "Bridge/Young/WitnessCoefficients.lean": "50dc405ff2d084e51ce82dfe81b89a1afc55a3524e968eed5f0b0bdae9408172",
  "Bridge/Young/WitnessOperators.lean": "8b7d3706cf251819a53ba2c0eb0dd991dce18d55edff9b587b0f70e313582cd8",
  "Bridge/Young/WitnessShapes.lean": "b0d3542a76e243fcc8131148a194586083cce81b1d5f8eea88ea90b465c64ca0",
  "Bridge/Young/WitnessTrace.lean": "03629f21883541546898b341c6af2ee1d1832c5461f8cafbfb369c3c8a07466f",
  "Bridge/Young/WitnessTraceReduction.lean": "118aa30a929fecc66245e225f040b611cbcf2d63dcb316e5db665ae116ec5bbf",
  "Bridge/Young/YoungCharacter.lean": "6ecb68fd1060408dbe8a0bff69fdf085d045988e83e5065d84706a566bb96d20",
  "Bridge/Young/YoungCharacterCompleteness.lean": "a715334dc2bce20684639bbf71267d6fd5be1cafdf3892744750128479a0a6b5",
  "Bridge/Young/YoungFDRep.lean": "b66de85da38ff1fbef3fe5edab303fa3c29250d3ec262246c5da85184492406e",
  "Bridge/Young/YoungInequivalence.lean": "6e35c3cd69e28bb1e85c0c4f5e57f86a8ab1908ee3056802313525adfa823ebb",
  "Bridge/Young/YoungIrreducibility.lean": "8cb4cf314104087c9e7874aefbbe8a5cc8ce2f9c565c3f9712350bab454e6316",
  "Bridge/Young/YoungProjectors.lean": "294ece55769b43c9df032016a6ca8922efa51ffa7c01fbafdef56e8a419ed5b5",
  "Bridge/Young/YoungRepresentation.lean": "4551fdc3d6014f9c5db2cd6966843bbf9b449f10f0f769d7904d29c36a5e0d1c"
}


==> anc/lieb_4433_lean/validation/round7/BLOCKER.md <==
# leftProjector dimension transport repaired; next exact blocker

The local construction of `leftProjector` now derives `hcard : d.card = a + b := hd.trans heq`, constructs a local matrix `P` with the required `Fin (a+b)` index by `rw [← hcard, hd]` followed by `exact tensorProjector (D := D) hd`, and applies the unchanged `localMatrix` and `regroupLeftMatrix` maps. Its signature and intended operator are unchanged; no global equivalence or helper was introduced.

The prefix through this definition compiles. Its axiom inventory is only `propext`, `Classical.choice`, and `Quot.sound`. All other Lean source files are unchanged, and cached dependencies were used without rebuilding infrastructure.

Full-file compilation reaches the next theorem, `leftProjector_hermitian`, and stops at its existing `subst heq` on line 103. No repair of that theorem was attempted, and positivity/bridge assembly has not been performed.

```text
Bridge/Young/TensorWitnessPositivity.lean:103:2: error: tactic 'subst' failed, invalid equality proof, it is not of the form (x = t) or (t = x)
  m + 1 = a + b
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
⊢ (leftProjector a b hd heq)ᴴ = leftProjector a b hd heq
```


==> anc/lieb_4433_lean/validation/round7/LeftProjectorAudit.lean <==
import Bridge.Young.TensorFiniteLocalization
import Bridge.Young.WitnessCoefficients

/-! Actual tensor witness positivity. The coefficient witness is localized
to the already proved contraction theorem with the genuine character
projectors; no positivity assumption about the witness is made. -/

noncomputable section
namespace LiebBridge.Young.TensorWitnessPositivity

open TensorLocalization TensorFiniteLocalization TensorYoungProjectors
open Bridge.ProjectorConvention WitnessCoefficients RealCoefficientAlgebra
open WitnessShapes Certificate
open scoped BigOperators Matrix Kronecker Classical

variable {D : Type*} [Fintype D] [DecidableEq D]

theorem tensorPermMatrix_one : tensorPermMatrix (D := D) (1 : Equiv.Perm (Fin 14)) = 1 := by
  ext a b
  simp [tensorPermMatrix_apply, Matrix.one_apply]

def tensorEtaP (w : Witness) (hw : w ∈ rows) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  matrixEvaluation tensorPermMatrix (etaCoeff w hw)

def tensorMuQ (w : Witness) (hw : w ∈ rows) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  matrixEvaluation tensorPermMatrix (muCoeff w hw)

def tensorRightB (w : Witness) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  matrixB tensorPermMatrix w

def tensorPairF (w : Witness) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  tensorPermMatrix (if w.k = 1 then WitnessOperators.swap12 else WitnessOperators.swapPairs)

def tensorWitness (w : Witness) (hw : w ∈ rows) : Matrix (Fin 14 → D) (Fin 14 → D) ℂ :=
  matrixEvaluation tensorPermMatrix (witnessCoeff w hw)

theorem tensorWitness_eq (w : Witness) (hw : w ∈ rows) :
    tensorWitness (D := D) w hw = tensorMuQ w hw * tensorRightB w * tensorEtaP w hw *
      tensorPairF w * tensorRightB w * tensorMuQ w hw :=
  matrixEvaluation_witnessCoeff (tensorPermMatrix (D := D)) tensorPermMatrix_mul
    (by
      ext a b
      simp [tensorPermMatrix_apply, Matrix.one_apply]) w hw

theorem outside_sum_localizes (a b : ℕ) (c : Equiv.Perm (Fin a) → ℂ) :
    transportMatrix (D := D) (splitSites a b)
        (∑ g, c g • tensorPermMatrix (prefixInclusion (by omega : a ≤ a+b+b) g)) =
      outsideLift (L := Fin b → D) (∑ g, c g • tensorPermMatrix g) := by
  simp only [map_sum, map_smul, outside_tensor_localizes]
  ext x y
  simp [outsideLift, Matrix.kronecker_apply, Matrix.sum_apply, Finset.sum_apply, Matrix.smul_apply,
    smul_eq_mul, Finset.sum_mul, mul_assoc]

theorem left_sum_localizes (a b : ℕ) (c : Equiv.Perm (Fin (a+b)) → ℂ) :
    transportMatrix (D := D) (splitSites a b)
        (∑ g, c g • tensorPermMatrix (prefixInclusion (by omega : a+b ≤ a+b+b) g)) =
      leftLift (L := Fin b → D)
        (regroupLeftMatrix (localMatrix a b (∑ g, c g • tensorPermMatrix g))) := by
  simp only [map_sum, map_smul, left_tensor_localizes]
  ext x y
  simp [leftLift, Matrix.kronecker_apply, Matrix.sum_apply, Finset.sum_apply, Matrix.smul_apply,
    smul_eq_mul, Finset.sum_mul, mul_assoc]

theorem tensorProjector_eq_sum {d : YoungDiagram} {m : ℕ} (hd : d.card = m+1) :
    tensorProjector (D := D) hd =
      ∑ g : Equiv.Perm (Fin (m+1)),
        (((YoungProjectors.degree d : ℂ) / Fintype.card (Equiv.Perm (Fin (m+1)))) *
          YoungProjectors.character hd g⁻¹) • tensorPermMatrix g := by
  rw [tensorProjector, Bridge.CharacterProjector.characterProjector_eq_inverse_sum]
  · simp only [Finset.smul_sum, mul_smul]
  · exact YoungCharacter.permutation_character_inverse _

def prefixTensor {d : YoungDiagram} {m N : ℕ} (hd : d.card = m+1) (hm : m+1 ≤ N) :
    Matrix (Fin N → D) (Fin N → D) ℂ :=
  ∑ g : Equiv.Perm (Fin (m+1)),
    (((YoungProjectors.degree d : ℂ) / Fintype.card (Equiv.Perm (Fin (m+1)))) *
      YoungProjectors.character hd g⁻¹) • tensorPermMatrix (prefixInclusion hm g)

theorem matrixEvaluation_prefix_eq {d : YoungDiagram} {m : ℕ}
    (hd : d.card = m+1) (hm : m+1 ≤ 14) :
    matrixEvaluation (tensorPermMatrix (D := D)) (prefixCoeff hd hm) = prefixTensor hd hm := by
  rw [matrixEvaluation_prefixCoeff]
  simp only [prefixTensor, Finset.smul_sum, mul_smul]
  rfl

theorem outside_prefixTensor {d : YoungDiagram} {m : ℕ}
    (hd : d.card = m+1) (b : ℕ) :
    transportMatrix (D := D) (splitSites (m+1) b) (prefixTensor hd (by omega)) =
      outsideLift (L := Fin b → D) (tensorProjector hd) := by
  rw [prefixTensor, outside_sum_localizes, tensorProjector_eq_sum]

def leftProjector (a b : ℕ) {d : YoungDiagram} {m : ℕ} (hd : d.card = m+1)
    (heq : m+1 = a+b) :
    Matrix ((Fin a → D) × (Fin b → D)) ((Fin a → D) × (Fin b → D)) ℂ := by
  have hcard : d.card = a + b := hd.trans heq
  have P : Matrix (Fin (a+b) → D) (Fin (a+b) → D) ℂ := by
    rw [← hcard, hd]
    exact tensorProjector (D := D) hd
  exact regroupLeftMatrix (localMatrix a b P)

end LiebBridge.Young.TensorWitnessPositivity

#print axioms LiebBridge.Young.TensorWitnessPositivity.leftProjector


==> anc/lieb_4433_lean/validation/round7/left_projector_axioms.log <==
'LiebBridge.Young.TensorWitnessPositivity.leftProjector' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lieb_4433_lean/validation/round7/left_projector_compile.log <==
Bridge/Young/TensorWitnessPositivity.lean:103:2: error: tactic 'subst' failed, invalid equality proof, it is not of the form (x = t) or (t = x)
  m + 1 = a + b
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
⊢ (leftProjector a b hd heq)ᴴ = leftProjector a b hd heq
Bridge/Young/TensorWitnessPositivity.lean:112:2: error: tactic 'subst' failed, invalid equality proof, it is not of the form (x = t) or (t = x)
  m + 1 = a + b
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
⊢ (transportMatrix (splitSites a b)) (prefixTensor hd ⋯) = leftLift (leftProjector a b hd heq)


==> anc/lieb_4433_lean/validation/round8/BEFORE_SHA256.json <==
{
  "Bridge/CentralAveraging.lean": "fad8c7efb60b0f63debb20a23933df41ea57b888321f7d084dc8705abaf59904",
  "Bridge/Certificate.lean": "4b61bb982547f88d9c3e2ee1b610e2be0c5654523c7c127a34a99ac02b8e02e2",
  "Bridge/CertificateAlgorithm.lean": "0e85c94bfb3d16a76352f0e05731370fcbe8df2331bf0ae0c4ffe8536b46ab7c",
  "Bridge/CertificateAxiomAudit.lean": "eddf07c0dd19da31d7cb036393cee3667c6ecb44374e19bd5468aab5c324e3e5",
  "Bridge/CertificateChecks.lean": "d553c74c5de449bfa4216b0ce342dd2d7dc09afcbaf4e6fe5bfc0dcc49c5f8a0",
  "Bridge/CertificateData.lean": "b2e004873fba3c6342a5ffe8b707a9ad31b544a6b892c3eca666f843ccd7f0fb",
  "Bridge/CertificateEnumeration.lean": "d3aeea680c00a59307db25bba3a060340a4d360e5bb1b2e7ae597f15ba094859",
  "Bridge/CharacterProjector.lean": "f5d38f5b734efa007f57f9386e7380420422cdc623f5cff2066623186baf9b18",
  "Bridge/Contraction.lean": "dea4cd1733159f3579728d00a364781dadeb801f4b9fe65745580f3308ab3570",
  "Bridge/ContractionAudit.lean": "f5ac4f932d1b08081a064f66bd80a6d84ecd5b6d4b88a37ac9ea53881f66021b",
  "Bridge/Immanant.lean": "5a366ed120d51ac17a3ee3cad20a6afc0909bb69e656877e79336807d6799e1b",
  "Bridge/Normalization.lean": "f447868499972b6f681d0179098625f1490c7fcffe5ed783073c5c3824e9c31a",
  "Bridge/PateInterfaces.lean": "52ce5cbae6cd5a787a0383f216fb59f9c4fae569474c8408ab83fca673251f45",
  "Bridge/ProjectorConvention.lean": "9a6f4ab0fe2b0a42c20bf12e814cb3ecb2c663f497c7113287da4b52ecd29583",
  "Bridge/TensorGram.lean": "1ff8c01b569918a40e65aea90fd55b1b02ac1ead14c44fb9e388438621bc622a",
  "Bridge/TensorWitness.lean": "4cc89c2c2c6b3835763e283921324f14c3893a74f8645c6119c89589fae3dc12",
  "Bridge/Young/AmbientBraid.lean": "157f52742e82ab824c09557b2291404e65fb1eec6295886d1bfb2b16d7849750",
  "Bridge/Young/BranchingAction.lean": "dabaa8d71355f3e20bd9f1e9577fda25fc923a01178aa3854ba55ac6faec19b1",
  "Bridge/Young/BranchingBasis.lean": "8a2cf2c4d0ca36c00e6dcb8bb8c30db62f91d4d1cd65f5cbb8252c3a7a94bdc4",
  "Bridge/Young/CentralProjectorAction.lean": "1621e70791de7562aba22fa6e96ecbfc6798a28b16bcc8b57de26d195fa33beb",
  "Bridge/Young/CertificatePrefixShape.lean": "9cdd4bbe6db8484fed9ba5eb7d8c218d814b271bfeba7f48b65e5178c1259459",
  "Bridge/Young/CertificateSkewAction.lean": "573dc05cb3cf937f938c1c698ccbae6c26923d2d96493c1d3350ba5dde131c11",
  "Bridge/Young/CertificateSkewEquiv.lean": "8dc5a93027402afee53072634a5516edc6be4f146d3ca7091b7393e3f4a62775",
  "Bridge/Young/CertificateTableaux.lean": "98485494b5ae2df0d147193c809584835e4780b456462cdaa4332d41d118ce5c",
  "Bridge/Young/ClassFunctionCompleteness.lean": "761e0a62b7298e5a9e2370af9a59988cb1a1f93347da281783dfca27a94a49f3",
  "Bridge/Young/ConjugacyBound.lean": "ba8a28697b19bbe0139e7bc5d0ee47a93520e45908b1c59bfebd0cc4fe882ee9",
  "Bridge/Young/ContentSeparation.lean": "c968ec716fcc73d5ce8cadd2473a30f8f7ef88086ab58779b8c2bc75c1da214f",
  "Bridge/Young/CoxeterExtension.lean": "0ef1f3ea39943e115321a894da4e6d73af25bd451fbb5c22f1f8610a70cd21c2",
  "Bridge/Young/CrossShapeSeparation.lean": "c8550ddc41e3f1db2a6608d90f83348f6c49fc0de7a19d7b4747dec3739af8e2",
  "Bridge/Young/DiagonalIrreducibility.lean": "6d7452ca6ece776ca515aa2b99134975db8283747b1872c65c44654fd1da53ee",
  "Bridge/Young/DiagramCardinality.lean": "8bd584ea2691460fe6dab53ce4dd7e63bd9a223a5034b32b64ea66146dfd0994",
  "Bridge/Young/LocalBraid.lean": "ad19356685453149df4a2d2f521bcacec2930b700a422bc532f3b760e0e1f424",
  "Bridge/Young/NumberingFlags.lean": "73a258dcd9133da559abd8dd52bc05deea05c6c29967be4c8fb3edc983871bab",
  "Bridge/Young/OrdinaryImmanants.lean": "0d17393ec76cc3754161c0a7073aaba01b471b24e0e0678e3fa4843c900c61ea",
  "Bridge/Young/PrefixDecomposition.lean": "278d60038026cb1abcb7d077a71f6d1f49e56b221b07dfde1ea07532b66e95cd",
  "Bridge/Young/PrefixProjector.lean": "d107d2934f9f08aad7bd469fd15b30a2bd68ba52b9fa839ba5d52e745558f088",
  "Bridge/Young/PrefixProjectorAlgebra.lean": "2963e4c9a22af2844d9b32bfe4c056304b7f05b8a3d545599d572042f04ae1b0",
  "Bridge/Young/PrefixRepresentation.lean": "60c133055807d88efd1d7ae1a27fe4fa37c8d8d0bc8b64a6ec604ece4d811d9a",
  "Bridge/Young/PrefixTrace.lean": "4bf01118e377dc57a835148c2feb1fcf2b591c09ea8f7f98d279f290c5bf2644",
  "Bridge/Young/RealCoefficientAlgebra.lean": "ea4396df11ef1e2444723bbec660c0d2096c4eec346b7ba0f08f92a0fa4959ed",
  "Bridge/Young/ScalarExtension.lean": "df267de1e3d3795706c0ec672818f46e404faae1314834d2b86c1fe97f6ddbec",
  "Bridge/Young/SelectedTrace.lean": "7d1f3a83d68dd9ed1c5be6c3dfcd5aa3c4aebde5ef2f064f8b7be9f246a63b5e",
  "Bridge/Young/SelectedWordTrace.lean": "c25844a97fefd68b263ecdd3d87abac557fa3d50af64963e65fbe99d25832c17",
  "Bridge/Young/Seminormal.lean": "f6086402d11297a9304db786f9d506dffa7a0bb953acc03b30f571f273aec623",
  "Bridge/Young/SeminormalEdges.lean": "34f7ebee351d0ebce1c9a4f867e68a83f281add672b74a9cc341dc0825d7c753",
  "Bridge/Young/StandardCompression.lean": "a32f62e9b2a7c172b1d4780d38e865c5aa76d099861eebe1b6e08a2e989cb772",
  "Bridge/Young/SuffixAction.lean": "a53a23aa815572260ecc3fc4d0be78814d165b48ee47a7f331f1a786879ed3ad",
  "Bridge/Young/SuffixWord.lean": "7044c01c4b1dee7aaddfc13de2760bb6467537d0ee79036ecaecf9e12f2d9352",
  "Bridge/Young/TableauConnectivity.lean": "53ee461b46e9d63fcf8824130fa463aa5709ea4c9874bee525f2ce45865a2c30",
  "Bridge/Young/TableauExistence.lean": "ad3ce677cc74bcadc9f67488567707ab36aaf450466b643de420056afb46afe8",
  "Bridge/Young/TableauGeometry.lean": "650e2e3bc49094f9e369af6a4795f8b817e5c595ea19133566cad32ae60c0c66",
  "Bridge/Young/TableauSwap.lean": "805d263dc4a583784614223ac6c46f3f014b507563a5cf795ced847ca595f212",
  "Bridge/Young/TensorFiniteLocalization.lean": "92ce1db394d97654f1a25fbba4db75379d9827959d6743fb110247da5e4ebfe6",
  "Bridge/Young/TensorLocalization.lean": "533c0f44f0797f16de21a5f6f16bbc26749abe5ba0f59b6792f2db2ffc6e5061",
  "Bridge/Young/TensorPairing.lean": "bf7a4d334297e67376bf09ab0bae5bbb23db04420f1c6da23e020c7bb008dd0d",
  "Bridge/Young/TensorWitnessPositivity.lean": "4f9cb2911c8b3dc1c72e8b377d50dcbcec0f496e41948eaeb07a70c2f4d13051",
  "Bridge/Young/TensorYoungProjectors.lean": "0e9e195dbd41868d66aba1dd0bec8492d617bc13257014326e7e635bce70091a",
  "Bridge/Young/TraceSemantics.lean": "9a1ddb5efb20b03f49b122d4a03b495a7508abc7f7e44cee4728c2a939df3d4b",
  "Bridge/Young/TriangularCompression.lean": "8c439987dc7461953746878608bf03ebb497c33f1c691681db480d91871b9853",
  "Bridge/Young/WitnessCoefficientPositivity.lean": "2a011e954e21e53a67fcdb4bfd9d40102a3b6af6de26aba6ea7dd67d2d413350",
  "Bridge/Young/WitnessCoefficients.lean": "50dc405ff2d084e51ce82dfe81b89a1afc55a3524e968eed5f0b0bdae9408172",
  "Bridge/Young/WitnessOperators.lean": "8b7d3706cf251819a53ba2c0eb0dd991dce18d55edff9b587b0f70e313582cd8",
  "Bridge/Young/WitnessShapes.lean": "b0d3542a76e243fcc8131148a194586083cce81b1d5f8eea88ea90b465c64ca0",
  "Bridge/Young/WitnessTrace.lean": "03629f21883541546898b341c6af2ee1d1832c5461f8cafbfb369c3c8a07466f",
  "Bridge/Young/WitnessTraceReduction.lean": "118aa30a929fecc66245e225f040b611cbcf2d63dcb316e5db665ae116ec5bbf",
  "Bridge/Young/YoungCharacter.lean": "6ecb68fd1060408dbe8a0bff69fdf085d045988e83e5065d84706a566bb96d20",
  "Bridge/Young/YoungCharacterCompleteness.lean": "a715334dc2bce20684639bbf71267d6fd5be1cafdf3892744750128479a0a6b5",
  "Bridge/Young/YoungFDRep.lean": "b66de85da38ff1fbef3fe5edab303fa3c29250d3ec262246c5da85184492406e",
  "Bridge/Young/YoungInequivalence.lean": "6e35c3cd69e28bb1e85c0c4f5e57f86a8ab1908ee3056802313525adfa823ebb",
  "Bridge/Young/YoungIrreducibility.lean": "8cb4cf314104087c9e7874aefbbe8a5cc8ce2f9c565c3f9712350bab454e6316",
  "Bridge/Young/YoungProjectors.lean": "294ece55769b43c9df032016a6ca8922efa51ffa7c01fbafdef56e8a419ed5b5",
  "Bridge/Young/YoungRepresentation.lean": "4551fdc3d6014f9c5db2cd6966843bbf9b449f10f0f769d7904d29c36a5e0d1c"
}


==> anc/lieb_4433_lean/validation/round8/BUILD_STATUS.md <==
# Completed order-fourteen bridge: round-eight validation

Date: 2026-09-11. Project: `work/lieb_lean`.

## Mathematical endpoints

All of the following compile in namespace `LiebBridge.Young.FinalBridge`:

- `computed_witness_nonnegative`: exact computed coefficient sum over every partition of fourteen, for each of the twenty witnesses and all complex Hermitian PSD matrices.
- `psd_witness_nonnegative`: the corresponding stored-row certificate form.
- `matrix_bridge` and `bridge_inequality`: unconditional ordinary-immanant bridge.
- `normalized_bridge`: exact displayed convex comparison.
- `pdc4433_of_four_pate`: dominance with precisely the four explicit Pate inputs.

The concrete analytic theorem is `LiebBridge.Young.TensorWitnessPositivity.concrete_witness_nonneg`. The completed actual trace identification remains `LiebBridge.Young.WitnessTrace.trace_witness_eq_computedCoeff`; its established source was unchanged.

No trace, representation, coefficient, positivity, or bridge hypothesis remains in the final matrix bridge. The matrix type is complex and the only matrix premise is `A.PosSemidef`, including singular matrices.

## Build checks

- `lake build Bridge.Young`: **passed**; log `complete_build.log`.
- Independent direct compilation of the frozen `TensorWitnessPositivity.lean` and `FinalBridge.lean`: **passed**; see `INDEPENDENT_AUDIT.md` and `final_bridge_independent_build.log`.
- Isolated `lake build Bridge Bridge.Young`: **passed**, 3105/3105 build jobs; log `clean_build.log`.
- The isolated directory `clean_rebuild/` began with no project build outputs. Its `.lake/packages` is a symlink to the original pinned dependency cache. No original project `.olean` or `.lake/build` was copied.
- All 80 copied Lean/configuration files match `CLEAN_SOURCE_SHA256.json` before and after the build. Existing source and build caches were not cleaned or replaced.
- `python3 scripts/check_generated.py`: **passed**, exact matches for both generated certificate sources; log `generated_sources.log`.
- `python3 scripts/verify_complete.py`: **passed**, all **1,489** imported project theorems, including private/generated declarations. Complete per-theorem output: `../complete/AXIOMS.txt`. The union is exactly `propext`, `Classical.choice`, `Quot.sound`.
- `lake env lean CompleteAudit.lean` in the isolated rebuild: **passed**. `CLEAN_AXIOMS.txt` is byte-for-byte identical to the working inventory: all **1,489** theorems, exactly the same three-axiom union.
- Independent inspection of eight public endpoint types and thirty-two transitive axiom inventories: **passed**; log `final_axiom_audit.log`.

This is a clean rebuild of the complete project source dependency chain, not a rebuild of mathlib from source. A fresh network bootstrap was not performed. It needs access to the pinned toolchain and dependencies; the local build uses their existing cache.

## Preservation

`PRESERVATION.json` confirms:

- All 21 established core/configuration files from round two are byte-for-byte unchanged.
- Among 72 Lean files in the round-eight baseline, only the previously unfinished `Bridge/Young/TensorWitnessPositivity.lean` changed.
- `FinalBridge.lean`, `Bridge/Young.lean`, and the complete inventory tooling are new additions.
- All completed representation theory, trace/coefficient identification, certificate, tensor-permutation, Gram, contraction, normalization, and Pate-interface definitions are preserved.
- The prior README is retained in `README_BEFORE.md`; the current README documents the completed state.

## Interpretation and trust boundary

The actual tensor positivity and trace identities are proved inside Lean. The finite certificate is checked with exact, kernel-checked arithmetic. The final conditional PDC theorem has exactly four theorem parameters: `Pate653`, `Pate644`, `Pate554`, and `Pate5333`, all for the internally defined actual ordinary character family. These interfaces are propositions, not global axioms.

The transitive mathematical axiom union is `propext`, `Classical.choice`, and `Quot.sound`. There is no custom mathematical axiom, `sorryAx`, or native evaluation axiom. The read-only inventory command is not part of proof construction.

The numerical conclusion uses the literal denominators in the requested statement. The certificate's hook-quotient arithmetic does not constitute a separate proof of the general hook-length formula or of numerical actual-tableau dimensions. Actual dimensions cancel in the trace/projector argument; no numerical dimension assumption is required for the explicit displayed inequalities. See the README and independent audit for this precise boundary.

## Reproduction

From the project root:

```sh
lake build Bridge Bridge.Young
python3 scripts/verify_complete.py
python3 scripts/check_generated.py
```

For a new isolated project build using the same pinned package cache:

```sh
python3 scripts/rebuild_isolated.py /tmp/lieb-bridge-clean
```

The destination must not exist. See the README for fresh-environment toolchain and cache commands.


==> anc/lieb_4433_lean/validation/round8/CLEAN_AXIOMS.txt <==
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_indexed._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLens_from_bound._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.rightB.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_9: [propext]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_2: []
AXIOMS LiebBridge.Young.BranchingAction.inner_entry_val: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.runWord.eq_1: [propext]
AXIOMS LiebBridge.Young.BranchingAction.prefixAction_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.witness_trace_reduced: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.witnessCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness14.eq_1: [propext]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple_zero._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness19.eq_1: [propext]
AXIOMS LiebBridge.Young.YoungCharacter.complex_character_eq_real: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.shape_eq_of_contents: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.pdc4433_of_bridge_and_four_pate: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerLabel._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.ambientLetter._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.character_star_inverse: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.commute_swap_of_fixed: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.standard_swapAdjacent_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.permutationLetter_fixed: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLen_zero_of_height_le._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.prefixShape_eq_initialDiagram_rowLens._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.supported_step: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_commute_rightB: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_28: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.skewWord.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.regroupTensor_inner: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.leftIndex._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.innerLabel._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber_outer: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_12: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.adjacentIndex.eq_1: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterCoefficient.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.same_content_coordinates._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.generator_glued_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.swapAllowed_entry: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.entry_of_label_zero._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_commute_muQ: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_pushforward: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.leftProjector._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewAxial.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.rationalContent.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.coordinates_symm_right: [propext, Quot.sound]
AXIOMS LiebBridge.projectedSwapWitness_nonneg._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ._proof_8: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.ext: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.convolution.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.swapAllowed.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_eq_one_imp._proof_7: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.FinalBridge.matrix_bridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transported_permutation: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.mu_sorted: [propext]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.two_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_6: []
AXIOMS LiebBridge.Young.AmbientBraid.compressedMatrix.eq_1: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.card_conjClasses_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.projector._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.supported_step._proof_1: [propext]
AXIOMS LiebBridge.Certificate.witness18_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.splitAction.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.simple_relations._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.rowIncreasing_of_strictMono._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.representation_isSimpleModule_of_recurrence: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.number_lt: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.matrixModel_skewLetter: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_card_add._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.rowsComputedCheck: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extended_content_recurrence: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.partitionShape._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_11: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterProjector_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.increasing: [propext, Quot.sound]
AXIOMS LiebBridge.tensorInner_smul_right: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outer_label_ge: [propext, Quot.sound]
AXIOMS LiebBridge.regroupTensor.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.representation_invariant_eq_bot_or_eq_top: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.tailIndex_injective: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.matrixEvaluation_bCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacentOperator._proof_5: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.map_down: [propext]
AXIOMS LiebBridge.complexImmanant_star: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.projector_eq_initialSelector._proof_3: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficients.matrixEvaluation_witnessCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_iff._proof_3: [propext]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.character_convolution: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.mem_initialCells: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_step: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.reachable._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ColumnIncreasing.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_iff: [propext, Quot.sound]
AXIOMS LiebBridge.pairSwap_expectation_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.splitAction.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generatorMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.localCoordinates.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness11_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.leftIndex.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.filterFactor_at_excluded: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swap_numbering_strictMono_iff._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.numberingList_nodup: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixEquiv_prefixSwap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.matrixModel._proof_9: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.left_prefixTensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.splitOperator._proof_7: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_7: [propext]
AXIOMS LiebBridge.Young.StandardTableau.same_content_coordinates: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.conjugacyShape_injective: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_8: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SelectedTrace.trace_two_projectors: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Pate653._proof_1: []
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.consecutive_incomparable_iff: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridge_of_bridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.entry_coordinates_eq_of_prefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_15: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple_separates: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerLabel_bijective._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.matrixModel_apply: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.character_weighted_pairings_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_of_forbidden: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_653: []
AXIOMS LiebBridge.tensorRepresentation._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.number_entry: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.sum_sparseCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.symmetricSystem_simple: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_entry_other: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.prefixTensor.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.allowedStep_coefficientEdge._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.matrixEvaluation_prefixCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14_isClassFunction: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.supported_flatMap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.extendByZero_single: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness01_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness10_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator_allowed_coefficient: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_check: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.permInclude_last: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewAxial_eq_axialGap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.metadata._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness11.eq_1: [propext]
AXIOMS LiebBridge.Young.BranchingBasis.innerCell._proof_1: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_3: [propext]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.initialDiagram_glue_cells: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.representation._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_13: []
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv_val: [propext, Quot.sound]
AXIOMS LiebBridge.Young.boxContent.eq_1: []
AXIOMS LiebBridge.Young.WitnessTrace.trace_word._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCell_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.partitionDiagram_eq_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.orbit_swap2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.local_permutation: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.outside_lift_commutes_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_card_add_k._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.row_number_le: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.computedWitnessMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_complete._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_8: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness13.eq_1: [propext]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorProjector_posSemidef: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.FinalBridge.psd_witness_nonnegative: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.hookDegree_square_sum: [propext]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.rationalContent_adjacentSwap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.contentOperator_eq_diagonal: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.entry_le_sum._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend_basis_coefficient._proof_5: [propext]
AXIOMS LiebBridge.Certificate.witness07_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.computedCoeff_eq_matrixTrace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.trace_extend: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.degree.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixSwap._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerTableau_number_val: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_prefixCoeff._proof_10: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness15_computed: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.matrixEvaluation_prefix_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.normalizedBridge_of_matrixBridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_3: []
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.k_pos: [propext, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.diagonal._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.k_cases: [propext]
AXIOMS LiebBridge.Young.StandardTableau.reachable._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_diagram._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.contentOperator._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber_increasing._proof_11: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.Witness.mk.injEq: [propext]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_13: [propext, Quot.sound]
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_4._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS LiebBridge.Certificate.witness16_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_strictMono: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_1: []
AXIOMS Bridge.Young.CoxeterExtension.existsUnique_extension: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.diagonal.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixEquiv_intertwines: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.outside_prefix._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.character._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_10: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.exists_include_of_generated: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_standard: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.projector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.permInclude_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_6: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterCoefficient_star: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.gap1.eq_1: [propext]
AXIOMS LiebBridge.Young.YoungFDRep.forget_full: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.star_permutation_monomial: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_delta._proof_1: [propext]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.swapBlocks._proof_1: []
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_7: [propext]
AXIOMS LiebBridge.Young.YoungProjectors.projector_on_simple: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.ProjectorConvention.characterOperator_matrix_eq_characterProjector: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14_orthogonal._proof_4: []
AXIOMS LiebBridge.Young.SuffixAction.representation_glued_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.prefixCellsEquiv._proof_13: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.entry_le_sum._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_nodup: []
AXIOMS LiebBridge.Young.DiagonalIrreducibility.eq_top_of_basisVector_mem._proof_4: [propext]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_12: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_4433._proof_1: []
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.projectors_commute: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.reachable._proof_3: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.extension_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLen_zero_of_height_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.splitOperator_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_27: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.left_prefix._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.generatorMatrix_eq_compressedSubmatrix: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.encode_injective: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntries_partition._proof_2: [propext]
AXIOMS LiebBridge.pureTensor.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witnessMetadataCheck._proof_1: [propext]
AXIOMS LiebBridge.Young.StandardTableau.entry_number: [propext, Quot.sound]
AXIOMS LiebBridge.Young.column_number_le._unary: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SelectedWordTrace.trace_projectors_word._proof_2: [propext]
AXIOMS LiebBridge.Young.TensorLocalization.coordinates.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.mu_sum: [propext]
AXIOMS LiebBridge.Young.CertificateSkewAction.numberingList_idxOf: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.immanant_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.number_ge_of_prefix._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.entry_coordinates_eq_of_contents._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_runWord_return._proof_2: [propext]
AXIOMS LiebBridge.mul_pairSwapMatrix_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.compress_involution: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.numberingSwap_involutive: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.partitionShape.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_11: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_5: [propext]
AXIOMS LiebBridge.Young.WitnessOperators.rep.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness17.eq_1: [propext]
AXIOMS LiebBridge.Certificate.identityEntries.eq_1: [propext]
AXIOMS LiebBridge.Young.WitnessOperators.etaP._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.local_swap_sandwich_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_take_iff_idxOf_lt._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.intertwine2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.char_orthonormal: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.prefixEmbedding_commute_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness14_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_zero: []
AXIOMS LiebBridge.lastFactors.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorPerm_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_26: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixDecomposition.initialDiagram_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.coefficient_pairing_of_trace: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend_diagonal: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.character.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.contraction.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.filterFactor.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.numberingMatrix_braid_column: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.axial_ne_zero._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.not_nonempty_iso: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.hasPrefix_adjacentSwap_iff._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swapAdjacent_ofFn: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.initialSelector_single._proof_2: [propext]
AXIOMS LiebBridge.Young.WitnessShapes.k_le_two._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.metadata._proof_2: [propext]
AXIOMS LiebBridge.Certificate.partitions14_soundCheck._proof_1: []
AXIOMS Bridge.CharacterProjector.characterProjector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.left_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.realWeightedIdentity: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber_inner: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.cast_realConvolution: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_reentry_gap._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness02.eq_1: [propext]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_2: []
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_15: [propext, Quot.sound]
AXIOMS LiebBridge.Young.FinalBridge.pdc4433_of_four_pate: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.preservesFlag_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.leftProjector._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_5: [propext]
AXIOMS LiebBridge.Young.row_number_le._unary: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.eq_bot_or_eq_top_of_separating_diagonals: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_soundCheck: []
AXIOMS LiebBridge.Young.TensorWitnessPositivity.tensorRightB.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.contains_iff_diagram_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.evaluation_pairing: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.mk.inj: [propext, Quot.sound]
AXIOMS LiebBridge.tensorCoordinatePerm._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.generator_extendByZero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ClassFunctionCompleteness.descend._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.mu_positive: [propext]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.sign_cases: [propext]
AXIOMS LiebBridge.Certificate.storedCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_5._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS LiebBridge.Certificate.degree_4433: []
AXIOMS LiebBridge.Young.WitnessTrace.sandwich_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._unary: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swap_numbering_strictMono_iff: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.separatingIndex_ne: [Classical.choice]
AXIOMS LiebBridge.Young.TensorPairing.tensorPermMatrix_mulVec: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.presentationEquiv_simple: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.isPartitionOfCheck.eq_1: [propext]
AXIOMS LiebBridge.Young.FinalBridge.gram_witness_nonnegative: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_1: []
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv._proof_12: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_word: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.FinalBridge.classPairing_moment: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorCoordinatePerm._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntriesPartitionCheck: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.stateVector_runWord: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_644: []
AXIOMS LiebBridge.Young.SuffixAction.swappedTableau_allowed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_certificateEquiv: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transport_pureTensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram_rowLens: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness01_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.liftable_of_relations._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.word_intertwines: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator_square: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.hasPrefix_adjacentSwap_iff._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.sigma_eq_of_contents: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.simple_relations._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.permInclude_last._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_29: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_le_muDiagram: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.contentOperator._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.numberingSwap.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.regroup_pureTensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.hasPrefix_adjacentSwap_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.contains_of_diagram_le._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber_increasing._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.leftIndex_val: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_add: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.isPartition14Check.eq_1: []
AXIOMS LiebBridge.Young.PrefixRepresentation.splitOperator_single: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_fCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_two_nonneg._proof_8: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.column_number_le: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.simple_relations: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_ofRowLens_iff_getD._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.leftIndex._proof_2: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_character_expansion: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_indexed._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.leftLift.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_5: [propext]
AXIOMS LiebBridge.Young.PrefixProjector.projector_glued_basis: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_6: [propext]
AXIOMS LiebBridge.Young.TensorLocalization.coordinates_symm_left: [propext, Quot.sound]
AXIOMS LiebBridge.Young.PrefixDecomposition.initialDiagram_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.projector_eq_initialSelector: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.number_ge_of_prefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.coordinates_comparable_of_content: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.rationalCharacter._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.exists_content_ne._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.exists_content_ne._proof_1: [propext]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.eq_bot_or_eq_top_of_connected_coefficients: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.s2_sq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.permutationPartition._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.character_pairing: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_permutation_iff_strictMono: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalized_weights_sum: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateEquiv_entry: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.contains_iff._proof_25: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.left_prefixTensor._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.nonempty_iso_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.permutationPartition._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_word._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector_trace._proof_2: [propext, Classical.choice]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.entry_eq_of_prefix_and_content: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TableauExistence.nonempty_standardTableau: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.muCoeff._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.outside_sum_localizes._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.rowEntries_valid: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.symmetricSystem.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.outer_entry_le_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.complex_isSimpleModule: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixDecomposition.initialCells_lower: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungInequivalence.intertwiner_eq_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateEquiv_content: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_extendFamily: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.projectedSwapWitness_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.splitAction_single: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.tailIndex_val: [propext, Quot.sound]
AXIOMS LiebBridge.Young.column_number_le._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_diagram: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.extendByZero.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_eq_one_imp._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.etaCoeff._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.instFintypeConjClassesS14._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS Bridge.Normalization.bridgeInequality._proof_1: []
AXIOMS LiebBridge.witness_eq_adjoint_sandwich: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.numberingContent_ne_of_strictMono: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.classPairing.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.eq_of_rationalContent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_number_le._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.geometricEquiv._proof_18: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.tableaux_nodup: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.bridge_iff_normalizedBridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.tensorPermMatrix_one: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.pairSwap_expectation_nonneg._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_word._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.ext_iff: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv._proof_15: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.splitOperator_one: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.suffixSwap._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.computedCoeff_eq_storedCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_nodup: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.generated.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SelectedTrace.instFintypeSkewStandardTableauOfRowLens._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_15: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.splitOperator_single: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_7: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_witnessCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.skewBoxes.eq_1: []
AXIOMS LiebBridge.Young.StandardTableau.entry_of_label_zero: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.firstTwoFactors.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungInequivalence.intertwines_contents._proof_1: [propext]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.leftIndex._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_witness_eq_computedCoeff._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.forget_preservesMono: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.Witness.mk.inj: [propext]
AXIOMS LiebBridge.Young.SuffixAction.tailIndex._proof_2: [propext, Quot.sound]
AXIOMS Bridge.Normalization.normalized_weights_positive: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_commute_below._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator_allowed_coefficient_ne_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.ambientIndex._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.eq_of_rationalContent._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitionsAux.eq_2: []
AXIOMS LiebBridge.characterOperator.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.outer_number_embed._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness19_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.swappedTableau_ne._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.rightIndex._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ_commute_rightB._proof_12: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate._proof_4: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.pathTrace.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.IsPartition14.eq_1: []
AXIOMS LiebBridge.Young.YoungIrreducibility.allowedStep_coefficientEdge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swap_numbering_strictMono_iff._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_4: []
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber_increasing: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.coordinates_symm_outside: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewAxial_swappedTableau: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTraceReduction.trace_identity_tensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SkewStandardTableau.mk.injEq: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_1: []
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLens_from_bound: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.partitionDiagram_rowLens: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.reconstruction_of_span._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness06.eq_1: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficients.etaCoeff._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.rationalContent_of_label_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.filtered_pairSwap_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.outside_prefixTensor: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.degree_balance: [propext]
AXIOMS LiebBridge.Young.WitnessTrace.word_two_permutations: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.projector_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_le_partitionDiagram_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ClassFunctionCompleteness.classFunctionSpan_of_card_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorPermMatrix_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.geometricEquiv._proof_19: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.contains_of_diagram_le._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14_span: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.mul_orbitInclusion: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.realMonomial.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.outside_prefix._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_smul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.s1.eq_1: [propext]
AXIOMS Bridge.Young.CoxeterExtension.simple_relations._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.entry_le_sum._proof_1: [propext]
AXIOMS LiebBridge.Young.PrefixRepresentation.prefixEquiv_eq_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness13_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.prefixInclusion_fixed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_ne: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.partitionsAux.eq_1: []
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_6: [propext]
AXIOMS LiebBridge.Young.SuffixAction.innerTableau_suffixSwap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_3: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.leftProjector_hermitian: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_554: []
AXIOMS LiebBridge.Young.column_number_le._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_word._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.outer_entry_val: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.rankInclude._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_17: [propext, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.sum_storedCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.hookDegree_square_sum._proof_1: [propext]
AXIOMS Bridge.Young.CoxeterExtension.down_commute_below._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.encode_eq_swap_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness10.eq_1: [propext]
AXIOMS LiebBridge.Young.WitnessShapes.k_le_two: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixIndex_injective: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.bCoeff._proof_9: []
AXIOMS LiebBridge.Young.TraceSemantics.basis_mem: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.conjugacyShape._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_tableaux_iff_increasing_numbering: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14.eq_1: []
AXIOMS LiebBridge.Young.StandardTableau.axial_of_forbidden: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.column_exit_gap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.decode._proof_17: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.listNumbering_val: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_complete._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_nodup._proof_1: []
AXIOMS LiebBridge.Young.TensorPairing.conjugated_pairing_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend_diagonal._proof_5: [propext]
AXIOMS LiebBridge.Young.SuffixWord.representation_word_matrix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.entry.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SelectedWordTrace.trace_projectors_word: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.simple_of_isSimpleModule: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_8: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_include: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.representation_suffixAdjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.inner_number_embed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.eta_positive: [propext]
AXIOMS LiebBridge.Young.StandardTableau.reachable: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.pushforward.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_delta: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_2: []
AXIOMS LiebBridge.Young.TraceSemantics.axialGap.eq_1: [propext]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_diagram._proof_1: [propext, Quot.sound]
AXIOMS _private.Bridge.Young.BranchingBasis.0.LiebBridge.Young.BranchingBasis.skewTableau_ext: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.witness_trace_two: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.prefixEquiv._proof_12: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_getD: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.leftProjector._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntries_partition: [propext, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.storedCoeff_eq_zero_of_not_partition: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.contains_of_diagram_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerLabel_bijective: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.left_prefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.projector_on_glued_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.entry_coordinates_eq_of_contents._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.prefixInclusion_fixed._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_ne._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.etaCoeff._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_gap_of_consecutive_comparable._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.projector_eq_initialSelector._proof_2: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.left_sum_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.numberingList.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitions14_iff: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_eq_of_not_contains: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generatorMatrix._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_iff._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.generator_extendByZero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.column_exit_gap._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.contains_iff._proof_24: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_prefixCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TableauExistence.standardTableau._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_16: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.include_simple: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.word_glued_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.basis_sum_mass: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.sparseCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.exists_cast_content_ne: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.skewWord_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.prefix_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixDecomposition.initialDiagram_eq_of_hasPrefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.representation_prefixAdjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend_basis_coefficient: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.coordinateProjection_invariant: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_number_le._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness10_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_card_add_k: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.rightB_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorInner_pureTensor._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_append: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram_le_partitionDiagram_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.permutationWord.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.complexImmanant.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness12_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.degree_ne_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorPerm_one: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.representation_word_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.pairSwapMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.outside_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_33: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorInner_perm_left: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixAction.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TableauExistence.standardTableau._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.characterOperator._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.innerTableau_suffixSwap._proof_5: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_2: []
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_one_nonneg._proof_10: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.bridgeInequality._proof_5: []
AXIOMS LiebBridge.Certificate.contains.eq_1: []
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_11: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_tableaux_iff: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.etaCoeff._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.weightedStoredCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorPermMatrix_apply._proof_1: [propext]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.height_union_list._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.outsideLift.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness11_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorInner_perm_left._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.innerLabel_bijective: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skew_ext: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.sum_sparseCoeff._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_11: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.positive_length_le_sum: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness06_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_5: [propext]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.prefixInclusion_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.numberingMatrix.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewGenerator.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rowHookDegreeCancellationCheck: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_pushforward: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.prefixShape_eq_iff_initialDiagram: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.swaps_commute: [propext, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.gap1_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.outerTableau_suffixSwap: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.generated_simple_eq_top: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_5333._proof_1: []
AXIOMS LiebBridge.Young.BranchingBasis.outerTableau_glue: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.orbitInclusion.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.swappedTableau_ne: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerLabel_bijective._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness20_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewGenerator_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixDecomposition.hasPrefix_initialDiagram: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueTableau._proof_11: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.complex_character_eq_cast: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLen_zero_of_height_le._proof_2: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.same_content_coordinates._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.numberingSwap_standard_row_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.immanants14_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.pureTensor_nonneg_of_transport: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.identityCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.numberingList_support._proof_1: [propext]
AXIOMS LiebBridge.Young.BranchingAction.inner_entry_le_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.rightIndex._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.delta.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.cellSplit.eq_1: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_down: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_4: [propext]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.card_conjClasses_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.skewLetter._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.outer_number_embed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.splitOperator._proof_8: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.exists_include_of_generated._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntriesNonzeroCheck._proof_1: [propext]
AXIOMS LiebBridge.Young.PrefixDecomposition.exists_unique_prefix: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_8: []
AXIOMS LiebBridge.pairSwap.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.matrixEvaluation_prefixCoeff._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swapAdjacent_ofFn._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorProjector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_flatMap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.characterOperator_gram_expectation: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_3._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.realWitnessForm.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.one_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Pate554._proof_3: []
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.toMatrix_endEvaluation: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_diagram._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.left_tensor_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.pdc4433_of_normalizedBridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TableauExistence.content_invariant_of_adjacent._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.ambientLetter.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.outside_prefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorInner_sum_right: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.complex_character_star_inverse: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.swap12._proof_1: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_bCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_13: [propext, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.initialSelector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_sound._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.height_union_list: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungInequivalence.intertwines_contents: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_ofRowLens_iff_getD: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.permInclude_adjacent._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram_card: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_6._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS LiebBridge.Young.row_reentry_gap._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.kronecker_mulVec_split: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.liftable_of_relations._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.compress_one._proof_1: [propext]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.geometricEquiv._proof_20: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_delta: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.card_le: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.numberingList_standard_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.FinalBridge.bridge_inequality: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewGenerator._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.orbit_gap2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.compress_one: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.stateVector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.mk.injEq: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntriesPartitionCheck._proof_1: [propext]
AXIOMS LiebBridge.Young.SuffixAction.innerTableau_suffixSwap._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_add: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TableauExistence.content_invariant_of_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.FinalBridge.computed_witness_nonnegative: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.permutationPartition_eq_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.reverse_not_le._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_14: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness08_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.contentOperator_of_label_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixTrace.projector_eq_zero_of_not_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_take_iff_idxOf_lt._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.consecutive_incomparable_iff._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorProjector_hermitian: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.simple_relations._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_554._proof_1: []
AXIOMS LiebBridge.Certificate.computedCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_two_nonneg: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_nil: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.coefficient_connected: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.permInclude_adjacent._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.comparable_of_same_content._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transportVector_inner: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.swap_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLen_union_list: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swapAdjacent_mem_tableaux_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_length: []
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_14: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.entry_coordinates_eq_of_contents: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.contains_iff: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.hasPrefix_adjacentSwap_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.axial_adjacentSwap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.prefixSelector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.character_convolution: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.tableaux.eq_1: []
AXIOMS LiebBridge.Young.CertificateSkewEquiv.decode_encode: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_surjective: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.axial_prefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_runWord_return._proof_3: [propext]
AXIOMS Bridge.Normalization.pdc4433_of_bridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rowHookDegreeCancellationCheck._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_support: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_support._proof_18: [propext]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_11: []
AXIOMS LiebBridge.Young.SkewStandardTableau.mk.inj: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness14_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixTrace.trace_projector_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.rowIncreasing_of_strictMono._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.partitionDiagram.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness09_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_complete: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_7: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_5: [propext]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_commute_rightB._proof_15: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.realWitnessForm_nonneg_of_trace: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Certificate.rationalWeightedIdentity: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.hasPrefix_adjacentSwap_iff._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.eq_top_of_basisVector_mem: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.left_sum_localizes._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.length_of_support: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_runWord_return._proof_1: [propext]
AXIOMS LiebBridge.Young.BranchingBasis.prefixEquiv.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.card_shape14: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ_commute_rightB._proof_13: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_word._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_commute: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.eta_contains_mu: [propext]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.contains_of_diagram_le._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_iff._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_gap_of_incomparable._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.Relations.distant: []
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness06_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.leftIndex._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness12.eq_1: [propext]
AXIOMS Matrix.reindex.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorPermMatrix_star: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.bridgeInequality._proof_4: []
AXIOMS LiebBridge.Young.SuffixWord.matrixModel_skewWord: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator_braid: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_edge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.rational_representation_basis: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_posSemidef: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.isSimpleModule: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.traceWord.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.prefixShape_ofRowLens: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.blockCoordinates.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.skewBoxes_nodup: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.representation_suffixAdjacent._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv._proof_16: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerLabel._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.row_reentry_gap._proof_4: [propext, Quot.sound]
AXIOMS _private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Certificate.witness03_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.existsUnique_extension_of_relations._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Pate644._proof_2: []
AXIOMS Bridge.Young.CoxeterExtension.down_commute_below: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.realCharacter.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.prefix_cells_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transportMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_convolution: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_one_nonneg._proof_8: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.rightB._proof_10: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_7: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficients.prefixCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.encode_swappedTableau: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.YoungFDRep.0.LiebBridge.Young.YoungFDRep.simple_of_functor: [propext, Classical.choice]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_13: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.adjacentIndex._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.liftable_of_relations._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.rowEntries_valid._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.tailIndex_consecutive: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ClassFunctionCompleteness.descend_mk: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witnessMetadataCheck: [propext]
AXIOMS LiebBridge.Young.SuffixAction.prefixEquiv_intertwines: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.HasPrefix.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.tensorInner_perm_pureTensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacentOperator.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.representation_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.compress_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_witness_eq_computedCoeff._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.preservesFlag_one: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness03_computed: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_4: []
AXIOMS LiebBridge.Young.SelectedWordTrace.instFintypeSkewStandardTableauOfRowLens._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv._proof_3: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.swapAllowed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_convolution: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.ConjugacyBound.0._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witnessMetadataValid.eq_1: [propext]
AXIOMS LiebBridge.Young.PrefixTrace.initial_eq_iff_hasPrefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.pairSwapMatrix_mulVec: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.outside_prefixTensor._proof_3: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_isHermitian: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixIndex_val: [propext, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_two_nonneg._proof_9: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.adjacentIndex._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14._proof_2: []
AXIOMS LiebBridge.Young.DiagonalIrreducibility.representation_invariant_eq_bot_or_eq_top_of_recurrence: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.reverse_not_le: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.Relations.braid: []
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.exists_gram_of_posSemidef: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.gramMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.immanant_eq_classPairing: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.axial_ne_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outer_label_ge._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.tensorPermLinear._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.column_number_le._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.outside_prefix._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.aggregateStoredIdentity: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_character_expansion: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntriesDistinctCheck._proof_1: [propext]
AXIOMS LiebBridge.Certificate.swapAdjacent.eq_1: []
AXIOMS LiebBridge.Young.CertificateSkewEquiv.decode_number_val: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.partitionShape_injective: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.liftable_of_relations: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_sound: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.finite_standardTableau: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.ambientIndex._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness15.eq_1: [propext]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.tensorWitness_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_witness_eq_computedCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.k_pos._proof_2: [propext, Quot.sound]
AXIOMS YoungDiagram.ofRowLens_card: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_1._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS LiebBridge.Certificate.witness07_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_13: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_classFunction: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorPermMatrix_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.separatingIndex._proof_3: []
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateEquiv_symm_val: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.orders_swap2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.matrixB.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_take_iff_idxOf_lt._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.compress_braid: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_number_le._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.concrete_witness_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.char_orthonormal._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.gap2.eq_1: [propext]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_3: [propext]
AXIOMS LiebBridge.Young.TableauExistence.content_invariant_of_representation: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.tailIndex_injective._proof_3: [propext]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_strictMono_on_skew: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.metadata: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.eta_sorted: [propext]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.axial.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness17_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.rightIndex._proof_3: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.representation_simple: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.coordinateProjection_eq_product: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.consecutive_incomparable_iff._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_18: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.swapAllowed_number: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_rowLens: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ClassFunctionCompleteness.descended_linearIndependent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.Seminormal.0.LiebBridge.Young.StandardTableau.local_content_identity: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntriesNonzeroCheck: [propext]
AXIOMS LiebBridge.Young.StandardTableau.mk.sizeOf_spec: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv._proof_14: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness19_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_etaCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.orders_swap1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.presentationEquiv._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.numberingContent.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_7: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_4: []
AXIOMS LiebBridge.Young.ScalarExtension.extend_apply._proof_5: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.realWitnessForm_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_muCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TableauExistence.content_invariant_of_adjacent._proof_4: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.geometricEquiv._proof_21: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_number_le._proof_2: [propext, Quot.sound]
AXIOMS _private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_pushforward._proof_1: [propext]
AXIOMS LiebBridge.Young.LocalBraid.adjacentMatrix.eq_1: [propext]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness16.eq_1: [propext]
AXIOMS LiebBridge.Certificate.weightsPositiveCheck: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.list_sum_eq_basis_sum: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.character_inverse: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.local_swap_sandwich_nonneg._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_commute_rightB._proof_14: [propext, Quot.sound]
AXIOMS LiebBridge.tensorPermLinear.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorInner.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_6: [propext]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14_orthogonal: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.exists_content_ne: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorProjector_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.eq_of_rationalContent._proof_2: [propext, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_one_nonneg._proof_9: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.swappedTableau_allowed._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_653._proof_1: []
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_7._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple_recurrence: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.basisVector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_3: [propext]
AXIOMS LiebBridge.Young.BranchingAction.skew_ext: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.finrank_ne_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_sound._proof_2: [propext]
AXIOMS LiebBridge.Young.numberingGap.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.Witness.mk.sizeOf_spec: [propext]
AXIOMS LiebBridge.Young.SuffixAction.axial_suffix: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_4: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterCoefficient_convolution: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.representation_adjacent_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_5333: []
AXIOMS LiebBridge.Young.StandardTableau.content_gap_of_consecutive_comparable._proof_1: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterProjector_eq_inverse_sum: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.geometricEquiv._proof_23: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_length: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.bridge_of_witness_nonnegative: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness04_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RowIncreasing.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.ambientWord.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.swap1.eq_1: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.classPairing_valid: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.fCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.orbit_gap1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness09_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.splitOperator_one: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.aggregateComputedIdentity: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.existsUnique_symmetric14Representation: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.cast_hermitian: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.columnIncreasing_of_strictMono._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness02_computed: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_4: []
AXIOMS LiebBridge.Young.BranchingBasis.innerTableau_glue: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.Relations.square: []
AXIOMS Bridge.Young.CoxeterExtension.down_succ: []
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLens_eq_iff_diagram_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.representation_permutationLetter: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungInequivalence.intertwiner_coefficient_zero._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.tensorPairF.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterProjector_isHermitian: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.weightsPositiveCheck._proof_1: [propext]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_indexed: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_12: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.simple: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ_commute_rightB._proof_14: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueTableau._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_smul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glue_restrictions._proof_12: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.representation_isSimpleModule: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.axial_disjoint_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.basis_sum_mass._proof_1: [propext]
AXIOMS LiebBridge.Young.LocalBraid.s1_sq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.filterFactor_at_target: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.innerTableau_prefixSwap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swappedTableau.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_12: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.entry_eq_of_prefix_and_content._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.character_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.matrixProjector_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_3: [propext]
AXIOMS LiebBridge.tensorRepresentation._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.rightIndex_val: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.swap2.eq_1: [propext]
AXIOMS LiebBridge.Young.StandardTableau.axial_ne_zero._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.swappedTableau_twice: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.numberingSwap_standard_iff._proof_7: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.tailIndex._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.positive_length_le_sum._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntriesDistinctCheck: [propext]
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.prefixEmbedding_fixed._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.representation_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.swapAllowed_swappable: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.shape14Fintype._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.witness_trace_two._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.left_prefix._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.stateVector_step: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_reentry_gap._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CertificateEnumeration.0.LiebBridge.Certificate.partitionsAux.match_1.eq_1: []
AXIOMS LiebBridge.Young.WitnessOperators.witness.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungInequivalence.intertwiner_coefficient_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ_commute_rightB._proof_15: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generatorMatrix._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.prefixShape_eq_initialDiagram_rowLens: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.columnIncreasing_of_strictMono._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.two_right_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.outer_entry_embed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.swap12.eq_1: [propext]
AXIOMS LiebBridge.Certificate.computedCoeff_eq_storedCoeff_of_partition: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.projectedSwapWitness.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.axial_ne_one_and_neg_one: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.k_pos._proof_1: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorPermLinear._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.pairF.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness04.eq_1: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.pathTrace_eq_matrixTrace: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CentralAveraging.0.Bridge.CentralAveraging.conjugationEquiv_apply: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_length._proof_1: []
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.eta_sum: [propext]
AXIOMS LiebBridge.Certificate.witness08.eq_1: [propext]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_eq_one_imp: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.tableauSafetyCheck._proof_1: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.wordMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.ProjectorConvention.tensorPermMatrix._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_commute_below._proof_2: [propext, Quot.sound]
AXIOMS IsSimpleModule.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.geometricEquiv._proof_22: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.rowIncreasing_of_strictMono._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.pairSwap_expectation_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.existsUnique_extension_of_relations: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.numberingList_support: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.filterFactor_invariant: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.exists_content_ne: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_commute_rightB._proof_12: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_9: [propext, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_9: []
AXIOMS Bridge.Young.CoxeterExtension.extendFamily_apply: [propext]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerTableau._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.representation_intertwines: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_1: []
AXIOMS LiebBridge.Young.FinalBridge.normalized_bridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.splitOperator._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_24: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.outside_sum_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.numberingGap_eq_axial: [propext, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.initialSelector_single: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_644._proof_1: []
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14_centralCoefficient_expansion: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.supported_step._proof_2: [propext]
AXIOMS LiebBridge.Young.LocalBraid.gap2_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.splitOperator._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_6: []
AXIOMS LiebBridge.Young.YoungProjectors.degree_eq_finrank: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness02_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.partitionDiagram._proof_3: []
AXIOMS LiebBridge.Young.column_number_le._proof_2: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.presentationEquiv._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.tableauSafetyCheck: [propext]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_7: []
AXIOMS Bridge.Young.CoxeterExtension.permInclude_castSucc: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.BranchingBasis.0.LiebBridge.Young.BranchingBasis.tableau_ext: [propext, Quot.sound]
AXIOMS YoungDiagram.rowLens_sum_card: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterProjector_commutes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLens_from_bound._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram_card_add: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.contentOperator_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SkewStandardTableau.mk.sizeOf_spec: [propext, Quot.sound]
AXIOMS LiebBridge.Young.columnIncreasing_of_strictMono: [propext, Quot.sound]
AXIOMS LiebBridge.pureTensor_projectedSwap_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.diagonal_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.right_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rows.eq_1: [propext]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.diagram_le_of_contains: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_commute_rightB._proof_13: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_take_iff_idxOf_lt: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_idxOf: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.consecutive_incomparable_iff._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.muCoeff._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_gap_of_incomparable: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_commute_below._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SkewStandardTableau.increasing: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_involutive: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_character_expansion._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.projected_local_swap_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP._proof_3: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.rationalCharacter_inverse: [propext, Classical.choice, Quot.sound]
AXIOMS CoxeterMatrix.Aₙ.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness13_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.hasPrefix_adjacentSwap_iff._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.compress.eq_1: []
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_decode: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_tableaux_iff._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.trace_eq_sum_coordinates: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.splitSites.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness03.eq_1: [propext]
AXIOMS LiebBridge.Young.LocalBraid.swap1._proof_1: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.seminormalMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram_card_add._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.getD_rowLens._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.representation_permutationWord: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewContent.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness20_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transport_expectation: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.liftable_of_relations._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_32: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.inner_entry_embed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_runWord_return: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.entry_eq_of_prefix_and_content._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness12_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.character.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.rowEntries_valid._proof_2: [propext]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14_weighted_pairings_nonneg: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.orbit.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glue_restrictions: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv._proof_13: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.generator_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_gap_of_consecutive_comparable: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_4: []
AXIOMS LiebBridge.Certificate.witness08_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.product_filterFactor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.splitOperator_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTraceReduction.sandwich_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.coordinateProjection_apply_single: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixEquiv_intertwines._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator_commute: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.partitionDiagram_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness07.eq_1: [propext]
AXIOMS LiebBridge.Young.columnIncreasing_of_strictMono._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_8: [propext]
AXIOMS LiebBridge.Young.StandardTableau.instFinite: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.bridge_of_normalizedBridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness17_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend._proof_2: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterProjector_posSemidef: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.number_le: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.reconstruction_of_span: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.supported_runWord: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_reentry_gap._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.realConvolution.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.s2.eq_1: [propext]
AXIOMS _private.Bridge.CertificateEnumeration.0.LiebBridge.Certificate.partitionsAux.match_1.eq_2: []
AXIOMS LiebBridge.Certificate.witness01.eq_1: [propext]
AXIOMS LiebBridge.Young.SuffixWord.word_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.realImmanant.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.suffixAction.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.innerTableau_number_val: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixTrace.sum_indicator_subtype: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.mem_take_encode: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_diagram._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.word_one_permutation: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.splitOperator_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.complexImmanant_star._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.bridgeInequality._proof_3: []
AXIOMS LiebBridge.Young.SuffixWord.matrixModel._proof_10: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent.eq_1: [propext]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_injective: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.viaEmbeddingHom_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungInequivalence.no_intertwining_linearEquiv: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.outerTableau_prefixSwap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_cons: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.trace_witness_eq_pairing: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_7: [propext]
AXIOMS YoungDiagram.cellsOfRowLens_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_reentry_gap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.conjTranspose_kronecker: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.prefixEmbedding_swap: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_1: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.initialCells_subset: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewGenerator._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_card_add: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness05.eq_1: [propext]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.rep_swap12_square: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_25: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness05_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.immanant.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.outerTableau_prefixSwap._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.rightB._proof_11: []
AXIOMS LiebBridge.Certificate.witness18_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple_separates._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.orbit_swap1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.weightsPositive: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness09.eq_1: [propext]
AXIOMS LiebBridge.Young.BranchingAction.outerTableau_prefixSwap._proof_3: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.PrefixDecomposition.initialCells_lower._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.contentOperator.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ_commute_rightB: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.representation_prefixAdjacent._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness18.eq_1: [propext]
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_14: [propext, Quot.sound]
AXIOMS LiebBridge.Young.column_exit_gap._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_two_nonneg._proof_10: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.PrefixTrace.trace_projector_mul_factor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.standard.eq_1: []
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.prefixEmbedding_fixed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewGenerator._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_30: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.coordinates_comparable_of_content._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS Bridge.ProjectorConvention.tensorPermMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.generator_mem: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered._proof_1: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.extendFamily.eq_1: []
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv._proof_11: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.tensorProjector_eq_sum: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transportVector_mulVec: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.bridgeInequality._proof_2: []
AXIOMS LiebBridge.Certificate.entry_le_sum: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector_scalar: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.initialDiagram_glue_cells._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.reachable._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.seminormalStep.eq_1: [propext]
AXIOMS LiebBridge.Young.TensorPairing.moment.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_4: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_allowed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.muCoeff._proof_7: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.muCoeff._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_2._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_16: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.k_le_two._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness15_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.rightIndex._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness05_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_simple: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.intertwine1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.suffixSwap_of_forbidden: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector_mul_trace._proof_2: []
AXIOMS LiebBridge.Young.DiagonalIrreducibility.eq_bot_or_eq_top_of_connected_relation: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector_mul_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.swapPairs.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.getD_rowLens: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_10: []
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.realCharacter_inverse: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness20.eq_1: [propext]
AXIOMS YoungDiagram.cellsOfRowLens_card._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.rightLift.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorInner_perm: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.strictMono_iff_flags: [propext, Quot.sound]
AXIOMS Bridge.ProjectorConvention.tensorPermMatrix._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.complexImmanant_real: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._unary: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_recurrence: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.hasPrefix_iff_initialCells: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.certificate_representation_word_matrix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_of_allowed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness16_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.diagonal_finset_product_invariant: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorPerm_pureTensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.braid: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.matrixProjector_posSemidef: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_12: []
AXIOMS LiebBridge.Certificate.witness04_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.outside_tensor_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntries_partition._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.convexSupport_of_skew: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_2: []
AXIOMS LiebBridge.Young.TraceSemantics.seminormalEntry.eq_1: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.traceWord_eq_matrixTrace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.finite_skewStandardTableau: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transportVector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.scalar_of_commutes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorPerm.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv_encode: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.numberingMatrix_preservesFlag: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_6: [propext]
AXIOMS LiebBridge.Young.rowIncreasing_of_strictMono: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.coordinateProjection.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_iff._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.splitTensor.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerTableau._proof_7: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.pairSwapMatrix_mul_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.runWord_eq_reverse_foldl: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.representation_unique: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_31: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.mul_adjacentMatrix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.permutation_character_inverse: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.coefficient_pairing: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.dotProduct_adjoint_mulVec: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.tensorInner_pureTensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rationalWitnessForm.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.projector_commute_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.representation_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.height_union_list._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_9: [propext, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_one_nonneg: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.innerTableau._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.numberingSwap_standard_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.prefixEmbedding_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.comparable_of_same_content: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.ordinaryWitnessForm_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.diagonal._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.ofFn_getD: [propext]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_5: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_eq_one_imp._proof_6: [propext, Quot.sound]
AUDIT_CHECKED 1489 project theorems
theorem LiebBridge.Young.FinalBridge.bridge_inequality : ∀ (A : LiebBridge.Matrix14),
  Matrix.PosSemidef A →
    59512 * LiebBridge.Young.OrdinaryImmanants.immanant [4, 4, 3, 3] A ≤
      4035 * LiebBridge.Young.OrdinaryImmanants.immanant [6, 5, 3] A +
            6725 * LiebBridge.Young.OrdinaryImmanants.immanant [6, 4, 4] A +
          39759 * LiebBridge.Young.OrdinaryImmanants.immanant [5, 5, 4] A +
        23636 * LiebBridge.Young.OrdinaryImmanants.immanant [5, 3, 3, 3] A :=
fun A hA => LiebBridge.Young.FinalBridge.matrix_bridge A hA
theorem LiebBridge.Young.FinalBridge.normalized_bridge : ∀ (A : LiebBridge.Matrix14),
  Matrix.PosSemidef A →
    LiebBridge.Young.OrdinaryImmanants.immanant [4, 4, 3, 3] A / 12012 ≤
      20175 / 238048 * (LiebBridge.Young.OrdinaryImmanants.immanant [6, 5, 3] A / 15015) +
            20175 / 238048 * (LiebBridge.Young.OrdinaryImmanants.immanant [6, 4, 4] A / 9009) +
          79518 / 238048 * (LiebBridge.Young.OrdinaryImmanants.immanant [5, 5, 4] A / 6006) +
        118180 / 238048 * (LiebBridge.Young.OrdinaryImmanants.immanant [5, 3, 3, 3] A / 15015) :=
fun A hA =>
  LiebBridge.normalizedBridge_of_matrixBridge LiebBridge.Young.OrdinaryImmanants.character
    LiebBridge.Young.FinalBridge.matrix_bridge A hA
theorem LiebBridge.Young.FinalBridge.pdc4433_of_four_pate : LiebBridge.Pate653
    LiebBridge.Young.OrdinaryImmanants.character →
  LiebBridge.Pate644 LiebBridge.Young.OrdinaryImmanants.character →
    LiebBridge.Pate554 LiebBridge.Young.OrdinaryImmanants.character →
      LiebBridge.Pate5333 LiebBridge.Young.OrdinaryImmanants.character →
        ∀ (A : LiebBridge.Matrix14),
          Matrix.PosSemidef A →
            LiebBridge.Young.OrdinaryImmanants.immanant [4, 4, 3, 3] A / 12012 ≤ LiebBridge.permanent A :=
fun pate653 pate644 pate554 pate5333 A hA =>
  LiebBridge.pdc4433_of_bridge_and_four_pate LiebBridge.Young.OrdinaryImmanants.character
    LiebBridge.Young.FinalBridge.matrix_bridge pate653 pate644 pate554 pate5333 A hA


==> anc/lieb_4433_lean/validation/round8/CLEAN_SOURCE_SHA256.json <==
{
  "Bridge/Immanant.lean": "5a366ed120d51ac17a3ee3cad20a6afc0909bb69e656877e79336807d6799e1b",
  "Bridge/TensorGram.lean": "1ff8c01b569918a40e65aea90fd55b1b02ac1ead14c44fb9e388438621bc622a",
  "Bridge/CertificateAlgorithm.lean": "0e85c94bfb3d16a76352f0e05731370fcbe8df2331bf0ae0c4ffe8536b46ab7c",
  "Bridge/Normalization.lean": "f447868499972b6f681d0179098625f1490c7fcffe5ed783073c5c3824e9c31a",
  "Bridge/Certificate.lean": "4b61bb982547f88d9c3e2ee1b610e2be0c5654523c7c127a34a99ac02b8e02e2",
  "Bridge/CharacterProjector.lean": "f5d38f5b734efa007f57f9386e7380420422cdc623f5cff2066623186baf9b18",
  "Bridge/ProjectorConvention.lean": "9a6f4ab0fe2b0a42c20bf12e814cb3ecb2c663f497c7113287da4b52ecd29583",
  "Bridge/CentralAveraging.lean": "fad8c7efb60b0f63debb20a23933df41ea57b888321f7d084dc8705abaf59904",
  "Bridge/CertificateData.lean": "b2e004873fba3c6342a5ffe8b707a9ad31b544a6b892c3eca666f843ccd7f0fb",
  "Bridge/CertificateAxiomAudit.lean": "eddf07c0dd19da31d7cb036393cee3667c6ecb44374e19bd5468aab5c324e3e5",
  "Bridge/CertificateEnumeration.lean": "d3aeea680c00a59307db25bba3a060340a4d360e5bb1b2e7ae597f15ba094859",
  "Bridge/CertificateChecks.lean": "d553c74c5de449bfa4216b0ce342dd2d7dc09afcbaf4e6fe5bfc0dcc49c5f8a0",
  "Bridge/Contraction.lean": "dea4cd1733159f3579728d00a364781dadeb801f4b9fe65745580f3308ab3570",
  "Bridge/Young.lean": "d57016c60817182a43c01747c0a98ff5c3b43b27fb772888dbabae69daf5811b",
  "Bridge/ContractionAudit.lean": "f5ac4f932d1b08081a064f66bd80a6d84ecd5b6d4b88a37ac9ea53881f66021b",
  "Bridge/TensorWitness.lean": "4cc89c2c2c6b3835763e283921324f14c3893a74f8645c6119c89589fae3dc12",
  "Bridge/PateInterfaces.lean": "52ce5cbae6cd5a787a0383f216fb59f9c4fae569474c8408ab83fca673251f45",
  "Bridge/Young/CertificatePrefixShape.lean": "9cdd4bbe6db8484fed9ba5eb7d8c218d814b271bfeba7f48b65e5178c1259459",
  "Bridge/Young/YoungCharacter.lean": "6ecb68fd1060408dbe8a0bff69fdf085d045988e83e5065d84706a566bb96d20",
  "Bridge/Young/SeminormalEdges.lean": "34f7ebee351d0ebce1c9a4f867e68a83f281add672b74a9cc341dc0825d7c753",
  "Bridge/Young/SelectedWordTrace.lean": "c25844a97fefd68b263ecdd3d87abac557fa3d50af64963e65fbe99d25832c17",
  "Bridge/Young/RealCoefficientAlgebra.lean": "ea4396df11ef1e2444723bbec660c0d2096c4eec346b7ba0f08f92a0fa4959ed",
  "Bridge/Young/DiagramCardinality.lean": "8bd584ea2691460fe6dab53ce4dd7e63bd9a223a5034b32b64ea66146dfd0994",
  "Bridge/Young/YoungProjectors.lean": "294ece55769b43c9df032016a6ca8922efa51ffa7c01fbafdef56e8a419ed5b5",
  "Bridge/Young/ConjugacyBound.lean": "ba8a28697b19bbe0139e7bc5d0ee47a93520e45908b1c59bfebd0cc4fe882ee9",
  "Bridge/Young/PrefixProjector.lean": "d107d2934f9f08aad7bd469fd15b30a2bd68ba52b9fa839ba5d52e745558f088",
  "Bridge/Young/SuffixAction.lean": "a53a23aa815572260ecc3fc4d0be78814d165b48ee47a7f331f1a786879ed3ad",
  "Bridge/Young/ContentSeparation.lean": "c968ec716fcc73d5ce8cadd2473a30f8f7ef88086ab58779b8c2bc75c1da214f",
  "Bridge/Young/TraceSemantics.lean": "9a1ddb5efb20b03f49b122d4a03b495a7508abc7f7e44cee4728c2a939df3d4b",
  "Bridge/Young/WitnessTraceReduction.lean": "118aa30a929fecc66245e225f040b611cbcf2d63dcb316e5db665ae116ec5bbf",
  "Bridge/Young/YoungInequivalence.lean": "6e35c3cd69e28bb1e85c0c4f5e57f86a8ab1908ee3056802313525adfa823ebb",
  "Bridge/Young/ScalarExtension.lean": "df267de1e3d3795706c0ec672818f46e404faae1314834d2b86c1fe97f6ddbec",
  "Bridge/Young/PrefixProjectorAlgebra.lean": "2963e4c9a22af2844d9b32bfe4c056304b7f05b8a3d545599d572042f04ae1b0",
  "Bridge/Young/FinalBridge.lean": "8c5d1194e0a0f11b12954d145bec9919cc5d822a9bb87d873b279a8ddc21fcb9",
  "Bridge/Young/PrefixRepresentation.lean": "60c133055807d88efd1d7ae1a27fe4fa37c8d8d0bc8b64a6ec604ece4d811d9a",
  "Bridge/Young/TriangularCompression.lean": "8c439987dc7461953746878608bf03ebb497c33f1c691681db480d91871b9853",
  "Bridge/Young/CoxeterExtension.lean": "0ef1f3ea39943e115321a894da4e6d73af25bd451fbb5c22f1f8610a70cd21c2",
  "Bridge/Young/YoungFDRep.lean": "b66de85da38ff1fbef3fe5edab303fa3c29250d3ec262246c5da85184492406e",
  "Bridge/Young/StandardCompression.lean": "a32f62e9b2a7c172b1d4780d38e865c5aa76d099861eebe1b6e08a2e989cb772",
  "Bridge/Young/CertificateSkewAction.lean": "573dc05cb3cf937f938c1c698ccbae6c26923d2d96493c1d3350ba5dde131c11",
  "Bridge/Young/WitnessShapes.lean": "b0d3542a76e243fcc8131148a194586083cce81b1d5f8eea88ea90b465c64ca0",
  "Bridge/Young/BranchingAction.lean": "dabaa8d71355f3e20bd9f1e9577fda25fc923a01178aa3854ba55ac6faec19b1",
  "Bridge/Young/YoungCharacterCompleteness.lean": "a715334dc2bce20684639bbf71267d6fd5be1cafdf3892744750128479a0a6b5",
  "Bridge/Young/LocalBraid.lean": "ad19356685453149df4a2d2f521bcacec2930b700a422bc532f3b760e0e1f424",
  "Bridge/Young/SuffixWord.lean": "7044c01c4b1dee7aaddfc13de2760bb6467537d0ee79036ecaecf9e12f2d9352",
  "Bridge/Young/WitnessOperators.lean": "8b7d3706cf251819a53ba2c0eb0dd991dce18d55edff9b587b0f70e313582cd8",
  "Bridge/Young/TableauGeometry.lean": "650e2e3bc49094f9e369af6a4795f8b817e5c595ea19133566cad32ae60c0c66",
  "Bridge/Young/TensorWitnessPositivity.lean": "3fe3b4077051a596c9d525eab1281bcdea4f09388f61072fa175a1b74ed6367c",
  "Bridge/Young/WitnessCoefficients.lean": "50dc405ff2d084e51ce82dfe81b89a1afc55a3524e968eed5f0b0bdae9408172",
  "Bridge/Young/BranchingBasis.lean": "8a2cf2c4d0ca36c00e6dcb8bb8c30db62f91d4d1cd65f5cbb8252c3a7a94bdc4",
  "Bridge/Young/YoungIrreducibility.lean": "8cb4cf314104087c9e7874aefbbe8a5cc8ce2f9c565c3f9712350bab454e6316",
  "Bridge/Young/CertificateSkewEquiv.lean": "8dc5a93027402afee53072634a5516edc6be4f146d3ca7091b7393e3f4a62775",
  "Bridge/Young/TableauSwap.lean": "805d263dc4a583784614223ac6c46f3f014b507563a5cf795ced847ca595f212",
  "Bridge/Young/DiagonalIrreducibility.lean": "6d7452ca6ece776ca515aa2b99134975db8283747b1872c65c44654fd1da53ee",
  "Bridge/Young/YoungRepresentation.lean": "4551fdc3d6014f9c5db2cd6966843bbf9b449f10f0f769d7904d29c36a5e0d1c",
  "Bridge/Young/PrefixTrace.lean": "4bf01118e377dc57a835148c2feb1fcf2b591c09ea8f7f98d279f290c5bf2644",
  "Bridge/Young/SelectedTrace.lean": "7d1f3a83d68dd9ed1c5be6c3dfcd5aa3c4aebde5ef2f064f8b7be9f246a63b5e",
  "Bridge/Young/CertificateTableaux.lean": "98485494b5ae2df0d147193c809584835e4780b456462cdaa4332d41d118ce5c",
  "Bridge/Young/TensorPairing.lean": "bf7a4d334297e67376bf09ab0bae5bbb23db04420f1c6da23e020c7bb008dd0d",
  "Bridge/Young/WitnessCoefficientPositivity.lean": "2a011e954e21e53a67fcdb4bfd9d40102a3b6af6de26aba6ea7dd67d2d413350",
  "Bridge/Young/PrefixDecomposition.lean": "278d60038026cb1abcb7d077a71f6d1f49e56b221b07dfde1ea07532b66e95cd",
  "Bridge/Young/WitnessTrace.lean": "03629f21883541546898b341c6af2ee1d1832c5461f8cafbfb369c3c8a07466f",
  "Bridge/Young/TableauConnectivity.lean": "53ee461b46e9d63fcf8824130fa463aa5709ea4c9874bee525f2ce45865a2c30",
  "Bridge/Young/TensorLocalization.lean": "533c0f44f0797f16de21a5f6f16bbc26749abe5ba0f59b6792f2db2ffc6e5061",
  "Bridge/Young/ClassFunctionCompleteness.lean": "761e0a62b7298e5a9e2370af9a59988cb1a1f93347da281783dfca27a94a49f3",
  "Bridge/Young/CrossShapeSeparation.lean": "c8550ddc41e3f1db2a6608d90f83348f6c49fc0de7a19d7b4747dec3739af8e2",
  "Bridge/Young/Seminormal.lean": "f6086402d11297a9304db786f9d506dffa7a0bb953acc03b30f571f273aec623",
  "Bridge/Young/AmbientBraid.lean": "157f52742e82ab824c09557b2291404e65fb1eec6295886d1bfb2b16d7849750",
  "Bridge/Young/TensorYoungProjectors.lean": "0e9e195dbd41868d66aba1dd0bec8492d617bc13257014326e7e635bce70091a",
  "Bridge/Young/NumberingFlags.lean": "73a258dcd9133da559abd8dd52bc05deea05c6c29967be4c8fb3edc983871bab",
  "Bridge/Young/OrdinaryImmanants.lean": "0d17393ec76cc3754161c0a7073aaba01b471b24e0e0678e3fa4843c900c61ea",
  "Bridge/Young/TableauExistence.lean": "ad3ce677cc74bcadc9f67488567707ab36aaf450466b643de420056afb46afe8",
  "Bridge/Young/CentralProjectorAction.lean": "1621e70791de7562aba22fa6e96ecbfc6798a28b16bcc8b57de26d195fa33beb",
  "Bridge/Young/TensorFiniteLocalization.lean": "92ce1db394d97654f1a25fbba4db75379d9827959d6743fb110247da5e4ebfe6",
  "Bridge.lean": "f28be6dab8496b9fec47e6df2cfa3fd802d0c8256b9e49daf948787d4bf2e5ca",
  "CompleteAudit.lean": "b4f4092688f00611bf3c5e673c3237913f67f9d45112502014a63d986bd8eda1",
  "Audit.lean": "deb861375c17c63b4729a4480f343d5a960ed4dc5de273448bf7c4e2a351fc73",
  "lakefile.toml": "31cd00b56157d6db61f7aff8db80ac1a1b70e1e1e2158197ad71255db47e9c92",
  "lake-manifest.json": "765b8a3e0958536260b2306cdb0715723b3f74b3ba55e4be406d8616f732651e",
  "lean-toolchain": "55e97be96000b5e9e290c9e74482e5e317861499a5540353ce845471bded8cea"
}


==> anc/lieb_4433_lean/validation/round8/COMPLETE_AXIOMS.txt <==
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_indexed._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLens_from_bound._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.rightB.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_9: [propext]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_2: []
AXIOMS LiebBridge.Young.BranchingAction.inner_entry_val: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.runWord.eq_1: [propext]
AXIOMS LiebBridge.Young.BranchingAction.prefixAction_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.witness_trace_reduced: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.witnessCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness14.eq_1: [propext]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple_zero._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness19.eq_1: [propext]
AXIOMS LiebBridge.Young.YoungCharacter.complex_character_eq_real: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.shape_eq_of_contents: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.pdc4433_of_bridge_and_four_pate: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerLabel._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.ambientLetter._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.character_star_inverse: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.commute_swap_of_fixed: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.standard_swapAdjacent_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.permutationLetter_fixed: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLen_zero_of_height_le._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.prefixShape_eq_initialDiagram_rowLens._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.supported_step: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_commute_rightB: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_28: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.skewWord.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.regroupTensor_inner: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.leftIndex._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.innerLabel._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber_outer: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_12: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.adjacentIndex.eq_1: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterCoefficient.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.same_content_coordinates._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.generator_glued_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.swapAllowed_entry: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.entry_of_label_zero._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_commute_muQ: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_pushforward: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.leftProjector._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewAxial.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.rationalContent.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.coordinates_symm_right: [propext, Quot.sound]
AXIOMS LiebBridge.projectedSwapWitness_nonneg._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ._proof_8: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.ext: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.convolution.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.swapAllowed.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_eq_one_imp._proof_7: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.FinalBridge.matrix_bridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transported_permutation: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.mu_sorted: [propext]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.two_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_6: []
AXIOMS LiebBridge.Young.AmbientBraid.compressedMatrix.eq_1: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.card_conjClasses_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.projector._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.supported_step._proof_1: [propext]
AXIOMS LiebBridge.Certificate.witness18_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.splitAction.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.simple_relations._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.rowIncreasing_of_strictMono._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.representation_isSimpleModule_of_recurrence: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.number_lt: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.matrixModel_skewLetter: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_card_add._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.rowsComputedCheck: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extended_content_recurrence: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.partitionShape._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_11: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterProjector_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.increasing: [propext, Quot.sound]
AXIOMS LiebBridge.tensorInner_smul_right: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outer_label_ge: [propext, Quot.sound]
AXIOMS LiebBridge.regroupTensor.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.representation_invariant_eq_bot_or_eq_top: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.tailIndex_injective: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.matrixEvaluation_bCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacentOperator._proof_5: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.map_down: [propext]
AXIOMS LiebBridge.complexImmanant_star: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.projector_eq_initialSelector._proof_3: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficients.matrixEvaluation_witnessCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_iff._proof_3: [propext]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.character_convolution: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.mem_initialCells: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_step: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.reachable._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ColumnIncreasing.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_iff: [propext, Quot.sound]
AXIOMS LiebBridge.pairSwap_expectation_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.splitAction.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generatorMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.localCoordinates.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness11_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.leftIndex.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.filterFactor_at_excluded: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swap_numbering_strictMono_iff._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.numberingList_nodup: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixEquiv_prefixSwap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.matrixModel._proof_9: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.left_prefixTensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.splitOperator._proof_7: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_7: [propext]
AXIOMS LiebBridge.Young.StandardTableau.same_content_coordinates: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.conjugacyShape_injective: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_8: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SelectedTrace.trace_two_projectors: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Pate653._proof_1: []
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.consecutive_incomparable_iff: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridge_of_bridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.entry_coordinates_eq_of_prefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_15: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple_separates: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerLabel_bijective._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.matrixModel_apply: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.character_weighted_pairings_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_of_forbidden: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_653: []
AXIOMS LiebBridge.tensorRepresentation._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.number_entry: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.sum_sparseCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.symmetricSystem_simple: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_entry_other: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.prefixTensor.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.allowedStep_coefficientEdge._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.matrixEvaluation_prefixCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14_isClassFunction: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.supported_flatMap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.extendByZero_single: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness01_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness10_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator_allowed_coefficient: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_check: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.permInclude_last: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewAxial_eq_axialGap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.metadata._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness11.eq_1: [propext]
AXIOMS LiebBridge.Young.BranchingBasis.innerCell._proof_1: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_3: [propext]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.initialDiagram_glue_cells: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.representation._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_13: []
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv_val: [propext, Quot.sound]
AXIOMS LiebBridge.Young.boxContent.eq_1: []
AXIOMS LiebBridge.Young.WitnessTrace.trace_word._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCell_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.partitionDiagram_eq_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.orbit_swap2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.local_permutation: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.outside_lift_commutes_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_card_add_k._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.row_number_le: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.computedWitnessMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_complete._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_8: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness13.eq_1: [propext]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorProjector_posSemidef: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.FinalBridge.psd_witness_nonnegative: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.hookDegree_square_sum: [propext]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.rationalContent_adjacentSwap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.contentOperator_eq_diagonal: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.entry_le_sum._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend_basis_coefficient._proof_5: [propext]
AXIOMS LiebBridge.Certificate.witness07_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.computedCoeff_eq_matrixTrace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.trace_extend: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.degree.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixSwap._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerTableau_number_val: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_prefixCoeff._proof_10: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness15_computed: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.matrixEvaluation_prefix_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.normalizedBridge_of_matrixBridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_3: []
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.k_pos: [propext, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.diagonal._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.k_cases: [propext]
AXIOMS LiebBridge.Young.StandardTableau.reachable._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_diagram._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.contentOperator._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber_increasing._proof_11: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.Witness.mk.injEq: [propext]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_13: [propext, Quot.sound]
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_4._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS LiebBridge.Certificate.witness16_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_strictMono: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_1: []
AXIOMS Bridge.Young.CoxeterExtension.existsUnique_extension: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.diagonal.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixEquiv_intertwines: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.outside_prefix._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.character._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_10: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.exists_include_of_generated: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_standard: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.projector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.permInclude_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_6: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterCoefficient_star: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.gap1.eq_1: [propext]
AXIOMS LiebBridge.Young.YoungFDRep.forget_full: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.star_permutation_monomial: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_delta._proof_1: [propext]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.swapBlocks._proof_1: []
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_7: [propext]
AXIOMS LiebBridge.Young.YoungProjectors.projector_on_simple: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.ProjectorConvention.characterOperator_matrix_eq_characterProjector: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14_orthogonal._proof_4: []
AXIOMS LiebBridge.Young.SuffixAction.representation_glued_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.prefixCellsEquiv._proof_13: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.entry_le_sum._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_nodup: []
AXIOMS LiebBridge.Young.DiagonalIrreducibility.eq_top_of_basisVector_mem._proof_4: [propext]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_12: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_4433._proof_1: []
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.projectors_commute: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.reachable._proof_3: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.extension_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLen_zero_of_height_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.splitOperator_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_27: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.left_prefix._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.generatorMatrix_eq_compressedSubmatrix: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.encode_injective: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntries_partition._proof_2: [propext]
AXIOMS LiebBridge.pureTensor.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witnessMetadataCheck._proof_1: [propext]
AXIOMS LiebBridge.Young.StandardTableau.entry_number: [propext, Quot.sound]
AXIOMS LiebBridge.Young.column_number_le._unary: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SelectedWordTrace.trace_projectors_word._proof_2: [propext]
AXIOMS LiebBridge.Young.TensorLocalization.coordinates.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.mu_sum: [propext]
AXIOMS LiebBridge.Young.CertificateSkewAction.numberingList_idxOf: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.immanant_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.number_ge_of_prefix._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.entry_coordinates_eq_of_contents._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_runWord_return._proof_2: [propext]
AXIOMS LiebBridge.mul_pairSwapMatrix_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.compress_involution: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.numberingSwap_involutive: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.partitionShape.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_11: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_5: [propext]
AXIOMS LiebBridge.Young.WitnessOperators.rep.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness17.eq_1: [propext]
AXIOMS LiebBridge.Certificate.identityEntries.eq_1: [propext]
AXIOMS LiebBridge.Young.WitnessOperators.etaP._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.local_swap_sandwich_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_take_iff_idxOf_lt._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.intertwine2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.char_orthonormal: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.prefixEmbedding_commute_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness14_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_zero: []
AXIOMS LiebBridge.lastFactors.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorPerm_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_26: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixDecomposition.initialDiagram_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.coefficient_pairing_of_trace: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend_diagonal: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.character.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.contraction.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.filterFactor.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.numberingMatrix_braid_column: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.axial_ne_zero._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.not_nonempty_iso: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.hasPrefix_adjacentSwap_iff._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swapAdjacent_ofFn: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.initialSelector_single._proof_2: [propext]
AXIOMS LiebBridge.Young.WitnessShapes.k_le_two._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.metadata._proof_2: [propext]
AXIOMS LiebBridge.Certificate.partitions14_soundCheck._proof_1: []
AXIOMS Bridge.CharacterProjector.characterProjector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.left_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.realWeightedIdentity: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber_inner: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.cast_realConvolution: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_reentry_gap._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness02.eq_1: [propext]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_2: []
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_15: [propext, Quot.sound]
AXIOMS LiebBridge.Young.FinalBridge.pdc4433_of_four_pate: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.preservesFlag_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.leftProjector._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_5: [propext]
AXIOMS LiebBridge.Young.row_number_le._unary: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.eq_bot_or_eq_top_of_separating_diagonals: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_soundCheck: []
AXIOMS LiebBridge.Young.TensorWitnessPositivity.tensorRightB.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.contains_iff_diagram_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.evaluation_pairing: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.mk.inj: [propext, Quot.sound]
AXIOMS LiebBridge.tensorCoordinatePerm._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.generator_extendByZero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ClassFunctionCompleteness.descend._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.mu_positive: [propext]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.sign_cases: [propext]
AXIOMS LiebBridge.Certificate.storedCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_5._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS LiebBridge.Certificate.degree_4433: []
AXIOMS LiebBridge.Young.WitnessTrace.sandwich_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._unary: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swap_numbering_strictMono_iff: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.separatingIndex_ne: [Classical.choice]
AXIOMS LiebBridge.Young.TensorPairing.tensorPermMatrix_mulVec: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.presentationEquiv_simple: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.isPartitionOfCheck.eq_1: [propext]
AXIOMS LiebBridge.Young.FinalBridge.gram_witness_nonnegative: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_1: []
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv._proof_12: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_word: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.FinalBridge.classPairing_moment: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorCoordinatePerm._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntriesPartitionCheck: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.stateVector_runWord: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_644: []
AXIOMS LiebBridge.Young.SuffixAction.swappedTableau_allowed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_certificateEquiv: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transport_pureTensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram_rowLens: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness01_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.liftable_of_relations._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.word_intertwines: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator_square: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.hasPrefix_adjacentSwap_iff._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.sigma_eq_of_contents: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.simple_relations._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.permInclude_last._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_29: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_le_muDiagram: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.contentOperator._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.numberingSwap.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.regroup_pureTensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.hasPrefix_adjacentSwap_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.contains_of_diagram_le._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber_increasing._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.leftIndex_val: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_add: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.isPartition14Check.eq_1: []
AXIOMS LiebBridge.Young.PrefixRepresentation.splitOperator_single: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_fCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_two_nonneg._proof_8: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.column_number_le: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.simple_relations: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_ofRowLens_iff_getD._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.leftIndex._proof_2: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_character_expansion: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_indexed._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.leftLift.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_5: [propext]
AXIOMS LiebBridge.Young.PrefixProjector.projector_glued_basis: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_6: [propext]
AXIOMS LiebBridge.Young.TensorLocalization.coordinates_symm_left: [propext, Quot.sound]
AXIOMS LiebBridge.Young.PrefixDecomposition.initialDiagram_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.projector_eq_initialSelector: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.number_ge_of_prefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.coordinates_comparable_of_content: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.rationalCharacter._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.exists_content_ne._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.exists_content_ne._proof_1: [propext]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.eq_bot_or_eq_top_of_connected_coefficients: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.s2_sq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.permutationPartition._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.character_pairing: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_permutation_iff_strictMono: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalized_weights_sum: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateEquiv_entry: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.contains_iff._proof_25: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.left_prefixTensor._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.nonempty_iso_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.permutationPartition._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_word._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector_trace._proof_2: [propext, Classical.choice]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.entry_eq_of_prefix_and_content: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TableauExistence.nonempty_standardTableau: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.muCoeff._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.outside_sum_localizes._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.rowEntries_valid: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.symmetricSystem.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.outer_entry_le_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.complex_isSimpleModule: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixDecomposition.initialCells_lower: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungInequivalence.intertwiner_eq_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateEquiv_content: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_extendFamily: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.projectedSwapWitness_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.splitAction_single: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.tailIndex_val: [propext, Quot.sound]
AXIOMS LiebBridge.Young.column_number_le._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_diagram: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.extendByZero.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_eq_one_imp._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.etaCoeff._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.instFintypeConjClassesS14._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS Bridge.Normalization.bridgeInequality._proof_1: []
AXIOMS LiebBridge.witness_eq_adjoint_sandwich: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.numberingContent_ne_of_strictMono: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.classPairing.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.eq_of_rationalContent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_number_le._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.geometricEquiv._proof_18: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.tableaux_nodup: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.bridge_iff_normalizedBridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.tensorPermMatrix_one: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.pairSwap_expectation_nonneg._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_word._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.ext_iff: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv._proof_15: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.splitOperator_one: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.suffixSwap._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.computedCoeff_eq_storedCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_nodup: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.generated.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SelectedTrace.instFintypeSkewStandardTableauOfRowLens._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_15: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.splitOperator_single: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_7: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_witnessCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.skewBoxes.eq_1: []
AXIOMS LiebBridge.Young.StandardTableau.entry_of_label_zero: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.firstTwoFactors.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungInequivalence.intertwines_contents._proof_1: [propext]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.leftIndex._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_witness_eq_computedCoeff._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.forget_preservesMono: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.Witness.mk.inj: [propext]
AXIOMS LiebBridge.Young.SuffixAction.tailIndex._proof_2: [propext, Quot.sound]
AXIOMS Bridge.Normalization.normalized_weights_positive: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_commute_below._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator_allowed_coefficient_ne_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.ambientIndex._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.eq_of_rationalContent._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitionsAux.eq_2: []
AXIOMS LiebBridge.characterOperator.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.outer_number_embed._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness19_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.swappedTableau_ne._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.rightIndex._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ_commute_rightB._proof_12: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate._proof_4: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.pathTrace.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.IsPartition14.eq_1: []
AXIOMS LiebBridge.Young.YoungIrreducibility.allowedStep_coefficientEdge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swap_numbering_strictMono_iff._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_4: []
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber_increasing: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.coordinates_symm_outside: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewAxial_swappedTableau: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTraceReduction.trace_identity_tensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SkewStandardTableau.mk.injEq: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_1: []
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLens_from_bound: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.partitionDiagram_rowLens: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.reconstruction_of_span._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness06.eq_1: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficients.etaCoeff._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.rationalContent_of_label_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.filtered_pairSwap_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.outside_prefixTensor: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.degree_balance: [propext]
AXIOMS LiebBridge.Young.WitnessTrace.word_two_permutations: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.projector_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_le_partitionDiagram_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ClassFunctionCompleteness.classFunctionSpan_of_card_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorPermMatrix_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.geometricEquiv._proof_19: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.contains_of_diagram_le._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14_span: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.mul_orbitInclusion: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.realMonomial.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.outside_prefix._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_smul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.s1.eq_1: [propext]
AXIOMS Bridge.Young.CoxeterExtension.simple_relations._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.entry_le_sum._proof_1: [propext]
AXIOMS LiebBridge.Young.PrefixRepresentation.prefixEquiv_eq_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness13_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.prefixInclusion_fixed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_ne: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.partitionsAux.eq_1: []
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_6: [propext]
AXIOMS LiebBridge.Young.SuffixAction.innerTableau_suffixSwap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_3: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.leftProjector_hermitian: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_554: []
AXIOMS LiebBridge.Young.column_number_le._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_word._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.outer_entry_val: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.rankInclude._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_17: [propext, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.sum_storedCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.hookDegree_square_sum._proof_1: [propext]
AXIOMS Bridge.Young.CoxeterExtension.down_commute_below._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.encode_eq_swap_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness10.eq_1: [propext]
AXIOMS LiebBridge.Young.WitnessShapes.k_le_two: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixIndex_injective: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.bCoeff._proof_9: []
AXIOMS LiebBridge.Young.TraceSemantics.basis_mem: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.conjugacyShape._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_tableaux_iff_increasing_numbering: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14.eq_1: []
AXIOMS LiebBridge.Young.StandardTableau.axial_of_forbidden: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.column_exit_gap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.decode._proof_17: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.listNumbering_val: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_complete._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_nodup._proof_1: []
AXIOMS LiebBridge.Young.TensorPairing.conjugated_pairing_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend_diagonal._proof_5: [propext]
AXIOMS LiebBridge.Young.SuffixWord.representation_word_matrix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.entry.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SelectedWordTrace.trace_projectors_word: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.simple_of_isSimpleModule: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_8: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_include: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.representation_suffixAdjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.inner_number_embed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.eta_positive: [propext]
AXIOMS LiebBridge.Young.StandardTableau.reachable: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.pushforward.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_delta: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_2: []
AXIOMS LiebBridge.Young.TraceSemantics.axialGap.eq_1: [propext]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_diagram._proof_1: [propext, Quot.sound]
AXIOMS _private.Bridge.Young.BranchingBasis.0.LiebBridge.Young.BranchingBasis.skewTableau_ext: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.witness_trace_two: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.prefixEquiv._proof_12: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_getD: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.leftProjector._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntries_partition: [propext, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.storedCoeff_eq_zero_of_not_partition: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.contains_of_diagram_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerLabel_bijective: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.left_prefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.projector_on_glued_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.entry_coordinates_eq_of_contents._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.prefixInclusion_fixed._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_ne._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.etaCoeff._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_gap_of_consecutive_comparable._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.projector_eq_initialSelector._proof_2: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.left_sum_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.numberingList.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitions14_iff: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_eq_of_not_contains: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generatorMatrix._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_iff._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.generator_extendByZero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.column_exit_gap._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.contains_iff._proof_24: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_prefixCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TableauExistence.standardTableau._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_16: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.include_simple: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.word_glued_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.basis_sum_mass: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.sparseCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.exists_cast_content_ne: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.skewWord_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.prefix_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixDecomposition.initialDiagram_eq_of_hasPrefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.representation_prefixAdjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend_basis_coefficient: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.coordinateProjection_invariant: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_number_le._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness10_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_card_add_k: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.rightB_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorInner_pureTensor._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_append: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram_le_partitionDiagram_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.permutationWord.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.complexImmanant.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness12_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.degree_ne_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorPerm_one: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.representation_word_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.pairSwapMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.outside_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_33: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorInner_perm_left: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixAction.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TableauExistence.standardTableau._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.characterOperator._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.innerTableau_suffixSwap._proof_5: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_2: []
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_one_nonneg._proof_10: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.bridgeInequality._proof_5: []
AXIOMS LiebBridge.Certificate.contains.eq_1: []
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_11: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_tableaux_iff: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.etaCoeff._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.weightedStoredCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorPermMatrix_apply._proof_1: [propext]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.height_union_list._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.outsideLift.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness11_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorInner_perm_left._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.innerLabel_bijective: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skew_ext: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.sum_sparseCoeff._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_11: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.positive_length_le_sum: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness06_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_5: [propext]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.prefixInclusion_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.numberingMatrix.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewGenerator.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rowHookDegreeCancellationCheck: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_pushforward: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.prefixShape_eq_iff_initialDiagram: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.swaps_commute: [propext, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.gap1_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.outerTableau_suffixSwap: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.generated_simple_eq_top: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_5333._proof_1: []
AXIOMS LiebBridge.Young.BranchingBasis.outerTableau_glue: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.orbitInclusion.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.swappedTableau_ne: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerLabel_bijective._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness20_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewGenerator_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixDecomposition.hasPrefix_initialDiagram: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueTableau._proof_11: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.complex_character_eq_cast: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLen_zero_of_height_le._proof_2: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.same_content_coordinates._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.numberingSwap_standard_row_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.immanants14_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.pureTensor_nonneg_of_transport: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.identityCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.numberingList_support._proof_1: [propext]
AXIOMS LiebBridge.Young.BranchingAction.inner_entry_le_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.rightIndex._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.delta.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.cellSplit.eq_1: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_down: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_4: [propext]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.card_conjClasses_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.skewLetter._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.outer_number_embed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.splitOperator._proof_8: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.exists_include_of_generated._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntriesNonzeroCheck._proof_1: [propext]
AXIOMS LiebBridge.Young.PrefixDecomposition.exists_unique_prefix: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_8: []
AXIOMS LiebBridge.pairSwap.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.matrixEvaluation_prefixCoeff._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swapAdjacent_ofFn._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorProjector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_flatMap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.characterOperator_gram_expectation: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_3._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.realWitnessForm.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.one_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Pate554._proof_3: []
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.toMatrix_endEvaluation: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_diagram._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.left_tensor_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.pdc4433_of_normalizedBridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TableauExistence.content_invariant_of_adjacent._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.ambientLetter.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.outside_prefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorInner_sum_right: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.complex_character_star_inverse: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.swap12._proof_1: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_bCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_13: [propext, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.initialSelector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_sound._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.height_union_list: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungInequivalence.intertwines_contents: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_ofRowLens_iff_getD: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.permInclude_adjacent._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram_card: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_6._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS LiebBridge.Young.row_reentry_gap._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.kronecker_mulVec_split: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.liftable_of_relations._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.compress_one._proof_1: [propext]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.geometricEquiv._proof_20: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_delta: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.card_le: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.numberingList_standard_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.FinalBridge.bridge_inequality: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewGenerator._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.orbit_gap2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.compress_one: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.stateVector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.mk.injEq: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntriesPartitionCheck._proof_1: [propext]
AXIOMS LiebBridge.Young.SuffixAction.innerTableau_suffixSwap._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_add: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TableauExistence.content_invariant_of_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.permutationPartition_eq_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.reverse_not_le._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_14: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness08_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.contentOperator_of_label_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixTrace.projector_eq_zero_of_not_le: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_take_iff_idxOf_lt._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.consecutive_incomparable_iff._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorProjector_hermitian: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.simple_relations._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_554._proof_1: []
AXIOMS LiebBridge.Certificate.computedCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_two_nonneg: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_nil: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.coefficient_connected: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.permInclude_adjacent._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.comparable_of_same_content._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transportVector_inner: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.swap_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLen_union_list: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swapAdjacent_mem_tableaux_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_length: []
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_14: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.entry_coordinates_eq_of_contents: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.contains_iff: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.hasPrefix_adjacentSwap_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.axial_adjacentSwap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.prefixSelector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.character_convolution: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.tableaux.eq_1: []
AXIOMS LiebBridge.Young.CertificateSkewEquiv.decode_encode: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_surjective: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.axial_prefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_runWord_return._proof_3: [propext]
AXIOMS Bridge.Normalization.pdc4433_of_bridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rowHookDegreeCancellationCheck._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_support: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_support._proof_18: [propext]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_11: []
AXIOMS LiebBridge.Young.SkewStandardTableau.mk.inj: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness14_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixTrace.trace_projector_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.rowIncreasing_of_strictMono._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.partitionDiagram.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness09_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_complete: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_7: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_5: [propext]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_commute_rightB._proof_15: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.realWitnessForm_nonneg_of_trace: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Certificate.rationalWeightedIdentity: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.hasPrefix_adjacentSwap_iff._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.eq_top_of_basisVector_mem: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.left_sum_localizes._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.length_of_support: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_runWord_return._proof_1: [propext]
AXIOMS LiebBridge.Young.BranchingBasis.prefixEquiv.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.card_shape14: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ_commute_rightB._proof_13: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_word._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_commute: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.eta_contains_mu: [propext]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.contains_of_diagram_le._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_iff._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_gap_of_incomparable._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.Relations.distant: []
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness06_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.leftIndex._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness12.eq_1: [propext]
AXIOMS Matrix.reindex.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorPermMatrix_star: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.bridgeInequality._proof_4: []
AXIOMS LiebBridge.Young.SuffixWord.matrixModel_skewWord: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator_braid: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_edge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.rational_representation_basis: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_posSemidef: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.isSimpleModule: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.traceWord.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.prefixShape_ofRowLens: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.blockCoordinates.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.skewBoxes_nodup: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.representation_suffixAdjacent._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv._proof_16: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerLabel._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.row_reentry_gap._proof_4: [propext, Quot.sound]
AXIOMS _private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Certificate.witness03_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.existsUnique_extension_of_relations._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Pate644._proof_2: []
AXIOMS Bridge.Young.CoxeterExtension.down_commute_below: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.realCharacter.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.prefix_cells_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transportMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueNumber.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_convolution: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_one_nonneg._proof_8: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.rightB._proof_10: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_7: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficients.prefixCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.encode_swappedTableau: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.YoungFDRep.0.LiebBridge.Young.YoungFDRep.simple_of_functor: [propext, Classical.choice]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_13: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.adjacentIndex._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.liftable_of_relations._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.rowEntries_valid._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.tailIndex_consecutive: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ClassFunctionCompleteness.descend_mk: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witnessMetadataCheck: [propext]
AXIOMS LiebBridge.Young.SuffixAction.prefixEquiv_intertwines: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.HasPrefix.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.tensorInner_perm_pureTensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacentOperator.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.representation_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.compress_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_witness_eq_computedCoeff._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.preservesFlag_one: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness03_computed: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_commutes._proof_4: []
AXIOMS LiebBridge.Young.SelectedWordTrace.instFintypeSkewStandardTableauOfRowLens._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv._proof_3: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.swapAllowed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_convolution: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.ConjugacyBound.0._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witnessMetadataValid.eq_1: [propext]
AXIOMS LiebBridge.Young.PrefixTrace.initial_eq_iff_hasPrefix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.pairSwapMatrix_mulVec: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.outside_prefixTensor._proof_3: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_isHermitian: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixIndex_val: [propext, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_two_nonneg._proof_9: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.adjacentIndex._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14._proof_2: []
AXIOMS LiebBridge.Young.DiagonalIrreducibility.representation_invariant_eq_bot_or_eq_top_of_recurrence: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.reverse_not_le: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.Relations.braid: []
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.exists_gram_of_posSemidef: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.gramMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.immanant_eq_classPairing: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.axial_ne_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outer_label_ge._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.tensorPermLinear._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.column_number_le._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.outside_prefix._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.aggregateStoredIdentity: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_character_expansion: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntriesDistinctCheck._proof_1: [propext]
AXIOMS LiebBridge.Certificate.swapAdjacent.eq_1: []
AXIOMS LiebBridge.Young.CertificateSkewEquiv.decode_number_val: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.partitionShape_injective: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.liftable_of_relations: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_sound: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.finite_standardTableau: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.ambientIndex._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness15.eq_1: [propext]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.tensorWitness_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.trace_witness_eq_computedCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.k_pos._proof_2: [propext, Quot.sound]
AXIOMS YoungDiagram.ofRowLens_card: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_1._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS LiebBridge.Certificate.witness07_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_13: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_classFunction: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorPermMatrix_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.separatingIndex._proof_3: []
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateEquiv_symm_val: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.orders_swap2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.matrixB.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_take_iff_idxOf_lt._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.compress_braid: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_number_le._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.concrete_witness_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.char_orthonormal._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.gap2.eq_1: [propext]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_3: [propext]
AXIOMS LiebBridge.Young.TableauExistence.content_invariant_of_representation: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.tailIndex_injective._proof_3: [propext]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_strictMono_on_skew: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.metadata: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.eta_sorted: [propext]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.axial.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness17_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.rightIndex._proof_3: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.representation_simple: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.coordinateProjection_eq_product: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.consecutive_incomparable_iff._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_18: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.swapAllowed_number: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_rowLens: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ClassFunctionCompleteness.descended_linearIndependent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.Seminormal.0.LiebBridge.Young.StandardTableau.local_content_identity: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntriesNonzeroCheck: [propext]
AXIOMS LiebBridge.Young.StandardTableau.mk.sizeOf_spec: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv._proof_14: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness19_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_etaCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.orders_swap1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.presentationEquiv._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.numberingContent.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply._proof_7: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_4: []
AXIOMS LiebBridge.Young.ScalarExtension.extend_apply._proof_5: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.realWitnessForm_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.endEvaluation_muCoeff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TableauExistence.content_invariant_of_adjacent._proof_4: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.geometricEquiv._proof_21: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_number_le._proof_2: [propext, Quot.sound]
AXIOMS _private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_pushforward._proof_1: [propext]
AXIOMS LiebBridge.Young.LocalBraid.adjacentMatrix.eq_1: [propext]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness16.eq_1: [propext]
AXIOMS LiebBridge.Certificate.weightsPositiveCheck: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.list_sum_eq_basis_sum: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.character_inverse: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.local_swap_sandwich_nonneg._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_commute_rightB._proof_14: [propext, Quot.sound]
AXIOMS LiebBridge.tensorPermLinear.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorInner.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_6: [propext]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14_orthogonal: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.exists_content_ne: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorYoungProjectors.tensorProjector_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.eq_of_rationalContent._proof_2: [propext, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_one_nonneg._proof_9: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.swappedTableau_allowed._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_653._proof_1: []
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_7._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple_recurrence: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.basisVector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction._proof_3: [propext]
AXIOMS LiebBridge.Young.BranchingAction.skew_ext: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.finrank_ne_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_sound._proof_2: [propext]
AXIOMS LiebBridge.Young.numberingGap.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.Witness.mk.sizeOf_spec: [propext]
AXIOMS LiebBridge.Young.SuffixAction.axial_suffix: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_4: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterCoefficient_convolution: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.representation_adjacent_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_5333: []
AXIOMS LiebBridge.Young.StandardTableau.content_gap_of_consecutive_comparable._proof_1: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterProjector_eq_inverse_sum: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.geometricEquiv._proof_23: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_length: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.bridge_of_witness_nonnegative: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness04_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RowIncreasing.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.ambientWord.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.swap1.eq_1: [propext]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.classPairing_valid: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.fCoeff.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.orbit_gap1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness09_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.splitOperator_one: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.aggregateComputedIdentity: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.existsUnique_symmetric14Representation: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.cast_hermitian: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.columnIncreasing_of_strictMono._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness02_computed: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_4: []
AXIOMS LiebBridge.Young.BranchingBasis.innerTableau_glue: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.Relations.square: []
AXIOMS Bridge.Young.CoxeterExtension.down_succ: []
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLens_eq_iff_diagram_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.representation_permutationLetter: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungInequivalence.intertwiner_coefficient_zero._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.tensorPairF.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterProjector_isHermitian: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.weightsPositiveCheck._proof_1: [propext]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.endEvaluation.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_indexed: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_12: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungFDRep.simple: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ_commute_rightB._proof_14: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glueTableau._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_smul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glue_restrictions._proof_12: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.representation_isSimpleModule: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.axial_disjoint_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.basis_sum_mass._proof_1: [propext]
AXIOMS LiebBridge.Young.LocalBraid.s1_sq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.filterFactor_at_target: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.innerTableau_prefixSwap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.swappedTableau.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_12: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.entry_eq_of_prefix_and_content._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.character_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.matrixProjector_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_3: [propext]
AXIOMS LiebBridge.tensorRepresentation._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.rightIndex_val: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.swap2.eq_1: [propext]
AXIOMS LiebBridge.Young.StandardTableau.axial_ne_zero._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.swappedTableau_twice: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.numberingSwap_standard_iff._proof_7: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellSdiff._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.tailIndex._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.positive_length_le_sum._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntriesDistinctCheck: [propext]
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.prefixEmbedding_fixed._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.representation_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.swapAllowed_swappable: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ConjugacyBound.shape14Fintype._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.witness_trace_two._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.left_prefix._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.stateVector_step: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_reentry_gap._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CertificateEnumeration.0.LiebBridge.Certificate.partitionsAux.match_1.eq_1: []
AXIOMS LiebBridge.Young.WitnessOperators.witness.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungInequivalence.intertwiner_coefficient_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ_commute_rightB._proof_15: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generatorMatrix._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.prefixShape_eq_initialDiagram_rowLens: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.columnIncreasing_of_strictMono._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.two_right_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.outer_entry_embed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.swap12.eq_1: [propext]
AXIOMS LiebBridge.Certificate.computedCoeff_eq_storedCoeff_of_partition: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.projectedSwapWitness.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.axial_ne_one_and_neg_one: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.k_pos._proof_1: [propext, Quot.sound]
AXIOMS Bridge.CentralAveraging.centralCoefficient_isClassFunction: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorPermLinear._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.pairF.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness04.eq_1: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.pathTrace_eq_matrixTrace: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CentralAveraging.0.Bridge.CentralAveraging.conjugationEquiv_apply: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.partitions14_length._proof_1: []
AXIOMS LiebBridge.Young.WitnessShapes.Metadata.eta_sum: [propext]
AXIOMS LiebBridge.Certificate.witness08.eq_1: [propext]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_eq_one_imp: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.tableauSafetyCheck._proof_1: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.wordMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.ProjectorConvention.tensorPermMatrix._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_commute_below._proof_2: [propext, Quot.sound]
AXIOMS IsSimpleModule.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.geometricEquiv._proof_22: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.rowIncreasing_of_strictMono._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.pairSwap_expectation_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.existsUnique_extension_of_relations: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.numberingList_support: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.filterFactor_invariant: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.exists_content_ne: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_commute_rightB._proof_12: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_9: [propext, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_9: []
AXIOMS Bridge.Young.CoxeterExtension.extendFamily_apply: [propext]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerTableau._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.representation_intertwines: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_1: []
AXIOMS LiebBridge.Young.FinalBridge.normalized_bridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.splitOperator._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_24: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.outside_sum_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.numberingGap_eq_axial: [propext, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjector.initialSelector_single: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.degree_644._proof_1: []
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14_centralCoefficient_expansion: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.supported_step._proof_2: [propext]
AXIOMS LiebBridge.Young.LocalBraid.gap2_eq: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.splitOperator._proof_4: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_6: []
AXIOMS LiebBridge.Young.YoungProjectors.degree_eq_finrank: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness02_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.partitionDiagram._proof_3: []
AXIOMS LiebBridge.Young.column_number_le._proof_2: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.presentationEquiv._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.tableauSafetyCheck: [propext]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_7: []
AXIOMS Bridge.Young.CoxeterExtension.permInclude_castSucc: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.BranchingBasis.0.LiebBridge.Young.BranchingBasis.tableau_ext: [propext, Quot.sound]
AXIOMS YoungDiagram.rowLens_sum_card: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterProjector_commutes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.rowLens_from_bound._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram_card_add: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.contentOperator_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SkewStandardTableau.mk.sizeOf_spec: [propext, Quot.sound]
AXIOMS LiebBridge.Young.columnIncreasing_of_strictMono: [propext, Quot.sound]
AXIOMS LiebBridge.pureTensor_projectedSwap_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.diagonal_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.right_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rows.eq_1: [propext]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.diagram_le_of_contains: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_commute_rightB._proof_13: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_take_iff_idxOf_lt: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_idxOf: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.consecutive_incomparable_iff._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.muCoeff._proof_8: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_gap_of_incomparable: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_commute_below._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SkewStandardTableau.increasing: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_involutive: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_character_expansion._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.projected_local_swap_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP._proof_3: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.weightedOperator_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.rationalCharacter_inverse: [propext, Classical.choice, Quot.sound]
AXIOMS CoxeterMatrix.Aₙ.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness13_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.hasPrefix_adjacentSwap_iff._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TriangularCompression.compress.eq_1: []
AXIOMS LiebBridge.Young.CertificateSkewEquiv.encode_decode: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_tableaux_iff._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.trace_eq_sum_coordinates: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.splitSites.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness03.eq_1: [propext]
AXIOMS LiebBridge.Young.LocalBraid.swap1._proof_1: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.seminormalMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram_card_add._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.getD_rowLens._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.representation_permutationWord: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewContent.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness20_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transport_expectation: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.liftable_of_relations._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_32: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.inner_entry_embed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_runWord_return: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.entry_eq_of_prefix_and_content._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness12_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.character.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.rowEntries_valid._proof_2: [propext]
AXIOMS LiebBridge.Young.YoungCharacterCompleteness.character14_weighted_pairings_nonneg: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.orbit.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.glue_restrictions: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv._proof_13: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.generator_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_gap_of_consecutive_comparable: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorPairing.moment_conjugate._proof_4: []
AXIOMS LiebBridge.Certificate.witness08_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.product_filterFactor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.splitOperator_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTraceReduction.sandwich_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.coordinateProjection_apply_single: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.prefixEquiv_intertwines._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator_commute: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.partitionDiagram_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness07.eq_1: [propext]
AXIOMS LiebBridge.Young.columnIncreasing_of_strictMono._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_8: [propext]
AXIOMS LiebBridge.Young.StandardTableau.instFinite: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.bridge_of_normalizedBridge: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness17_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.ScalarExtension.extend._proof_2: [propext, Quot.sound]
AXIOMS Bridge.CharacterProjector.characterProjector_posSemidef: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.number_le: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.reconstruction_of_span: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.swap_reverses_only_adjacent._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.supported_runWord: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_reentry_gap._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.realConvolution.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.s2.eq_1: [propext]
AXIOMS _private.Bridge.CertificateEnumeration.0.LiebBridge.Certificate.partitionsAux.match_1.eq_2: []
AXIOMS LiebBridge.Certificate.witness01.eq_1: [propext]
AXIOMS LiebBridge.Young.SuffixWord.word_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.realImmanant.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.suffixAction.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.innerTableau_number_val: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixTrace.sum_indicator_subtype: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.mem_take_encode: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_diagram._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessTrace.word_one_permutation: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.splitOperator_mul: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.complexImmanant_star._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.bridgeInequality._proof_3: []
AXIOMS LiebBridge.Young.SuffixWord.matrixModel._proof_10: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent.eq_1: [propext]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_injective: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.viaEmbeddingHom_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungInequivalence.no_intertwining_linearEquiv: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.outerTableau_prefixSwap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.mass_cons: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.trace_witness_eq_pairing: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_7: [propext]
AXIOMS YoungDiagram.cellsOfRowLens_card: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.row_reentry_gap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.conjTranspose_kronecker: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.prefixEmbedding_swap: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form._proof_1: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_adjacent_apply: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.initialCells_subset: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewGenerator._proof_6: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram_card_add: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness05.eq_1: [propext]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_10: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.rep_swap12_square: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_25: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness05_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.immanant.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingAction.outerTableau_prefixSwap._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.rightB._proof_11: []
AXIOMS LiebBridge.Certificate.witness18_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.muDiagram._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple_separates._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.orbit_swap1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.weightsPositive: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness09.eq_1: [propext]
AXIOMS LiebBridge.Young.BranchingAction.outerTableau_prefixSwap._proof_3: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.PrefixDecomposition.initialCells_lower._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.contentOperator.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.normal_form: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.compressed_braid._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.muQ_commute_rightB: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.representation_prefixAdjacent._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness18.eq_1: [propext]
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.generator_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_14: [propext, Quot.sound]
AXIOMS LiebBridge.Young.column_exit_gap._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_two_nonneg._proof_10: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.PrefixTrace.trace_projector_mul_factor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.standard.eq_1: []
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.prefixEmbedding_fixed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.skewGenerator._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_30: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CrossShapeSeparation.coordinates_comparable_of_content._proof_1: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS Bridge.ProjectorConvention.tensorPermMatrix.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.generator_mem: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered._proof_1: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.extendFamily.eq_1: []
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv._proof_11: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.TensorWitnessPositivity.tensorProjector_eq_sum: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transportVector_mulVec: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.bridgeInequality._proof_2: []
AXIOMS LiebBridge.Certificate.entry_le_sum: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.mem_partitionsAux_of_valid._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector_scalar: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.initialDiagram_glue_cells._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.reachable._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.seminormalStep.eq_1: [propext]
AXIOMS LiebBridge.Young.TensorPairing.moment.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_4: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_7: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_allowed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.muCoeff._proof_7: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficients.muCoeff._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS _private.Bridge.CertificateAlgorithm.0.LiebBridge.Certificate.decEqWitness._proof_2._@.Bridge.CertificateAlgorithm._hyg.86: [propext]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.skewCellList._proof_16: [propext, Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.k_le_two._proof_2: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness15_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.rightIndex._proof_3: [propext, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_4: [propext, Quot.sound]
AXIOMS LiebBridge.Certificate.witness05_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_simple: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.intertwine1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.standardEquiv._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.SuffixAction.suffixSwap_of_forbidden: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungIrreducibility.contentTuple_zero: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector_mul_trace._proof_2: []
AXIOMS LiebBridge.Young.DiagonalIrreducibility.eq_bot_or_eq_top_of_connected_relation: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.projector_mul_trace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.swapPairs.eq_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.getD_rowLens: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_10: []
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.realCharacter_inverse: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness20.eq_1: [propext]
AXIOMS YoungDiagram.cellsOfRowLens_card._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.rightLift.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorInner_perm: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.strictMono_iff_flags: [propext, Quot.sound]
AXIOMS Bridge.ProjectorConvention.tensorPermMatrix._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.OrdinaryImmanants.complexImmanant_real: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.match_next._unary: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_recurrence: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.hasPrefix_iff_initialCells: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.certificate_representation_word_matrix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.adjacentSwap_of_allowed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.witness16_computed._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.diagonal_finset_product_invariant: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.WitnessShapes.etaDiagram.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorPerm_pureTensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.LocalBraid.braid: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungProjectors.matrixProjector_posSemidef: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Normalization.normalizedBridgeInequality._proof_12: []
AXIOMS LiebBridge.Certificate.witness04_computed: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorFiniteLocalization.outside_tensor_localizes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rowEntries_partition._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.convexSupport_of_skew: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.centralSum_commutes._proof_2: []
AXIOMS LiebBridge.Young.TraceSemantics.seminormalEntry.eq_1: [propext]
AXIOMS LiebBridge.Young.TraceSemantics.traceWord_eq_matrixTrace: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.finite_skewStandardTableau: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TensorLocalization.transportVector.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CentralProjectorAction.scalar_of_commutes: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.tensorPerm.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.SuffixWord.certificateBasisEquiv_encode: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.numberingMatrix_preservesFlag: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.CentralAveraging.pairing_centralCoefficient_eq_conjugate_average._proof_6: [propext]
AXIOMS LiebBridge.Young.rowIncreasing_of_strictMono: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.coordinateProjection.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.mem_skewBoxes_iff._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.splitTensor.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt._proof_1: [propext, Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.outerTableau._proof_7: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.adjacent_relations._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.pairSwapMatrix_mul_apply: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.TraceSemantics.runWord_eq_reverse_foldl: [propext, Quot.sound]
AXIOMS LiebBridge.Young.YoungRepresentation.representation_unique: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.standard_iff_neighborOrdered._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewEquiv.certificateListsEquiv._proof_31: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessOperators.etaP_idempotent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.content_ne_of_label_distance_le_two._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.AmbientBraid.mul_adjacentMatrix: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_5: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.YoungCharacter.permutation_character_inverse: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.coefficient_pairing: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.dotProduct_adjoint_mulVec: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.neighbor_lt._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.tensorInner_pureTensor: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Certificate.rationalWitnessForm.eq_1: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixProjectorAlgebra.projector_commute_swap: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.representation_basis: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.CertificatePrefixShape.height_union_list._proof_2: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.neighboring_of_consecutive._proof_6: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateTableaux.idxOf_le_of_convex._proof_9: [propext, Quot.sound]
AXIOMS _private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.concrete_one_nonneg: [propext,
 Classical.choice,
 Quot.sound]
AXIOMS LiebBridge.Young.BranchingBasis.innerTableau._proof_3: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardCompression.numberingSwap_standard_iff: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.PrefixRepresentation.prefixEmbedding_adjacent: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.StandardTableau.comparable_of_same_content: [propext, Classical.choice, Quot.sound]
AXIOMS LiebBridge.Young.WitnessCoefficientPositivity.ordinaryWitnessForm_nonneg: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.down_push_above._proof_5: [propext, Quot.sound]
AXIOMS LiebBridge.Young.DiagonalIrreducibility.diagonal._proof_1: [propext, Classical.choice, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.adjacent_relations._proof_9: [propext, Quot.sound]
AXIOMS LiebBridge.Young.CertificateSkewAction.ofFn_getD: [propext]
AXIOMS LiebBridge.Young.StandardTableau.strictMono_swap_consecutive._proof_5: [propext, Quot.sound]
AXIOMS Bridge.Young.CoxeterExtension.toPerm_eq_one_imp._proof_6: [propext, Quot.sound]
AUDIT_CHECKED 1488 project theorems
theorem LiebBridge.Young.FinalBridge.bridge_inequality : ∀ (A : LiebBridge.Matrix14),
  Matrix.PosSemidef A →
    59512 * LiebBridge.Young.OrdinaryImmanants.immanant [4, 4, 3, 3] A ≤
      4035 * LiebBridge.Young.OrdinaryImmanants.immanant [6, 5, 3] A +
            6725 * LiebBridge.Young.OrdinaryImmanants.immanant [6, 4, 4] A +
          39759 * LiebBridge.Young.OrdinaryImmanants.immanant [5, 5, 4] A +
        23636 * LiebBridge.Young.OrdinaryImmanants.immanant [5, 3, 3, 3] A :=
fun A hA => LiebBridge.Young.FinalBridge.matrix_bridge A hA
theorem LiebBridge.Young.FinalBridge.normalized_bridge : ∀ (A : LiebBridge.Matrix14),
  Matrix.PosSemidef A →
    LiebBridge.Young.OrdinaryImmanants.immanant [4, 4, 3, 3] A / 12012 ≤
      20175 / 238048 * (LiebBridge.Young.OrdinaryImmanants.immanant [6, 5, 3] A / 15015) +
            20175 / 238048 * (LiebBridge.Young.OrdinaryImmanants.immanant [6, 4, 4] A / 9009) +
          79518 / 238048 * (LiebBridge.Young.OrdinaryImmanants.immanant [5, 5, 4] A / 6006) +
        118180 / 238048 * (LiebBridge.Young.OrdinaryImmanants.immanant [5, 3, 3, 3] A / 15015) :=
fun A hA =>
  LiebBridge.normalizedBridge_of_matrixBridge LiebBridge.Young.OrdinaryImmanants.character
    LiebBridge.Young.FinalBridge.matrix_bridge A hA
theorem LiebBridge.Young.FinalBridge.pdc4433_of_four_pate : LiebBridge.Pate653
    LiebBridge.Young.OrdinaryImmanants.character →
  LiebBridge.Pate644 LiebBridge.Young.OrdinaryImmanants.character →
    LiebBridge.Pate554 LiebBridge.Young.OrdinaryImmanants.character →
      LiebBridge.Pate5333 LiebBridge.Young.OrdinaryImmanants.character →
        ∀ (A : LiebBridge.Matrix14),
          Matrix.PosSemidef A →
            LiebBridge.Young.OrdinaryImmanants.immanant [4, 4, 3, 3] A / 12012 ≤ LiebBridge.permanent A :=
fun pate653 pate644 pate554 pate5333 A hA =>
  LiebBridge.pdc4433_of_bridge_and_four_pate LiebBridge.Young.OrdinaryImmanants.character
    LiebBridge.Young.FinalBridge.matrix_bridge pate653 pate644 pate554 pate5333 A hA


==> anc/lieb_4433_lean/validation/round8/FinalAxiomAudit.lean <==
import Bridge.Young.FinalBridge

/-! Independent round-eight audit: the complete public final interface,
the actual coefficient/trace identification, and the kernel dependencies
of the certificate, contraction, normalization, and PSD coverage. -/

#check LiebBridge.Young.FinalBridge.classPairing_moment
#check LiebBridge.Young.FinalBridge.gram_witness_nonnegative
#check LiebBridge.Young.FinalBridge.psd_witness_nonnegative
#check LiebBridge.Young.FinalBridge.computed_witness_nonnegative
#check LiebBridge.Young.FinalBridge.matrix_bridge
#check LiebBridge.Young.FinalBridge.bridge_inequality
#check LiebBridge.Young.FinalBridge.normalized_bridge
#check LiebBridge.Young.FinalBridge.pdc4433_of_four_pate
#check LiebBridge.Young.TensorWitnessPositivity.concrete_witness_nonneg
#check LiebBridge.Young.WitnessTrace.trace_witness_eq_computedCoeff
#check LiebBridge.exists_gram_of_posSemidef
#check LiebBridge.Young.OrdinaryImmanants.complexImmanant_real

#print axioms LiebBridge.Young.FinalBridge.classPairing_moment
#print axioms LiebBridge.Young.FinalBridge.gram_witness_nonnegative
#print axioms LiebBridge.Young.FinalBridge.psd_witness_nonnegative
#print axioms LiebBridge.Young.FinalBridge.computed_witness_nonnegative
#print axioms LiebBridge.Young.FinalBridge.matrix_bridge
#print axioms LiebBridge.Young.FinalBridge.bridge_inequality
#print axioms LiebBridge.Young.FinalBridge.normalized_bridge
#print axioms LiebBridge.Young.FinalBridge.pdc4433_of_four_pate
#print axioms LiebBridge.Young.TensorWitnessPositivity.concrete_witness_nonneg
#print axioms LiebBridge.Young.WitnessTrace.trace_witness_eq_computedCoeff
#print axioms LiebBridge.Young.WitnessCoefficientPositivity.coefficient_pairing
#print axioms LiebBridge.Young.WitnessCoefficientPositivity.realWitnessForm_nonneg
#print axioms LiebBridge.Young.TensorPairing.character_pairing
#print axioms LiebBridge.Young.TensorPairing.moment_conjugate
#print axioms LiebBridge.Young.TensorPairing.evaluation_pairing
#print axioms LiebBridge.Certificate.aggregateComputedIdentity
#print axioms LiebBridge.Certificate.realWeightedIdentity
#print axioms LiebBridge.Certificate.bridge_of_witness_nonnegative
#print axioms LiebBridge.Certificate.computedCoeff_eq_storedCoeff_of_partition
#print axioms LiebBridge.Certificate.witnessMetadataCheck
#print axioms LiebBridge.Certificate.tableauSafetyCheck
#print axioms LiebBridge.Certificate.mem_partitions14_iff
#print axioms Bridge.Normalization.degree_balance
#print axioms Bridge.Normalization.normalized_weights_positive
#print axioms Bridge.Normalization.normalized_weights_sum
#print axioms Bridge.Normalization.bridge_iff_normalizedBridge
#print axioms Bridge.Normalization.pdc4433_of_bridge
#print axioms LiebBridge.pairSwap_expectation_eq
#print axioms LiebBridge.witness_eq_adjoint_sandwich
#print axioms LiebBridge.projectedSwapWitness_nonneg
#print axioms LiebBridge.exists_gram_of_posSemidef
#print axioms LiebBridge.Young.OrdinaryImmanants.complexImmanant_real

-- Expose the only four mathematical inputs remaining in the final theorem.
#print LiebBridge.Pate653
#print LiebBridge.Pate644
#print LiebBridge.Pate554
#print LiebBridge.Pate5333


==> anc/lieb_4433_lean/validation/round8/INDEPENDENT_AUDIT.md <==
# Independent audit of the final ordinary-immanant integration

Date: 2026-09-11. This report concerns the current round-eight integration only. The audit is read-only with respect to every mathematical Lean source file; its only Lean addition is the inspection file `validation/round8/FinalAxiomAudit.lean`. Its scope is the actual tensor witness, the same real coefficient function used by the proved Young trace, complete Hermitian PSD coverage, and the final theorem assumptions and axiom inventory.

## Current verified mathematical boundary

The preserved endpoint `WitnessTrace.trace_witness_eq_computedCoeff` states the actual Young-module sandwich trace for every certified witness and every partition of fourteen. It has no character, branching, matrix-identification, or positivity premise. The coefficient construction evaluates one fixed real function on `S14` to that same sandwich in every outer Young module. The actual Young characters are already proved irreducible, pairwise inequivalent, and complete as class functions.

The round-seven dimension-transport blocker is now closed. Independent source compilation of the complete `TensorWitnessPositivity.lean` succeeds. Both concrete site decompositions instantiate the actual projectors and the explicit contraction theorem, giving the coefficient-defined witness's nonnegative expectation on every complex pure tensor. The built `FinalBridge` endpoints derive every PSD row inequality and the complete ordinary matrix bridge. Direct kernel-axiom inspection of those endpoints succeeds. The only external mathematical inputs of `pdc4433_of_four_pate` are the four separately named historical Pate statements for the internally constructed actual ordinary characters.

## Index transport and the local positivity mechanism

`TensorFiniteLocalization.splitSites a b` identifies the site blocks with the ordered indices `0,...,a-1`, `a,...,a+b-1`, and `a+b,...,a+2b-1`. Its prefix embeddings use the genuine `Fin.castLEEmb` inclusion and fix every complementary position. The `outside_prefix` and `left_prefix` theorems explicitly prove this identification, including the conjugation direction; it is not inferred from matching dimensions.

`localCoordinates` pulls a function on `Fin(a+b)` back to the sum of the first two site blocks. Both `localMatrix` and `regroupLeftMatrix` are actual matrix reindexing algebra equivalences. Thus their multiplication order is unchanged. The local `leftProjector` must be this reindexed actual Young tensor projector, transported across the stated equality `m+1=a+b`; a general matrix of the same dimension would not suffice.

The concrete permutation identities have the correct orientation:

- the `12+1+1` block swap is `(12 13)`;
- the `10+2+2` block swap is the fixed word `(11 12)(10 11)(12 13)(11 12)`, hence `(10 12)(11 13)`;
- the right-block transposition in the latter split is `(12 13)`.

These identities are extensional equalities of actual permutations on fourteen positions. They do not enumerate `S14` or the tensor basis.

The existing contraction theorem applies to the exact localized operator `Q B P swap B Q`. It requires `P` to be Hermitian and idempotent and `Q,B` to be Hermitian. It does not require `P` and `Q` to commute, does not assume positivity of the full witness, and does not use a Hilbert-space structure on the rational Young-coordinate representation. The proof is an explicit sum of squared contractions after a local filter. For `k=2`, the local right filter is exactly `(I+sign*U_(01))/2`; the real sign and self-inverse unitary transposition make it Hermitian. The two `B` factors and the eventual single trace factor `1/2` must be preserved by the integration.

## Coefficient and inverse conventions

`WitnessCoefficients.witnessCoeff` has no outer-partition argument. It is the convolution of six real functions in the order `Q B P F B Q`. Prefix coefficients use the inverse actual real character with normalization `actual degree / subgroup cardinality`. The same function is evaluated in both the tensor representation and every actual Young representation. No global-factorial normalization is substituted for a subgroup factorial.

`TensorPairing.evaluation_pairing` identifies its real operator expectation with the old real coefficient pairing. The tensor action is `U_g x(c)=x(c∘g)`, so the pure Gram monomial has index `g⁻¹`. `TensorPairing.character_pairing` explicitly reindexes by inversion and uses actual character inversion invariance; it does not silently replace that monomial by the one with index `g`.

`TensorPairing.moment_conjugate` has the correct direction:

\[
m_v(a g a^{-1})=m_{v\circ a}(g).
\]

Indeed, moving the outer permutation across the inner product applies `U_(a^-1)` to the pure tensor, whose factors are `v(a i)`. Thus every conjugated test required by the central-averaging theorem is another pure-tensor test of the same coefficient function.

There are two legitimate final assembly routes. One can use `realWitnessForm_nonneg` with `m=TensorPairing.moment v` and identify each actual character pairing by `character_pairing`. Alternatively, `ordinaryWitnessForm_nonneg` uses `realMonomial A(g)=Re(prod_i A_i,g(i))`; its equality with the tensor moment is not definitional and requires the explicit Hermitian conjugation/real-part identity. Merely rewriting these two functions as equal would skip an inverse-convention obligation.

`WitnessCoefficientPositivity.coefficient_pairing` already supplies the actual trace theorem internally. The final `realWitnessForm_nonneg` retains only the explicit conjugated-positivity hypothesis, to be discharged by the concrete tensor theorem. Its multiplication by the prefix degree is removed using the proved positive actual tableau cardinality. The historical helper with a trace argument is not evidence that the final endpoint retains such an assumption.

## Full PSD coverage and final theorem assumptions

The final bridge takes only `A : Matrix (Fin 14) (Fin 14) ℂ` and `A.PosSemidef`. The existing `exists_gram_of_posSemidef` factors every such matrix into fourteen complex Gram vectors in the same dimension. It assumes neither nonsingularity nor positive diagonal entries and does not reduce to real matrices or any rank stratum. The proved tensor positivity theorem applies to arbitrary vector factors, with no normalization or independence condition. These two facts together cover every Hermitian PSD matrix, including zero and singular matrices.

The complete ordinary bridge instantiates the internally defined actual `OrdinaryImmanants.character`. Inspection of the elaborated final theorem types confirms that no trace, branching, character, class-function-span, tensor-localization, Gram-factorization, or witness-positivity hypothesis remains. The normalized PDC theorem exposes exactly `Pate653`, `Pate644`, `Pate554`, and `Pate5333`, each instantiated with that same actual character family, besides the matrix and its PSD hypothesis. These four historical facts are theorem arguments; they have not been declared as Lean axioms or proved in this development.

The inspected kernel axiom inventory of both the final bridge and the normalized PDC endpoint is exactly `propext`, `Classical.choice`, and `Quot.sound`. The actual tensor positivity, Young trace identification, coefficient averaging, and Gram factorization endpoints have the same inventory. The certificate's finite metadata checks and some arithmetic checks use fewer axioms. No `sorryAx`, new project axiom, or native-evaluation trust axiom appears.

The formal conclusion uses the literal denominator `12012`, and the four supplied Pate statements use the literal denominators `15015`, `9009`, `6006`, and `15015`. The resulting convex weights are positive and sum to one. A separate theorem identifying every actual tableau cardinality with a hook quotient is not needed for this literal inequality: actual representation dimensions are used in the trace and character-projection formulas and cancel before the displayed numerical normalization. This development should not be represented as a proof of a general hook-length formula or of a separately stated `dim V4433 = 12012` theorem. That qualification does not weaken the explicit target inequality.

The immanants and permanent are represented by their real values. `OrdinaryImmanants.complexImmanant_real` proves that the ordinary complex immanant is fixed by conjugation on every Hermitian matrix; the same general immanant-reality theorem applies to the constant-one character defining the permanent. Thus taking real parts does not replace the requested Hermitian-matrix quantities with different ones.

## Independent checks completed during this round

Independent source compilation passed `TensorFiniteLocalization.lean`, `TensorPairing.lean`, and `WitnessCoefficientPositivity.lean`. Direct axiom inspection of the preserved actual witness trace, the unconditional coefficient pairing, the witness-form central-averaging implication, and the tensor evaluation/conjugation/character-pairing identities returned only `propext`, `Classical.choice`, and `Quot.sound`.

`FinalBridge.lean` passes source-level mathematical review. Its `classPairing_moment` uses actual character inversion invariance, including the non-partition zero fallback. `gram_witness_nonnegative` applies the same coefficient's concrete tensor expectation to all conjugated moments. `psd_witness_nonnegative` uses the existing Gram factorization directly, with no additional restrictions. `matrix_bridge` supplies all twenty row inequalities to the unchanged exact certificate. The final theorem fixes `OrdinaryImmanants.character` internally and names only the four Pate facts as external mathematical inputs. The compiled endpoints have passed the independent axiom and theorem-type inspection described above.

The repaired dimension transports pass mathematical source review and independent compilation. `cast_hermitian` proves preservation of an actual Hermitian matrix under equality of its finite index size; `leftProjector_hermitian` applies it to the two casts already present in the preserved definition. `left_prefixTensor` locally generalizes the total input dimension and its arbitrary coefficient function, applies the exact localization theorem after equality elimination, and reconciles the casts with `cast_cast`. This does not replace the projector, change its normalization, or introduce a character-identification premise.

The concrete cases pass mathematical source review and independent full-file compilation. The `k=1` case uses the actual twelve-site `eta` projector, the actual thirteen-site `mu` projector, and the identity right filter. The `k=2` case uses the actual ten-site and twelve-site projectors and exactly `(I+sign*rightSwap)/2`. Each `hM` transports all six factors in order and uses the proved fixed `S14` pair/right-swap identities. The resulting `concrete_witness_nonneg` statement concerns the coefficient-defined tensor witness itself and has no localization or positivity hypothesis; only witness-row membership and arbitrary finite complex vector factors remain. The sole source-compile warning is an unused section-variable warning in the private cast helper.

The frozen final `FinalBridge.lean`, including `computed_witness_nonnegative`, independently compiled with exit code zero and no output. The build log is `validation/round8/final_bridge_independent_build.log`. The new all-partition API replaces each computed coefficient by the same certified stored coefficient and applies the proved sparse/full-sum identity; it does not change the witness form or restrict the set of partitions.

`validation/round8/FinalAxiomAudit.lean` independently compiled with exit code zero. Its complete output is saved in `validation/round8/final_axiom_audit.log`. It checks the types of all eight public final theorems and inspects thirty-two theorem axiom inventories, including actual tensor positivity, the actual Young witness trace, central coefficient pairing, all-partition certificate arithmetic, contraction, normalization, full PSD Gram coverage, and ordinary-immanant reality. Every inventory is a subset of the standard three axioms listed above. The file also prints the definitions of the four Pate interfaces, making their shapes, denominators, and complete PSD domains explicit.

This is an independent compilation of the completed source files against the available compiled dependency closure and a direct audit of the final compiled theorem bodies. The root agent's separate isolated source rebuild and complete project-theorem inventory are stronger reproducibility checks and are recorded separately; this report does not count them as independently rerun here.

## Final audit conclusion

The previous missing ordinary representation/branching/trace identity and the subsequent concrete tensor-localization blocker are both closed. The complete bridge and every computed witness inequality hold on the full complex Hermitian PSD cone. The formal dominance transfer has no remaining new mathematical obligation: it requires exactly the four historical Pate results that the task permits as prior facts. Their proofs remain outside this Lean development. There is no remaining assumption of the target PDC, the bridge, witness positivity, or an equivalent-strength replacement of those statements.


==> anc/lieb_4433_lean/validation/round8/PRESERVATION.json <==
{
  "established": {
    "count": 21,
    "changed": []
  },
  "round8_baseline": {
    "count": 72,
    "changed": [
      "Bridge/Young/TensorWitnessPositivity.lean"
    ]
  }
}


==> anc/lieb_4433_lean/validation/round8/README_BEFORE.md <==
# Order-fourteen bridge: partial Lean formalization

**Status: incomplete. This project does not yet prove the ordinary-immanant
bridge for all complex Hermitian positive-semidefinite matrices.** It contains
compiled proofs of the direct contraction mechanism, the complete finite
twenty-row certificate calculation, the Gram/tensor identities, and the exact
normalization. The missing step is the representation-theoretic identification
of the computed tableau traces with the actual ordinary symmetric-group
witnesses. This is a substantive proof obligation, not an additional historical
Pate theorem that may be imported under the requested scope.

In particular, there is no closed theorem here asserting

\[
59512d_{4433}(A)\le4035d_{653}(A)+6725d_{644}(A)
 +39759d_{554}(A)+23636d_{5333}(A).
\]

`LiebBridge.Bridge4433` is a **definition of the desired proposition**, not a
proof of it. The theorem `pdc4433_of_bridge_and_four_pate` has that bridge as an
explicit extra hypothesis. It must not be described as the requested result
conditional only on four Pate theorems.

## What is proved

### Direct analytic positivity

`Bridge/Contraction.lean` proves, for arbitrary finite complex arrays,

\[
\langle a\otimes b,F(a\otimes b)\rangle
 =\sum_o\left|\sum_l\overline{b_l}a_{o,l}\right|^2.
\]

This is an equality in the complex numbers; taking the real part gives
nonnegativity. Local filters need not preserve the decomposability of the
individual factors inside either side of the cut.

The principal theorem is `LiebBridge.projectedSwapWitness_nonneg`. It proves
positivity of the exact localized operator `Q B P F B Q` on every split tensor,
using actual matrices and Kronecker products. Its explicit assumptions are

\[
P^\dagger=P,\quad P^2=P,\quad Q^\dagger=Q,\quad B^\dagger=B.
\]

The proof derives the identity
`Q B P F B Q = (P B Q)† F (P B Q)` and then applies the sum of squares.
Commutation of `P` with the swap follows from its actual support on the
untouched block. There is no assumed witness-positivity statement and no
partial-transpose theory.

`Bridge/TensorWitness.lean` proves exact coordinate regrouping, preservation of
the inner product, and factorization of an ordinary pure tensor across the
required cut. It provides the site equivalences `12+1+1 = 14` and `10+2+2 = 14`.
Its local matrices remain parameters; they have not yet been identified with
the specific ordinary-character projectors of the certificate.

### Full complex PSD Gram domain

`Bridge/TensorGram.lean` defines coordinate tensors, the actual symmetric-group
action, pure tensors, their complex inner product, and Gram matrices. It proves
unitarity of the action and the exact Gram monomial identity, with the inverse
permutation convention fixed explicitly.

`exists_gram_of_posSemidef` uses mathlib's theorem
`Matrix.posSemidef_iff_eq_transpose_mul_self` to realize every complex Hermitian
PSD matrix as a Gram matrix. This includes singular matrices and the zero
matrix. No fixed rank, positive-definiteness, real-entry, or genericity
assumption is used.

`Bridge/Immanant.lean` defines the immanant for a **supplied character function**
and the permanent, constructs the tensor representation and character-weighted
operator, and proves

\[
\langle v,P_\chi v\rangle
 =\frac{\mathrm{degree}}{|S_I|}\,d_\chi(\operatorname{Gram}(v)).
\]

It also proves reality on Hermitian matrices for real inversion-invariant
characters. It does not construct the ordinary irreducible character family.

### Exact finite certificate

The entry point is `Bridge/Certificate.lean`, namespace
`LiebBridge.Certificate`. The checked computation uses rational/integer
arithmetic and `decide +kernel`, not floating point or `native_decide`.

The following are proved:

- The partition enumerator is complete, sound, duplicate-free, and has exactly
  135 elements: positive nonincreasing lists summing to fourteen.
- All twenty rational tableau trace rows agree with the supplied sparse
  coefficient rows on every partition of fourteen.
- All twenty rational weights are strictly positive.
- Row metadata has the required sizes, valid partitions, containment,
  `k = 1` or `k = 2`, and sign `+1` or `-1`.
- Every enumerated tableau has the required length; each basis has no
  duplicates; every adjacent axial denominator used is nonzero.
- Sparse keys are distinct valid partitions and stored entries are nonzero.
- The weighted stored coefficient identity holds for every list of natural
  numbers, so cancellation is not limited to the five surviving partitions.
- The weighted computed identity holds for every partition of fourteen.
- The surviving linear form is exactly

  \[
  4035d_{653}+6725d_{644}+39759d_{554}+23636d_{5333}-59512d_{4433}.
  \]

The five numerical hook quotients are checked to be
`12012, 15015, 9009, 6006, 15015`. **Their identification with actual irreducible
character degrees is not yet proved.** That requires the missing representation
construction and hook-length dimension theorem, or an equivalent dimension
argument. The sum of squared hook quotients and each row's hook-degree
cancellation are additional exact consistency identities, not substitutes for
that dimension theorem.

`bridge_of_witness_nonnegative` is an arithmetic implication for an arbitrary
function on shapes. Its twenty witness-positivity assumptions are explicit;
this theorem is not the matrix bridge.

### Generic character algebra

`Bridge/CentralAveraging.lean` proves central averaging and character expansion
from explicit class-function, orthogonality, and spanning hypotheses.

`Bridge/CharacterProjector.lean` proves multiplication/convolution compatibility,
centrality, Hermiticity, idempotence, and PSD of the relevant operator formulas
from explicit representation and coefficient identities. In particular, the
ordinary character **convolution identity** is a hypothesis; pointwise character
orthogonality alone is not substituted for it.

`Bridge/ProjectorConvention.lean` proves that the matrix and tensor operator
definitions agree under explicit inverse invariance of the character. This
accounts for the formulas using `χ(g)` and `χ(g⁻¹)`.

These are proved general lemmas. Their hypotheses have not yet been instantiated
for the required ordinary characters and embedded symmetric subgroups.

### Exact convex normalization and the four historical interfaces

`Bridge/Normalization.lean` proves equivalence of the unnormalized bridge with

\[
\bar d_{4433}\le
\frac{20175}{238048}\bar d_{653}
+\frac{20175}{238048}\bar d_{644}
+\frac{79518}{238048}\bar d_{554}
+\frac{118180}{238048}\bar d_{5333}.
\]

All four coefficients are proved strictly positive and their sum is exactly
one. The arithmetic transfer of the four upper bounds to the target is proved.

`Bridge/PateInterfaces.lean` exposes four separately named propositions:

- `LiebBridge.Pate653`
- `LiebBridge.Pate644`
- `LiebBridge.Pate554`
- `LiebBridge.Pate5333`

Each quantifies over every `Matrix (Fin 14) (Fin 14) ℂ` satisfying mathlib's
`PosSemidef` predicate and states the indicated normalized immanant bound by
the permanent. The ordinary character family is still an explicit parameter.
The historical proofs are not formalized, and none of these propositions is
declared as a global axiom. In a completed application they would be supplied
as precisely the four permitted historical theorem arguments.

## Exact remaining proof obligation

The missing central identification is

\[
\operatorname{Tr}\rho_\nu(W_j)
 = f^{\eta_j}\,\mathrm{computedCoeff}(j,\nu),
\]

for the actual ordinary symmetric-group representations and the actual
central-projector witnesses. It requires:

1. Construction/identification of the ordinary character family, including
   completeness, convolution, reality, inverse invariance, and its degrees.
2. Identification of the embedded subgroup projectors with the local matrices
   used by the contraction theorem.
3. The relevant branching/multiplicity statement, the intermediate-shape
   projection, and the specified seminormal action on the skew-tableau space.
4. Idempotence and the needed commutations for the cyclic trace reduction,
   including the pair-sign projector.
5. Instantiation of the central averaging and Gram lemmas to derive all twenty
   actual immanant witness inequalities.

This is a finite representation-theoretic identity independent of `A`, but it
has not been proved here. Checking the rational table, verifying Coxeter
relations for unrelated matrices, or assuming the twenty witness inequalities
would not close it. No such assumption is hidden in a purported completed
bridge theorem.

See `INDEPENDENT_FORMALIZATION_AUDIT.md` for the separate adversarial review and
`CERTIFICATE_STATUS.md` for the finite-computation boundary.

## Build and reproduce

The project pins:

- Lean `leanprover/lean4:v4.19.0`
- mathlib revision `c44e0c8ee63ca166450922a373c7409c5d26b00b`
- transitive dependencies in `lake-manifest.json`

From the extracted project directory, with Git and elan installed:

```sh
elan toolchain install leanprover/lean4:v4.19.0
lake exe cache get
lake build
python3 scripts/check_axioms.py
python3 scripts/check_generated.py
```

The first dependency/cache download requires internet access. Do not update
the dependency revisions when reproducing this version. `lake build` rebuilds
the project proofs; the certificate uses kernel reduction and may take longer
than a native numerical check.

`scripts/check_generated.py` regenerates the two generated Lean files in an
isolated temporary directory and compares them byte-for-byte with the delivered
files. The Python generators are not trusted by Lean: they only emit literals
and theorem statements that the Lean source checks exactly. The handwritten
algorithm, enumeration proof, contraction proof, and universal arithmetic
identity are separate from the generators.

`Audit.lean` prints the dependencies of the key proved statements. No project
axiom, `sorry`, `admit`, or native-evaluation trust axiom is used. The standard
foundational axioms appearing in the audit are `propext`, `Classical.choice`,
and `Quot.sound`. Visible hypotheses of generic lemmas are not axioms and
remain mathematical obligations at every application.

`validation/BUILD_STATUS.md` records what was actually tested on the available
machine, including the distinction between an isolated source rebuild and a
fresh internet dependency installation.

## Specification provenance

The mathematical source files are preserved under `specification/`:

- `FINAL_PROOF.md` and `exact_certificate/certificate.json` came from the
  supplied `lieb_pdc_4433_independent_review_packet.zip`.
- `INDEPENDENT_AUDIT.md` is the recovered final response from the separate
  task titled **Audit permanental dominance proof**, identified through the
  user's reference to **Lieb permanental dominance**.

These are mathematical specifications and review evidence, not additional Lean
axioms or instructions overriding the requested scope.


==> anc/lieb_4433_lean/validation/round8/RESULT.json <==
{
  "project_build": "passed",
  "isolated_clean_project_build": "passed",
  "project_outputs_reused": false,
  "pinned_dependency_cache_reused": true,
  "axiom_inventory_theorems": 1489,
  "axioms": [
    "Classical.choice",
    "Quot.sound",
    "propext"
  ],
  "clean_inventory_identical": true,
  "source_manifest_files": 80,
  "source_manifest_mismatches": 0,
  "four_pate_results": "explicit theorem parameters only",
  "fresh_network_bootstrap": "not tested"
}


==> anc/lieb_4433_lean/validation/round8/clean_build.log <==
✔ [2828/2866] Built Bridge.Young.TriangularCompression
✔ [2832/2867] Built Bridge.CertificateAlgorithm
✔ [2833/2867] Built Bridge.CentralAveraging
✔ [2835/2871] Built Bridge.Normalization
✔ [3031/3072] Built Bridge.CertificateData
✔ [3032/3073] Built Bridge.Contraction
✔ [3033/3074] Built Bridge.TensorGram
⚠ [3035/3074] Built Bridge.CharacterProjector
warning: ././././Bridge/CharacterProjector.lean:120:0: automatically included section variable(s) unused in theorem 'Bridge.CharacterProjector.characterProjector_eq_inverse_sum':
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3036/3086] Built Bridge.CertificateEnumeration
✔ [3040/3091] Built Bridge.Young.DiagramCardinality
⚠ [3041/3093] Built Bridge.Immanant
warning: ././././Bridge/Immanant.lean:78:0: automatically included section variable(s) unused in theorem 'LiebBridge.star_permutation_monomial':
  [DecidableEq I]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq I] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3042/3093] Built Bridge.Young.TableauGeometry
⚠ [3043/3093] Built Bridge.TensorWitness
warning: ././././Bridge/TensorWitness.lean:30:0: automatically included section variable(s) unused in theorem 'LiebBridge.regroupTensor_inner':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/TensorWitness.lean:44:0: automatically included section variable(s) unused in theorem 'LiebBridge.regroup_pureTensor':
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3044/3093] Built Bridge.Young.RealCoefficientAlgebra
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:40:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_pushforward':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:51:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_delta':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:56:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_add':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:60:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_smul':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:64:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_trace':
  [Group G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:74:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.toMatrix_endEvaluation':
  [Group G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:100:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_add':
  [Group G]
  [Fintype N]
  [DecidableEq N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] [DecidableEq N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:105:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_smul':
  [Group G]
  [Fintype N]
  [DecidableEq N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] [DecidableEq N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3046/3105] Built Bridge.Young.CentralProjectorAction
warning: ././././Bridge/Young/CentralProjectorAction.lean:35:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.scalar_of_commutes':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/CentralProjectorAction.lean:80:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.finrank_ne_zero':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3047/3105] Built Bridge.Young.DiagonalIrreducibility
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:147:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate':
  [Fintype B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:229:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:251:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3048/3105] Built Bridge.Young.CoxeterExtension
✔ [3049/3105] Built Bridge.Young.TraceSemantics
✔ [3050/3105] Built Bridge.PateInterfaces
✔ [3051/3105] Built Bridge.ProjectorConvention
✔ [3052/3105] Built Bridge.Young.ClassFunctionCompleteness
✔ [3053/3105] Built Bridge.Young.TableauSwap
✔ [3054/3105] Built Bridge.Young.BranchingBasis
✔ [3055/3105] Built Bridge.Young.WitnessTraceReduction
✔ [3056/3105] Built Bridge.Young.PrefixDecomposition
✔ [3057/3105] Built Bridge.Young.TableauConnectivity
✔ [3058/3105] Built Bridge.Young.NumberingFlags
✔ [3059/3105] Built Bridge.Young.CertificateTableaux
✔ [3060/3105] Built Bridge.Young.Seminormal
✔ [3061/3105] Built Bridge.Young.ContentSeparation
✔ [3062/3105] Built Bridge.Young.SeminormalEdges
✔ [3063/3105] Built Bridge.Young.BranchingAction
✔ [3064/3105] Built Bridge.Young.CertificateSkewEquiv
✔ [3065/3105] Built Bridge.CertificateChecks
✔ [3066/3105] Built Bridge.Young.CrossShapeSeparation
✔ [3067/3105] Built Bridge.Young.CertificateSkewAction
✔ [3068/3105] Built Bridge.Young.CertificatePrefixShape
✔ [3069/3105] Built Bridge.Young.LocalBraid
✔ [3070/3105] Built Bridge.Certificate
✔ [3071/3105] Built Bridge
✔ [3073/3105] Built Bridge.Young.WitnessShapes
✔ [3074/3105] Built Bridge.Young.AmbientBraid
✔ [3075/3105] Built Bridge.Young.ConjugacyBound
✔ [3076/3105] Built Bridge.Young.StandardCompression
✔ [3077/3105] Built Bridge.Young.YoungRepresentation
✔ [3078/3105] Built Bridge.Young.TableauExistence
✔ [3079/3105] Built Bridge.Young.ScalarExtension
✔ [3080/3105] Built Bridge.Young.YoungIrreducibility
✔ [3081/3105] Built Bridge.Young.PrefixRepresentation
✔ [3082/3105] Built Bridge.Young.YoungCharacter
✔ [3083/3105] Built Bridge.Young.SuffixAction
⚠ [3084/3105] Built Bridge.Young.YoungInequivalence
warning: ././././Bridge/Young/YoungInequivalence.lean:38:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:46:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:97:4: try 'simp at hh' instead of 'simpa using hh'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
✔ [3085/3105] Built Bridge.Young.SuffixWord
✔ [3086/3105] Built Bridge.Young.YoungFDRep
✔ [3087/3105] Built Bridge.Young.YoungCharacterCompleteness
✔ [3088/3105] Built Bridge.Young.YoungProjectors
✔ [3089/3105] Built Bridge.Young.OrdinaryImmanants
✔ [3090/3105] Built Bridge.Young.TensorYoungProjectors
✔ [3091/3105] Built Bridge.Young.PrefixProjector
⚠ [3092/3105] Built Bridge.Young.TensorPairing
warning: ././././Bridge/Young/TensorPairing.lean:44:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorPairing.moment_conjugate':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorPairing.lean:55:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorPairing.character_pairing':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3093/3105] Built Bridge.Young.PrefixTrace
✔ [3094/3105] Built Bridge.Young.PrefixProjectorAlgebra
⚠ [3095/3105] Built Bridge.Young.TensorLocalization
warning: ././././Bridge/Young/TensorLocalization.lean:52:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_outside':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:55:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_left':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:58:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_right':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:200:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.transportVector_inner':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:204:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.transport_pureTensor':
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq I]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq I] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3096/3105] Built Bridge.Young.SelectedTrace
✔ [3097/3105] Built Bridge.Young.WitnessOperators
✔ [3098/3105] Built Bridge.Young.SelectedWordTrace
✔ [3099/3105] Built Bridge.Young.TensorFiniteLocalization
✔ [3100/3105] Built Bridge.Young.WitnessCoefficients
⚠ [3101/3105] Built Bridge.Young.WitnessTrace
warning: ././././Bridge/Young/WitnessTrace.lean:19:64: 'noncomm_ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:21:62: 'noncomm_ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:23:70: 'noncomm_ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:19:64: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:21:62: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:23:70: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
✔ [3102/3105] Built Bridge.Young.WitnessCoefficientPositivity
⚠ [3103/3105] Built Bridge.Young.TensorWitnessPositivity
warning: ././././Bridge/Young/TensorWitnessPositivity.lean:101:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.cast_hermitian':
  [Fintype D]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [3104/3105] Built Bridge.Young.FinalBridge
✔ [3105/3105] Built Bridge.Young
Build completed successfully.


==> anc/lieb_4433_lean/validation/round8/complete_build.log <==
⚠ [2812/2884] Replayed Bridge.Young.DiagonalIrreducibility
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:147:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate':
  [Fintype B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:229:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:251:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2821/2884] Replayed Bridge.Young.YoungInequivalence
warning: ././././Bridge/Young/YoungInequivalence.lean:38:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:46:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:97:4: try 'simp at hh' instead of 'simpa using hh'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3020/3093] Replayed Bridge.Young.CentralProjectorAction
warning: ././././Bridge/Young/CentralProjectorAction.lean:35:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.scalar_of_commutes':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/CentralProjectorAction.lean:80:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.finrank_ne_zero':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3049/3093] Replayed Bridge.CharacterProjector
warning: ././././Bridge/CharacterProjector.lean:120:0: automatically included section variable(s) unused in theorem 'Bridge.CharacterProjector.characterProjector_eq_inverse_sum':
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3052/3093] Replayed Bridge.Immanant
warning: ././././Bridge/Immanant.lean:78:0: automatically included section variable(s) unused in theorem 'LiebBridge.star_permutation_monomial':
  [DecidableEq I]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq I] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3054/3093] Replayed Bridge.TensorWitness
warning: ././././Bridge/TensorWitness.lean:30:0: automatically included section variable(s) unused in theorem 'LiebBridge.regroupTensor_inner':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/TensorWitness.lean:44:0: automatically included section variable(s) unused in theorem 'LiebBridge.regroup_pureTensor':
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3070/3093] Replayed Bridge.Young.RealCoefficientAlgebra
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:40:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_pushforward':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:51:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_delta':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:56:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_add':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:60:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_smul':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:64:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_trace':
  [Group G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:74:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.toMatrix_endEvaluation':
  [Group G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:100:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_add':
  [Group G]
  [Fintype N]
  [DecidableEq N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] [DecidableEq N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:105:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_smul':
  [Group G]
  [Fintype N]
  [DecidableEq N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] [DecidableEq N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3078/3103] Replayed Bridge.Young.TensorLocalization
warning: ././././Bridge/Young/TensorLocalization.lean:52:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_outside':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:55:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_left':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:58:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_right':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:200:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.transportVector_inner':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:204:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.transport_pureTensor':
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq I]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq I] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3089/3103] Replayed Bridge.Young.TensorWitnessPositivity
warning: ././././Bridge/Young/TensorWitnessPositivity.lean:101:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.cast_hermitian':
  [Fintype D]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3091/3103] Replayed Bridge.Young.TensorPairing
warning: ././././Bridge/Young/TensorPairing.lean:44:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorPairing.moment_conjugate':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorPairing.lean:55:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorPairing.character_pairing':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3099/3103] Replayed Bridge.Young.WitnessTrace
warning: ././././Bridge/Young/WitnessTrace.lean:19:64: 'noncomm_ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:21:62: 'noncomm_ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:23:70: 'noncomm_ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:19:64: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:21:62: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
warning: ././././Bridge/Young/WitnessTrace.lean:23:70: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
✔ [3102/3103] Built Bridge.Young.FinalBridge
✔ [3103/3103] Built Bridge.Young
Build completed successfully.


==> anc/lieb_4433_lean/validation/round8/concrete_development.log <==
⚠ [2812/3082] Replayed Bridge.Young.DiagonalIrreducibility
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:147:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate':
  [Fintype B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:229:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:251:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2821/3082] Replayed Bridge.Young.YoungInequivalence
warning: ././././Bridge/Young/YoungInequivalence.lean:38:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:46:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:97:4: try 'simp at hh' instead of 'simpa using hh'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3020/3082] Replayed Bridge.Young.CentralProjectorAction
warning: ././././Bridge/Young/CentralProjectorAction.lean:35:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.scalar_of_commutes':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/CentralProjectorAction.lean:80:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.finrank_ne_zero':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3049/3082] Replayed Bridge.CharacterProjector
warning: ././././Bridge/CharacterProjector.lean:120:0: automatically included section variable(s) unused in theorem 'Bridge.CharacterProjector.characterProjector_eq_inverse_sum':
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3052/3082] Replayed Bridge.Immanant
warning: ././././Bridge/Immanant.lean:78:0: automatically included section variable(s) unused in theorem 'LiebBridge.star_permutation_monomial':
  [DecidableEq I]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq I] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3056/3082] Replayed Bridge.TensorWitness
warning: ././././Bridge/TensorWitness.lean:30:0: automatically included section variable(s) unused in theorem 'LiebBridge.regroupTensor_inner':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/TensorWitness.lean:44:0: automatically included section variable(s) unused in theorem 'LiebBridge.regroup_pureTensor':
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3057/3082] Replayed Bridge.Young.TensorLocalization
warning: ././././Bridge/Young/TensorLocalization.lean:52:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_outside':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:55:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_left':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:58:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_right':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:200:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.transportVector_inner':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:204:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.transport_pureTensor':
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq I]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq I] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3077/3082] Replayed Bridge.Young.RealCoefficientAlgebra
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:40:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_pushforward':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:51:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_delta':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:56:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_add':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:60:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_smul':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:64:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_trace':
  [Group G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:74:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.toMatrix_endEvaluation':
  [Group G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:100:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_add':
  [Group G]
  [Fintype N]
  [DecidableEq N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] [DecidableEq N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:105:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_smul':
  [Group G]
  [Fintype N]
  [DecidableEq N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] [DecidableEq N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✖ [3087/3087] Building Bridge.Young.TensorWitnessPositivity
trace: .> LEAN_PATH=././.lake/packages/Cli/.lake/build/lib/lean:././.lake/packages/batteries/.lake/build/lib/lean:././.lake/packages/Qq/.lake/build/lib/lean:././.lake/packages/aesop/.lake/build/lib/lean:././.lake/packages/proofwidgets/.lake/build/lib/lean:././.lake/packages/importGraph/.lake/build/lib/lean:././.lake/packages/LeanSearchClient/.lake/build/lib/lean:././.lake/packages/plausible/.lake/build/lib/lean:././.lake/packages/mathlib/.lake/build/lib/lean:././.lake/build/lib/lean /Users/mmdli/.elan/toolchains/leanprover--lean4---v4.19.0/bin/lean ././././Bridge/Young/TensorWitnessPositivity.lean -R ./././. -o ././.lake/build/lib/lean/Bridge/Young/TensorWitnessPositivity.olean -i ././.lake/build/lib/lean/Bridge/Young/TensorWitnessPositivity.ilean -c ././.lake/build/ir/Bridge/Young/TensorWitnessPositivity.c --json
warning: ././././Bridge/Young/TensorWitnessPositivity.lean:101:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.cast_hermitian':
  [Fintype D]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
error: ././././Bridge/Young/TensorWitnessPositivity.lean:153:4: simp made no progress
error: ././././Bridge/Young/TensorWitnessPositivity.lean:157:4: simp made no progress
error: ././././Bridge/Young/TensorWitnessPositivity.lean:172:76: unsolved goals
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
w : Witness
hw : w ∈ rows
hk : w.k = 1
v : Fin 14 → D → ℂ
hE : (etaDiagram w hw).card = 11 + 1
hU : (muDiagram w hw).card = 12 + 1
hEta : tensorEtaP w hw = prefixTensor hE ⋯
hMu : tensorMuQ w hw = prefixTensor hU ⋯
hP : (transportMatrix (splitSites 12 1)) (tensorEtaP w hw) = outsideLift (tensorProjector hE)
hQ : (transportMatrix (splitSites 12 1)) (tensorMuQ w hw) = leftLift (leftProjector 12 1 hU ⋯)
hF : (transportMatrix (splitSites 12 1)) (tensorPairF w) = pairSwapMatrix
⊢ (transportMatrix (splitSites 12 1)) 1 = 1
error: ././././Bridge/Young/TensorWitnessPositivity.lean:193:4: simp made no progress
error: ././././Bridge/Young/TensorWitnessPositivity.lean:197:4: simp made no progress
error: ././././Bridge/Young/TensorWitnessPositivity.lean:215:26: tactic 'rewrite' failed, did not find instance of the pattern in the target expression
  (transportMatrix ?ψ) (tensorPermMatrix ((Equiv.permCongr ?ψ) ?g))
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
w : Witness
hw : w ∈ rows
hk : w.k = 2
v : Fin 14 → D → ℂ
hE : (etaDiagram w hw).card = 9 + 1
hU : (muDiagram w hw).card = 11 + 1
B : Matrix (Fin 2 → D) (Fin 2 → D) ℂ := (1 / 2) • (1 + ↑w.sign • tensorPermMatrix (Equiv.swap 0 1))
hEta : tensorEtaP w hw = prefixTensor hE ⋯
hMu : tensorMuQ w hw = prefixTensor hU ⋯
hP : (transportMatrix (splitSites 10 2)) (tensorEtaP w hw) = outsideLift (tensorProjector hE)
hQ : (transportMatrix (splitSites 10 2)) (tensorMuQ w hw) = leftLift (leftProjector 10 2 hU ⋯)
hF : (transportMatrix (splitSites 10 2)) (tensorPairF w) = pairSwapMatrix
⊢ (transportMatrix (splitSites 10 2))
      (if True then
        (1 / 2) • (1 + ↑w.sign • tensorPermMatrix ((splitSites 10 2).permCongr (rightPerm (Equiv.swap 0 1))))
      else 1) =
    rightLift B
error: Lean exited with code 1
Some required builds logged failures:
- Bridge.Young.TensorWitnessPositivity
error: build failed


==> anc/lieb_4433_lean/validation/round8/concrete_development2.log <==
⚠ [2812/2989] Replayed Bridge.Young.DiagonalIrreducibility
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:147:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate':
  [Fintype B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:229:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:251:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2821/2989] Replayed Bridge.Young.YoungInequivalence
warning: ././././Bridge/Young/YoungInequivalence.lean:38:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:46:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:97:4: try 'simp at hh' instead of 'simpa using hh'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3021/3087] Replayed Bridge.Young.CentralProjectorAction
warning: ././././Bridge/Young/CentralProjectorAction.lean:35:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.scalar_of_commutes':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/CentralProjectorAction.lean:80:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.finrank_ne_zero':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3050/3087] Replayed Bridge.CharacterProjector
warning: ././././Bridge/CharacterProjector.lean:120:0: automatically included section variable(s) unused in theorem 'Bridge.CharacterProjector.characterProjector_eq_inverse_sum':
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3053/3087] Replayed Bridge.Immanant
warning: ././././Bridge/Immanant.lean:78:0: automatically included section variable(s) unused in theorem 'LiebBridge.star_permutation_monomial':
  [DecidableEq I]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq I] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3057/3087] Replayed Bridge.TensorWitness
warning: ././././Bridge/TensorWitness.lean:30:0: automatically included section variable(s) unused in theorem 'LiebBridge.regroupTensor_inner':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/TensorWitness.lean:44:0: automatically included section variable(s) unused in theorem 'LiebBridge.regroup_pureTensor':
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3058/3087] Replayed Bridge.Young.TensorLocalization
warning: ././././Bridge/Young/TensorLocalization.lean:52:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_outside':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:55:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_left':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:58:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_right':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:200:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.transportVector_inner':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:204:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.transport_pureTensor':
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq I]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq I] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3081/3087] Replayed Bridge.Young.RealCoefficientAlgebra
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:40:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_pushforward':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:51:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_delta':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:56:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_add':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:60:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_smul':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:64:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_trace':
  [Group G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:74:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.toMatrix_endEvaluation':
  [Group G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:100:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_add':
  [Group G]
  [Fintype N]
  [DecidableEq N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] [DecidableEq N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:105:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_smul':
  [Group G]
  [Fintype N]
  [DecidableEq N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] [DecidableEq N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
✖ [3087/3087] Building Bridge.Young.TensorWitnessPositivity
trace: .> LEAN_PATH=././.lake/packages/Cli/.lake/build/lib/lean:././.lake/packages/batteries/.lake/build/lib/lean:././.lake/packages/Qq/.lake/build/lib/lean:././.lake/packages/aesop/.lake/build/lib/lean:././.lake/packages/proofwidgets/.lake/build/lib/lean:././.lake/packages/importGraph/.lake/build/lib/lean:././.lake/packages/LeanSearchClient/.lake/build/lib/lean:././.lake/packages/plausible/.lake/build/lib/lean:././.lake/packages/mathlib/.lake/build/lib/lean:././.lake/build/lib/lean /Users/mmdli/.elan/toolchains/leanprover--lean4---v4.19.0/bin/lean ././././Bridge/Young/TensorWitnessPositivity.lean -R ./././. -o ././.lake/build/lib/lean/Bridge/Young/TensorWitnessPositivity.olean -i ././.lake/build/lib/lean/Bridge/Young/TensorWitnessPositivity.ilean -c ././.lake/build/ir/Bridge/Young/TensorWitnessPositivity.c --json
warning: ././././Bridge/Young/TensorWitnessPositivity.lean:101:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.cast_hermitian':
  [Fintype D]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
error: ././././Bridge/Young/TensorWitnessPositivity.lean:153:10: typeclass instance problem is stuck, it is often due to metavariables
  DecidableEq ?m.59427
error: ././././Bridge/Young/TensorWitnessPositivity.lean:156:4: type mismatch
  matrixEvaluation_prefix_eq ?m.68631 ?m.68632
has type
  matrixEvaluation tensorPermMatrix (prefixCoeff ?m.68631 ?m.68632) = prefixTensor ?m.68631 ?m.68632 : Prop
but is expected to have type
  matrixEvaluation tensorPermMatrix (prefixCoeff ⋯ ⋯) = prefixTensor hU ⋯ : Prop
error: ././././Bridge/Young/TensorWitnessPositivity.lean:170:76: unsolved goals
case h.e'_2.a
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
w : Witness
hw : w ∈ rows
hk : w.k = 1
v : Fin 14 → D → ℂ
hE : (etaDiagram w hw).card = 11 + 1
hU : (muDiagram w hw).card = 12 + 1
hEta : tensorEtaP w hw = prefixTensor hE ⋯
hMu : tensorMuQ w hw = prefixTensor hU ⋯
hP : (transportMatrix (splitSites 12 1)) (tensorEtaP w hw) = outsideLift (tensorProjector hE)
hQ : (transportMatrix (splitSites 12 1)) (tensorMuQ w hw) = leftLift (leftProjector 12 1 hU ⋯)
hF : (transportMatrix (splitSites 12 1)) (tensorPairF w) = pairSwapMatrix
x y : Coordinates (Fin 12) (Fin 1) D
⊢ (transportMatrix (splitSites 12 1)) 1 x y = if x = y then 1 else 0
error: ././././Bridge/Young/TensorWitnessPositivity.lean:193:10: typeclass instance problem is stuck, it is often due to metavariables
  DecidableEq ?m.64038
error: ././././Bridge/Young/TensorWitnessPositivity.lean:196:4: type mismatch
  matrixEvaluation_prefix_eq ?m.73194 ?m.73195
has type
  matrixEvaluation tensorPermMatrix (prefixCoeff ?m.73194 ?m.73195) = prefixTensor ?m.73194 ?m.73195 : Prop
but is expected to have type
  matrixEvaluation tensorPermMatrix (prefixCoeff ⋯ ⋯) = prefixTensor hU ⋯ : Prop
error: ././././Bridge/Young/TensorWitnessPositivity.lean:211:39: unsolved goals
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
w : Witness
hw : w ∈ rows
hk : w.k = 2
v : Fin 14 → D → ℂ
hE : (etaDiagram w hw).card = 9 + 1
hU : (muDiagram w hw).card = 11 + 1
B : Matrix (Fin 2 → D) (Fin 2 → D) ℂ := (1 / 2) • (1 + ↑w.sign • tensorPermMatrix (Equiv.swap 0 1))
hEta : tensorEtaP w hw = prefixTensor hE ⋯
hMu : tensorMuQ w hw = prefixTensor hU ⋯
hP : (transportMatrix (splitSites 10 2)) (tensorEtaP w hw) = outsideLift (tensorProjector hE)
hQ : (transportMatrix (splitSites 10 2)) (tensorMuQ w hw) = leftLift (leftProjector 10 2 hU ⋯)
hF : (transportMatrix (splitSites 10 2)) (tensorPairF w) = pairSwapMatrix
⊢ (1 / 2) •
      ((transportMatrix (splitSites 10 2)) 1 +
        ↑w.sign • Matrix.kroneckerMap (fun x1 x2 => x1 * x2) 1 (tensorPermMatrix (Equiv.swap 0 1))) =
    (1 / 2) • (1 + ↑w.sign • Matrix.kroneckerMap (fun x1 x2 => x1 * x2) 1 (tensorPermMatrix (Equiv.swap 0 1)))
error: Lean exited with code 1
Some required builds logged failures:
- Bridge.Young.TensorWitnessPositivity
error: build failed


==> anc/lieb_4433_lean/validation/round8/concrete_development3.log <==
⚠ [2812/2889] Replayed Bridge.Young.DiagonalIrreducibility
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:147:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate':
  [Fintype B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:229:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:251:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2821/2889] Replayed Bridge.Young.YoungInequivalence
warning: ././././Bridge/Young/YoungInequivalence.lean:38:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:46:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:97:4: try 'simp at hh' instead of 'simpa using hh'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3021/3087] Replayed Bridge.Young.CentralProjectorAction
warning: ././././Bridge/Young/CentralProjectorAction.lean:35:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.scalar_of_commutes':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/CentralProjectorAction.lean:80:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.finrank_ne_zero':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3050/3087] Replayed Bridge.CharacterProjector
warning: ././././Bridge/CharacterProjector.lean:120:0: automatically included section variable(s) unused in theorem 'Bridge.CharacterProjector.characterProjector_eq_inverse_sum':
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3053/3087] Replayed Bridge.Immanant
warning: ././././Bridge/Immanant.lean:78:0: automatically included section variable(s) unused in theorem 'LiebBridge.star_permutation_monomial':
  [DecidableEq I]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq I] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3057/3087] Replayed Bridge.TensorWitness
warning: ././././Bridge/TensorWitness.lean:30:0: automatically included section variable(s) unused in theorem 'LiebBridge.regroupTensor_inner':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/TensorWitness.lean:44:0: automatically included section variable(s) unused in theorem 'LiebBridge.regroup_pureTensor':
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3058/3087] Replayed Bridge.Young.TensorLocalization
warning: ././././Bridge/Young/TensorLocalization.lean:52:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_outside':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:55:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_left':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:58:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_right':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:200:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.transportVector_inner':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:204:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.transport_pureTensor':
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq I]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq I] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3081/3087] Replayed Bridge.Young.RealCoefficientAlgebra
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:40:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_pushforward':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:51:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_delta':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:56:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_add':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:60:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_smul':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:64:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_trace':
  [Group G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:74:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.toMatrix_endEvaluation':
  [Group G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:100:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_add':
  [Group G]
  [Fintype N]
  [DecidableEq N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] [DecidableEq N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:105:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_smul':
  [Group G]
  [Fintype N]
  [DecidableEq N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] [DecidableEq N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3087/3087] Built Bridge.Young.TensorWitnessPositivity
warning: ././././Bridge/Young/TensorWitnessPositivity.lean:101:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.cast_hermitian':
  [Fintype D]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
Build completed successfully.


==> anc/lieb_4433_lean/validation/round8/final_axiom_audit.log <==
LiebBridge.Young.FinalBridge.classPairing_moment.{u_1} {D : Type u_1} [Fintype D] [DecidableEq D] (v : Fin 14 → D → ℂ) :
  LiebBridge.Young.WitnessCoefficientPositivity.classPairing (LiebBridge.Young.TensorPairing.moment v) = fun p =>
    LiebBridge.Young.OrdinaryImmanants.immanant p (LiebBridge.gramMatrix v)
LiebBridge.Young.FinalBridge.gram_witness_nonnegative.{u_1} {D : Type u_1} [Fintype D] [DecidableEq D]
  (w : LiebBridge.Certificate.Witness) (hw : w ∈ LiebBridge.Certificate.rows) (v : Fin 14 → D → ℂ) :
  0 ≤
    LiebBridge.Certificate.realWitnessForm w fun p =>
      LiebBridge.Young.OrdinaryImmanants.immanant p (LiebBridge.gramMatrix v)
LiebBridge.Young.FinalBridge.psd_witness_nonnegative (w : LiebBridge.Certificate.Witness)
  (hw : w ∈ LiebBridge.Certificate.rows) (A : LiebBridge.Matrix14) (hA : Matrix.PosSemidef A) :
  0 ≤ LiebBridge.Certificate.realWitnessForm w fun p => LiebBridge.Young.OrdinaryImmanants.immanant p A
LiebBridge.Young.FinalBridge.computed_witness_nonnegative (w : LiebBridge.Certificate.Witness)
  (hw : w ∈ LiebBridge.Certificate.rows) (A : LiebBridge.Matrix14) (hA : Matrix.PosSemidef A) :
  0 ≤ ∑ p, ↑(LiebBridge.Certificate.computedCoeff w ↑p) * LiebBridge.Young.OrdinaryImmanants.immanant (↑p) A
LiebBridge.Young.FinalBridge.matrix_bridge : LiebBridge.Bridge4433 LiebBridge.Young.OrdinaryImmanants.character
LiebBridge.Young.FinalBridge.bridge_inequality (A : LiebBridge.Matrix14) (hA : Matrix.PosSemidef A) :
  59512 * LiebBridge.Young.OrdinaryImmanants.immanant [4, 4, 3, 3] A ≤
    4035 * LiebBridge.Young.OrdinaryImmanants.immanant [6, 5, 3] A +
          6725 * LiebBridge.Young.OrdinaryImmanants.immanant [6, 4, 4] A +
        39759 * LiebBridge.Young.OrdinaryImmanants.immanant [5, 5, 4] A +
      23636 * LiebBridge.Young.OrdinaryImmanants.immanant [5, 3, 3, 3] A
LiebBridge.Young.FinalBridge.normalized_bridge (A : LiebBridge.Matrix14) (hA : Matrix.PosSemidef A) :
  LiebBridge.Young.OrdinaryImmanants.immanant [4, 4, 3, 3] A / 12012 ≤
    20175 / 238048 * (LiebBridge.Young.OrdinaryImmanants.immanant [6, 5, 3] A / 15015) +
          20175 / 238048 * (LiebBridge.Young.OrdinaryImmanants.immanant [6, 4, 4] A / 9009) +
        79518 / 238048 * (LiebBridge.Young.OrdinaryImmanants.immanant [5, 5, 4] A / 6006) +
      118180 / 238048 * (LiebBridge.Young.OrdinaryImmanants.immanant [5, 3, 3, 3] A / 15015)
LiebBridge.Young.FinalBridge.pdc4433_of_four_pate
  (pate653 : LiebBridge.Pate653 LiebBridge.Young.OrdinaryImmanants.character)
  (pate644 : LiebBridge.Pate644 LiebBridge.Young.OrdinaryImmanants.character)
  (pate554 : LiebBridge.Pate554 LiebBridge.Young.OrdinaryImmanants.character)
  (pate5333 : LiebBridge.Pate5333 LiebBridge.Young.OrdinaryImmanants.character) (A : LiebBridge.Matrix14)
  (hA : Matrix.PosSemidef A) :
  LiebBridge.Young.OrdinaryImmanants.immanant [4, 4, 3, 3] A / 12012 ≤ LiebBridge.permanent A
LiebBridge.Young.TensorWitnessPositivity.concrete_witness_nonneg.{u_1} {D : Type u_1} [Fintype D] [DecidableEq D]
  (w : LiebBridge.Certificate.Witness) (hw : w ∈ LiebBridge.Certificate.rows) (v : Fin 14 → D → ℂ) :
  0 ≤
    (LiebBridge.tensorInner (LiebBridge.pureTensor v)
        ((LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation Bridge.ProjectorConvention.tensorPermMatrix
              (LiebBridge.Young.WitnessCoefficients.witnessCoeff w hw)).mulVec
          (LiebBridge.pureTensor v))).re
LiebBridge.Young.WitnessTrace.trace_witness_eq_computedCoeff (w : LiebBridge.Certificate.Witness)
  (hw : w ∈ LiebBridge.Certificate.rows) (p : LiebBridge.Certificate.Shape)
  (hp : LiebBridge.Certificate.IsPartition14 p) :
  (LinearMap.trace ℂ (LiebBridge.Young.WitnessOperators.Space p hp))
      (LiebBridge.Young.WitnessOperators.witness w hw p hp) =
    ↑(LiebBridge.Young.YoungProjectors.degree (LiebBridge.Young.WitnessShapes.etaDiagram w hw)) *
      ↑(LiebBridge.Certificate.computedCoeff w p)
LiebBridge.exists_gram_of_posSemidef.{u_1} {I : Type u_1} [Fintype I] (A : Matrix I I ℂ) (hA : A.PosSemidef) :
  ∃ v, A = LiebBridge.gramMatrix v
LiebBridge.Young.OrdinaryImmanants.complexImmanant_real (p : LiebBridge.Certificate.Shape) (A : LiebBridge.Matrix14)
  (hA : Matrix.IsHermitian A) :
  star (LiebBridge.complexImmanant (fun g => ↑(LiebBridge.Young.OrdinaryImmanants.character p g)) A) =
    LiebBridge.complexImmanant (fun g => ↑(LiebBridge.Young.OrdinaryImmanants.character p g)) A
'LiebBridge.Young.FinalBridge.classPairing_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Young.FinalBridge.gram_witness_nonnegative' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Young.FinalBridge.psd_witness_nonnegative' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Young.FinalBridge.computed_witness_nonnegative' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Young.FinalBridge.matrix_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Young.FinalBridge.bridge_inequality' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Young.FinalBridge.normalized_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Young.FinalBridge.pdc4433_of_four_pate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Young.TensorWitnessPositivity.concrete_witness_nonneg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LiebBridge.Young.WitnessTrace.trace_witness_eq_computedCoeff' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LiebBridge.Young.WitnessCoefficientPositivity.coefficient_pairing' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LiebBridge.Young.WitnessCoefficientPositivity.realWitnessForm_nonneg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LiebBridge.Young.TensorPairing.character_pairing' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Young.TensorPairing.moment_conjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Young.TensorPairing.evaluation_pairing' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.aggregateComputedIdentity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.realWeightedIdentity' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.bridge_of_witness_nonnegative' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Certificate.computedCoeff_eq_storedCoeff_of_partition' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'LiebBridge.Certificate.witnessMetadataCheck' depends on axioms: [propext]
'LiebBridge.Certificate.tableauSafetyCheck' depends on axioms: [propext]
'LiebBridge.Certificate.mem_partitions14_iff' depends on axioms: [propext, Quot.sound]
'Bridge.Normalization.degree_balance' depends on axioms: [propext]
'Bridge.Normalization.normalized_weights_positive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.Normalization.normalized_weights_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.Normalization.bridge_iff_normalizedBridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'Bridge.Normalization.pdc4433_of_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.pairSwap_expectation_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.witness_eq_adjoint_sandwich' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.projectedSwapWitness_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.exists_gram_of_posSemidef' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Young.OrdinaryImmanants.complexImmanant_real' depends on axioms: [propext, Classical.choice, Quot.sound]
def LiebBridge.Pate653 : LiebBridge.CharacterFamily14 → Prop :=
fun χ =>
  ∀ (A : LiebBridge.Matrix14),
    Matrix.PosSemidef A → LiebBridge.immanants14 χ A [6, 5, 3] / 15015 ≤ LiebBridge.permanent A
def LiebBridge.Pate644 : LiebBridge.CharacterFamily14 → Prop :=
fun χ =>
  ∀ (A : LiebBridge.Matrix14),
    Matrix.PosSemidef A → LiebBridge.immanants14 χ A [6, 4, 4] / 9009 ≤ LiebBridge.permanent A
def LiebBridge.Pate554 : LiebBridge.CharacterFamily14 → Prop :=
fun χ =>
  ∀ (A : LiebBridge.Matrix14),
    Matrix.PosSemidef A → LiebBridge.immanants14 χ A [5, 5, 4] / 6006 ≤ LiebBridge.permanent A
def LiebBridge.Pate5333 : LiebBridge.CharacterFamily14 → Prop :=
fun χ =>
  ∀ (A : LiebBridge.Matrix14),
    Matrix.PosSemidef A → LiebBridge.immanants14 χ A [5, 3, 3, 3] / 15015 ≤ LiebBridge.permanent A


==> anc/lieb_4433_lean/validation/round8/final_bridge_axioms.log <==
@LiebBridge.Young.FinalBridge.gram_witness_nonnegative : ∀ {D : Type u_1} [inst : Fintype D] [inst_1 : DecidableEq D],
  ∀ w ∈ LiebBridge.Certificate.rows,
    ∀ (v : Fin 14 → D → ℂ),
      0 ≤
        LiebBridge.Certificate.realWitnessForm w fun p =>
          LiebBridge.Young.OrdinaryImmanants.immanant p (LiebBridge.gramMatrix v)
LiebBridge.Young.FinalBridge.psd_witness_nonnegative : ∀ w ∈ LiebBridge.Certificate.rows,
  ∀ (A : LiebBridge.Matrix14),
    Matrix.PosSemidef A →
      0 ≤ LiebBridge.Certificate.realWitnessForm w fun p => LiebBridge.Young.OrdinaryImmanants.immanant p A
LiebBridge.Young.FinalBridge.matrix_bridge : LiebBridge.Bridge4433 LiebBridge.Young.OrdinaryImmanants.character
LiebBridge.Young.FinalBridge.normalized_bridge : ∀ (A : LiebBridge.Matrix14),
  Matrix.PosSemidef A →
    LiebBridge.Young.OrdinaryImmanants.immanant [4, 4, 3, 3] A / 12012 ≤
      20175 / 238048 * (LiebBridge.Young.OrdinaryImmanants.immanant [6, 5, 3] A / 15015) +
            20175 / 238048 * (LiebBridge.Young.OrdinaryImmanants.immanant [6, 4, 4] A / 9009) +
          79518 / 238048 * (LiebBridge.Young.OrdinaryImmanants.immanant [5, 5, 4] A / 6006) +
        118180 / 238048 * (LiebBridge.Young.OrdinaryImmanants.immanant [5, 3, 3, 3] A / 15015)
LiebBridge.Young.FinalBridge.pdc4433_of_four_pate : LiebBridge.Pate653 LiebBridge.Young.OrdinaryImmanants.character →
  LiebBridge.Pate644 LiebBridge.Young.OrdinaryImmanants.character →
    LiebBridge.Pate554 LiebBridge.Young.OrdinaryImmanants.character →
      LiebBridge.Pate5333 LiebBridge.Young.OrdinaryImmanants.character →
        ∀ (A : LiebBridge.Matrix14),
          Matrix.PosSemidef A →
            LiebBridge.Young.OrdinaryImmanants.immanant [4, 4, 3, 3] A / 12012 ≤ LiebBridge.permanent A
'LiebBridge.Young.FinalBridge.gram_witness_nonnegative' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Young.FinalBridge.psd_witness_nonnegative' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Young.FinalBridge.matrix_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Young.FinalBridge.normalized_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'LiebBridge.Young.FinalBridge.pdc4433_of_four_pate' depends on axioms: [propext, Classical.choice, Quot.sound]
LiebBridge.Young.FinalBridge.computed_witness_nonnegative : ∀ w ∈ LiebBridge.Certificate.rows,
  ∀ (A : LiebBridge.Matrix14),
    Matrix.PosSemidef A →
      0 ≤ ∑ p, ↑(LiebBridge.Certificate.computedCoeff w ↑p) * LiebBridge.Young.OrdinaryImmanants.immanant (↑p) A
'LiebBridge.Young.FinalBridge.computed_witness_nonnegative' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lieb_4433_lean/validation/round8/generated_sources.log <==
Exact generated-source match: CertificateData.lean
Exact generated-source match: CertificateChecks.lean


==> anc/lieb_4433_lean/validation/round8/one_development.log <==
Bridge/Young/TensorWitnessPositivity.lean:101:8: warning: automatically included section variable(s) unused in theorem '_private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.cast_hermitian':
  [Fintype D]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
Bridge/Young/TensorWitnessPositivity.lean:153:4: error: simp made no progress
Bridge/Young/TensorWitnessPositivity.lean:157:4: error: simp made no progress
Bridge/Young/TensorWitnessPositivity.lean:172:76: error: unsolved goals
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
w : Witness
hw : w ∈ rows
hk : w.k = 1
v : Fin 14 → D → ℂ
hE : (etaDiagram w hw).card = 11 + 1
hU : (muDiagram w hw).card = 12 + 1
hEta : tensorEtaP w hw = prefixTensor hE ⋯
hMu : tensorMuQ w hw = prefixTensor hU ⋯
hP : (transportMatrix (splitSites 12 1)) (tensorEtaP w hw) = outsideLift (tensorProjector hE)
hQ : (transportMatrix (splitSites 12 1)) (tensorMuQ w hw) = leftLift (leftProjector 12 1 hU ⋯)
hF : (transportMatrix (splitSites 12 1)) (tensorPairF w) = pairSwapMatrix
⊢ (transportMatrix (splitSites 12 1)) 1 = 1


==> anc/lieb_4433_lean/validation/round8/transport_build.log <==
⚠ [2812/2850] Replayed Bridge.Young.DiagonalIrreducibility
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:147:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.basisVector_mem_of_nonzero_coordinate':
  [Fintype B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:229:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.invariant_of_adjacent_recurrence':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/DiagonalIrreducibility.lean:251:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.DiagonalIrreducibility.diagonal_invariant_of_groupAlgebra':
  [Fintype B]
  [DecidableEq B]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype B] [DecidableEq B] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [2821/2850] Replayed Bridge.Young.YoungInequivalence
warning: ././././Bridge/Young/YoungInequivalence.lean:38:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.diagonal_single_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:46:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.YoungInequivalence.0.LiebBridge.Young.YoungInequivalence.single_eq_smul_one':
  [CharZero K]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CharZero K] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/YoungInequivalence.lean:97:4: try 'simp at hh' instead of 'simpa using hh'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3021/3087] Replayed Bridge.Young.CentralProjectorAction
warning: ././././Bridge/Young/CentralProjectorAction.lean:35:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.scalar_of_commutes':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/CentralProjectorAction.lean:80:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.CentralProjectorAction.finrank_ne_zero':
  [Fintype G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3050/3087] Replayed Bridge.CharacterProjector
warning: ././././Bridge/CharacterProjector.lean:120:0: automatically included section variable(s) unused in theorem 'Bridge.CharacterProjector.characterProjector_eq_inverse_sum':
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3053/3087] Replayed Bridge.Immanant
warning: ././././Bridge/Immanant.lean:78:0: automatically included section variable(s) unused in theorem 'LiebBridge.star_permutation_monomial':
  [DecidableEq I]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq I] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3057/3087] Replayed Bridge.TensorWitness
warning: ././././Bridge/TensorWitness.lean:30:0: automatically included section variable(s) unused in theorem 'LiebBridge.regroupTensor_inner':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/TensorWitness.lean:44:0: automatically included section variable(s) unused in theorem 'LiebBridge.regroup_pureTensor':
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3058/3087] Replayed Bridge.Young.TensorLocalization
warning: ././././Bridge/Young/TensorLocalization.lean:52:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_outside':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:55:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_left':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:58:8: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.coordinates_symm_right':
  [Fintype O]
  [Fintype L]
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype O] [Fintype L] [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:200:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.transportVector_inner':
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/TensorLocalization.lean:204:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.TensorLocalization.transport_pureTensor':
  [Fintype D]
  [DecidableEq O]
  [DecidableEq L]
  [DecidableEq I]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq O] [DecidableEq L] [DecidableEq I] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3081/3087] Replayed Bridge.Young.RealCoefficientAlgebra
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:40:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_pushforward':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:51:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_delta':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:56:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_add':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:60:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_smul':
  [Group G]
  [Fintype N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:64:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.matrixEvaluation_trace':
  [Group G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:74:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.toMatrix_endEvaluation':
  [Group G]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:100:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_add':
  [Group G]
  [Fintype N]
  [DecidableEq N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] [DecidableEq N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ././././Bridge/Young/RealCoefficientAlgebra.lean:105:0: automatically included section variable(s) unused in theorem 'LiebBridge.Young.RealCoefficientAlgebra.endEvaluation_smul':
  [Group G]
  [Fintype N]
  [DecidableEq N]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Group G] [Fintype N] [DecidableEq N] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [3087/3087] Built Bridge.Young.TensorWitnessPositivity
warning: ././././Bridge/Young/TensorWitnessPositivity.lean:101:8: automatically included section variable(s) unused in theorem '_private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.cast_hermitian':
  [Fintype D]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
Build completed successfully.


==> anc/lieb_4433_lean/validation/round8/transport_development.log <==
Bridge/Young/TensorWitnessPositivity.lean:102:91: error: unsolved goals
case h.e_1
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
hcard : d.card = a + b
⊢ (Matrix (Fin a ⊕ Fin b → D) (Fin a ⊕ Fin b → D) ℂ ≃
      Matrix ((Fin a → D) × (Fin b → D)) ((Fin a → D) × (Fin b → D)) ℂ) =
    (Matrix (Fin a ⊕ Fin b → D) (Fin a ⊕ Fin b → D) ℂ ≃ₐ[ℂ]
      Matrix ((Fin a → D) × (Fin b → D)) ((Fin a → D) × (Fin b → D)) ℂ)

case h.e_4
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
hcard : d.card = a + b
⊢ HEq Equiv.instFunLike AlgEquiv.instFunLike

case h.e_5
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
hcard : d.card = a + b
⊢ HEq (Matrix.reindex firstCoordinates firstCoordinates) regroupLeftMatrix

case h.e_6.h.h.e_1
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
hcard : d.card = a + b
⊢ (Matrix (Fin (a + b) → D) (Fin (a + b) → D) ℂ ≃ Matrix (Fin a ⊕ Fin b → D) (Fin a ⊕ Fin b → D) ℂ) =
    (Matrix (Fin (a + b) → D) (Fin (a + b) → D) ℂ ≃ₐ[ℂ] Matrix (Fin a ⊕ Fin b → D) (Fin a ⊕ Fin b → D) ℂ)

case h.e_6.h.h.e_4
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
hcard : d.card = a + b
⊢ HEq Equiv.instFunLike AlgEquiv.instFunLike

case h.e_6.h.h.e_5
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
hcard : d.card = a + b
⊢ HEq (Matrix.reindex (localCoordinates a b) (localCoordinates a b)) (localMatrix a b)

case h.e_6.h.h.e_6.h
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
hcard : d.card = a + b
⊢ (⋯.mpr (⋯.mpr (tensorProjector hd)))ᴴ = ⋯.mpr (⋯.mpr (tensorProjector hd))
Bridge/Young/TensorWitnessPositivity.lean:114:2: error: tactic 'subst' failed, invalid equality proof, it is not of the form (x = t) or (t = x)
  m + 1 = a + b
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
⊢ (transportMatrix (splitSites a b)) (prefixTensor hd ⋯) = leftLift (leftProjector a b hd heq)


==> anc/lieb_4433_lean/validation/round8/transport_development2.log <==
Bridge/Young/TensorWitnessPositivity.lean:101:8: warning: automatically included section variable(s) unused in theorem '_private.Bridge.Young.TensorWitnessPositivity.0.LiebBridge.Young.TensorWitnessPositivity.cast_hermitian':
  [Fintype D]
  [DecidableEq D]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype D] [DecidableEq D] in theorem ...
note: this linter can be disabled with `set_option linter.unusedSectionVars false`
Bridge/Young/TensorWitnessPositivity.lean:124:2: error: tactic 'subst' failed, invalid equality proof, it is not of the form (x = t) or (t = x)
  m + 1 = a + b
D : Type u_1
inst✝¹ : Fintype D
inst✝ : DecidableEq D
a b : ℕ
d : YoungDiagram
m : ℕ
hd : d.card = m + 1
heq : m + 1 = a + b
⊢ (transportMatrix (splitSites a b)) (prefixTensor hd ⋯) = leftLift (leftProjector a b hd heq)


==> anc/order14/PROOF.md <==
# A positive-certificate proof of permanental dominance for (4,4,3,3)

Date: 2026-09-10.

## Result and verification status

This note gives a proof, by an explicit positive rational certificate, of

\[
\frac{d_{(4,4,3,3)}(A)}{12012}\le\operatorname{per}A
\]

for every complex Hermitian positive semidefinite matrix of order fourteen.
There is no rank, spectrum, support, or reality restriction. The proof invokes
previously established permanental dominance only for the four partitions
\((6,5,3),(6,4,4),(5,5,4),(5,3,3,3)\).

The certificate's exact finite identities have been regenerated and checked
in two Young representation bases. Separate literal character-sum checks at
small orders and an exact complex rank-thirteen stress test also passed.
These are local computational checks, not external peer review or a
proof-assistant formalization. The arbitrary-PSD implication is proved below;
it is not inferred from numerical tests. The new inequality and certificate
have not been externally reviewed.

The proof is independent of the previous rank-seven, spectral-buffer,
KKT, moment, and special-family results. In particular, their exact route
obstructions are not premises that need to be bypassed algebraically.

## 1. Notation and the bridge theorem

For a partition \(\nu\vdash n\), let \(\chi^\nu\) be its ordinary irreducible
character, \(f^\nu=\chi^\nu(e)\), and

\[
d_\nu(A)=\sum_{\sigma\in S_n}\chi^\nu(\sigma)
                   \prod_{i=1}^n a_{i,\sigma(i)},
\qquad \bar d_\nu=d_\nu/f^\nu.
\]

There is no normalization by \(n!\) in \(d_\nu\).

**Theorem 1 (bridge inequality).** For every Hermitian PSD matrix
\(A\in M_{14}(\mathbb C)\),

\[
\boxed{\begin{aligned}
59512\,d_{(4,4,3,3)}(A)\ \le\;&4035\,d_{(6,5,3)}(A)
 +6725\,d_{(6,4,4)}(A)\\
&+39759\,d_{(5,5,4)}(A)
 +23636\,d_{(5,3,3,3)}(A).
\end{aligned}}\tag{1.1}
\]

The hook formula gives

\[
(f^{4433},f^{653},f^{644},f^{554},f^{5333})
=(12012,15015,9009,6006,15015).
\]

Consequently (1.1) is exactly the convex inequality

\[
\boxed{\bar d_{4433}\le
\frac{20175}{238048}\bar d_{653}
+\frac{20175}{238048}\bar d_{644}
+\frac{79518}{238048}\bar d_{554}
+\frac{118180}{238048}\bar d_{5333}.}\tag{1.2}
\]

All four weights are positive and their sum is one. Subscripts written
without commas in these displays abbreviate the explicitly stated partitions.

**Corollary 2.** Permanental dominance holds for \((4,4,3,3)\), and hence
for all ordinary immanants of order at most fourteen.

**Proof of the corollary.** The established Pate theorem covers partitions
with at most three parts exceeding two, and also those with four such parts
whose second and third parts agree. Thus all four terms on the right of
(1.2) are bounded above by \(\operatorname{per}A\). Equation (1.2) proves
the target. All other order-fourteen partitions were already covered by
that theorem. This is only the ordinary symmetric-group immanant statement:
it is not the all-orders, all-subgroup version of Lieb's conjecture. \(\square\)

Pate's coverage theorem is explicitly reproduced as Theorem 3.1 of
Divya--Somasundaram [2]; its applicability to complex Hermitian PSD matrices
is part of that paper's definition of the problem. See also [1,3].

The rest of the note proves Theorem 1 without using any permanental-dominance
assumption.

## 2. A family of universally nonnegative immanant forms

### 2.1 Projectors and a partially transposed swap

Fix \(n\), take \(d=n\), and work on
\(\mathcal H=(\mathbb C^d)^{\otimes n}\). Let \(U_\sigma\) permute tensor
factors by

\[
U_\sigma(v_1\otimes\cdots\otimes v_n)
=v_{\sigma^{-1}(1)}\otimes\cdots\otimes v_{\sigma^{-1}(n)}.
\]

For \(I\subseteq[n]\) and \(\alpha\vdash|I|\), write

\[
P_\alpha^I=\frac{f^\alpha}{|I|!}
\sum_{\sigma\in S_I}\chi^\alpha(\sigma^{-1})U_\sigma.
\tag{2.1}
\]

This is an orthogonal projector. In the standard tensor basis it is real
and symmetric. Projectors for nested symmetric groups commute when the
larger projector is central in the larger group; projectors on disjoint
factor sets also commute.

Choose \(k\in\{1,2\}\) and split the factor indices into

\[
O=[n-2k],\quad L=\{n-2k+1,\ldots,n-k\},\quad
R=\{n-k+1,\ldots,n\}.
\]

Let \(\eta\vdash n-2k\), \(\mu\vdash n-k\), and set

\[
P=P_\eta^O,\qquad Q=P_\mu^{O\cup L}.
\]

For \(k=1\), put \(B=I\). For \(k=2\), choose
\(\varepsilon\in\{+1,-1\}\) and put

\[
B=\tfrac12\bigl(I+\varepsilon U_{(n-1,n)}\bigr).
\tag{2.2}
\]

Thus \(B\) is the symmetric or alternating projector on the last two
factors. The three projectors \(P,Q,B\) commute.

Let

\[
\tau_k=\prod_{a=1}^{k}(n-2k+a,\ n-k+a),
\]

and let \(\Gamma_R\) denote partial transpose on all factors in \(R\).
The elementary identity

\[
\left(U_{(a,b)}\right)^{\Gamma_b}
=|\Omega\rangle\langle\Omega|_{ab},
\qquad |\Omega\rangle=\sum_{j=1}^{d}e_j\otimes e_j,
\tag{2.3}
\]

shows that

\[
E=U_{\tau_k}^{\Gamma_R}\succeq0.
\]

The \(k\) pairs are disjoint, so \(E\) is a tensor product of the positive
operators in (2.3), with the identity on \(O\). In particular \(P\)
commutes with \(E\), and \(PE\succeq0\).

Define

\[
Y=QB\,PE\,BQ\succeq0.
\tag{2.4}
\]

The local sandwich rule for partial transpose gives

\[
\boxed{W:=Y^{\Gamma_R}=QB\,P U_{\tau_k}\,BQ.}\tag{2.5}
\]

For precision, this is *not* an application of a nonexistent multiplicative
rule for partial transpose. Relative to \((O\cup L)|R\), \(Q\) is local
on the first side and \(B\) is local on the second. The identity being used is

\[
[(C\otimes D)X(C\otimes D)]^{\Gamma_R}
=(C\otimes D^T)X^{\Gamma_R}(C\otimes D^T),
\]

with \(C=Q\), \(D=B\), \(B^T=B\), and
\((PE)^{\Gamma_R}=P U_{\tau_k}\).

For a fully decomposable tensor \(v=v_1\otimes\cdots\otimes v_n\),
partial-transpose duality gives

\[
\langle v,Wv\rangle
=\langle v_{O\cup L}\otimes\overline{v_R},
Y(v_{O\cup L}\otimes\overline{v_R})\rangle\ge0.
\tag{2.6}
\]

The operator \(W\) need not be PSD on all tensors. Its nonnegativity on
fully decomposable tensors, established by (2.6), is exactly what is needed.

### 2.2 Central averaging and character coefficients

Average over conjugation by the entire symmetric group:

\[
\mathcal Z(W)=\frac1{n!}\sum_{\pi\in S_n}U_\pi WU_\pi^{-1}.
\]

Every summand has nonnegative expectation on every fully decomposable tensor,
because permutations preserve decomposability. The central group-algebra
element \(\mathcal Z(W)\) acts on the \(\nu\)-isotypic summand by

\[
\frac{\operatorname{Tr}_{V^\nu}\rho_\nu(W)}{f^\nu}.
\]

For a Gram matrix \(A=(\langle v_i,v_j\rangle)\), the usual central-projector
identity is

\[
\langle v,P_\nu^{[n]}v\rangle=\frac{f^\nu}{n!}d_\nu(A).
\tag{2.7}
\]

It follows that

\[
0\le\langle v,\mathcal Z(W)v\rangle
=\frac1{n!}\sum_{\nu\vdash n}
       \operatorname{Tr}_{V^\nu}\rho_\nu(W)\,d_\nu(A).
\tag{2.8}
\]

Since the projectors commute and are idempotent, cyclicity of trace reduces
\(\operatorname{Tr}\rho_\nu(QBP U_{\tau_k}BQ)\) to
\(\operatorname{Tr}\rho_\nu(QBP U_{\tau_k})\).
Restriction to \(S_{n-2k}\) decomposes the selected \(\eta\)-summand into
\(f^\eta\) identical copies of a skew-tableau multiplicity space. Therefore

\[
\operatorname{Tr}_{V^\nu}\rho_\nu(W)
=f^\eta t_{\eta,\mu,\varepsilon}^{\nu},
\tag{2.9}
\]

where the coefficient \(t\) is the multiplicity-space trace described in
the next section. Equations (2.8)--(2.9) prove the following lemma.

**Lemma 3 (partial-transpose witness).** For every choice of the indicated
parameters and every complex Hermitian PSD Gram matrix,

\[
\boxed{L_{k,\eta,\mu,\varepsilon}(A):=
\sum_{\nu\vdash n}t_{\eta,\mu,\varepsilon}^{\nu}d_\nu(A)\ge0.}
\tag{2.10}
\]

For \(k=1\), the parameter \(\varepsilon\) is omitted. No permanental
upper bound for any immanant has been used in this lemma.

## 3. Exact computation of the witness coefficients

The branching multiplicity space in (2.9) has a basis indexed by standard
skew tableaux \(T\) of shape \(\nu/\eta\), with \(2k\) boxes. Equivalently,
these are chains from \(\eta\) to \(\nu\) in the Young graph. Let
\(D_\mu\) be the diagonal projector selecting chains whose shape after the
first \(k\) added boxes is \(\mu\).

Number the added boxes \(1,\ldots,2k\) in tableau order, and let
\(a_i\) be the column-minus-row content of box \(i\). In Young's orthogonal
form, the adjacent transposition \(s_i\) has diagonal entry

\[
(S_i)_{T,T}=\frac1{a_{i+1}-a_i}.
\]

When interchanging \(i,i+1\) gives another standard tableau \(T'\),

\[
(S_i)_{T',T}=\sqrt{1-\frac1{(a_{i+1}-a_i)^2}};
\]

otherwise there is no off-diagonal entry. The rational seminormal form has
the same diagonal and off-diagonal entry
\(1+1/(a_{i+1}-a_i)\) in the corresponding basis convention. These are
standard realizations of symmetric-group irreducibles; see [4].

For \(k=1\),

\[
t_{\eta,\mu}^{\nu}=\operatorname{tr}(D_\mu S_1).
\tag{3.1}
\]

For \(k=2\), the pair swap is \(\tau_2=s_2s_1s_3s_2\), and

\[
\boxed{t_{\eta,\mu,\varepsilon}^{\nu}
=\frac12\operatorname{tr}
\left[D_\mu(I+\varepsilon S_3)S_2S_1S_3S_2\right].}\tag{3.2}
\]

At most \(4!=24\) tableaux occur in any of these trace calculations.
Thus (3.1)--(3.2) are small, explicit algebraic calculations, not a
numerical semidefinite-programming assertion. Every coefficient below is
rational. The accompanying verifier checks all coefficients independently
in both displayed representation forms. Square roots along every closed
walk in the orthogonal calculation simplify to exact rational numbers;
the verifier tests that the radicands are perfect rational squares.

## 4. The twenty-term positive certificate

Use the following parameters and positive weights. In the table, each
\(L_j\) means the witness (2.10) with the displayed parameters; a dash
means the irrelevant \(k=1\) sign parameter.

| j | k | eta | mu | epsilon | positive weight w_j |
|---:|---:|---|---|:---:|---:|
| 1 | 1 | (4,4,3,1) | (5,4,3,1) | — | 1251 |
| 2 | 1 | (4,3,3,1,1) | (4,4,3,1,1) | — | 151889/10 |
| 3 | 1 | (3,3,3,3) | (4,3,3,3) | — | 33602 |
| 4 | 1 | (4,3,3,2) | (4,3,3,2,1) | — | 71276273/64925 |
| 5 | 1 | (4,3,2,2,1) | (4,3,3,2,1) | — | 47246294/9275 |
| 6 | 1 | (3,3,3,2,1) | (4,3,3,2,1) | — | 340767671/194775 |
| 7 | 1 | (4,3,3,1,1) | (4,3,3,1,1,1) | — | 6526677/67840 |
| 8 | 1 | (4,3,2,1,1,1) | (4,3,3,1,1,1) | — | 19283/50 |
| 9 | 1 | (3,3,3,1,1,1) | (4,3,3,1,1,1) | — | 54404623/339200 |
| 10 | 1 | (3,3,3,3) | (3,3,3,3,1) | — | 163/795 |
| 11 | 1 | (3,3,2,2,2) | (3,3,3,2,2) | — | 1793/3180 |
| 12 | 1 | (3,3,3,2,1) | (3,3,3,2,1,1) | — | 326/3975 |
| 13 | 2 | (5,3,2) | (5,4,3) | -1 | 20175 |
| 14 | 2 | (4,3,3) | (4,4,3,1) | 1 | 11956 |
| 15 | 2 | (4,3,3) | (4,4,4) | -1 | 58752 |
| 16 | 2 | (4,3,2,1) | (4,4,3,1) | -1 | 31904 |
| 17 | 2 | (4,2,2,2) | (4,3,3,2) | -1 | 19932 |
| 18 | 2 | (4,2,2,1,1) | (4,3,3,1,1) | -1 | 80251/30 |
| 19 | 2 | (3,3,2,1,1) | (3,3,3,1,1,1) | 1 | 489/5300 |
| 20 | 2 | (3,2,2,2,1) | (3,3,3,2,1) | -1 | 1141/2120 |

Exact substitution of (3.1)--(3.2) gives

\[
\boxed{\begin{aligned}
\sum_{j=1}^{20}w_j L_j(A)
={}&4035d_{653}(A)+6725d_{644}(A)+39759d_{554}(A)\\
&+23636d_{5333}(A)-59512d_{4433}(A).
\end{aligned}}\tag{4.1}
\]

This equality is coefficientwise on **all 135 irreducible characters of
\(S_{14}\)**; all coefficients other than these five cancel exactly.
The complete expanded rows are printed in Appendix A and stored in
`certificate.json`.

Each \(w_j>0\), and each \(L_j(A)\ge0\) by Lemma 3. Therefore the right
side of (4.1) is nonnegative for every PSD matrix. This proves Theorem 1.
Together with Corollary 2, it completes the target proof. \(\square\)

An elementary normalization audit is

\[
\begin{aligned}
59512\cdot12012
={}&4035\cdot15015+6725\cdot9009\\
 &+39759\cdot6006+23636\cdot15015.
\end{aligned}
\]

Thus the bridge is an equality on diagonal matrices, as it must be. No
strict inequality is claimed on the entire PSD cone.

## 5. Coverage, assumptions, and non-circularity

Every PSD matrix of order fourteen is a Gram matrix in \(\mathbb C^{14}\).
The tensor proof therefore includes full rank, singular matrices, arbitrary
complex phases, and zero Gram vectors. No division by a matrix entry,
determinant, permanent, or eigenvalue is used. In particular, zero diagonal
entries cause no exception.

The only imported PDC theorems appear in Corollary 2, *after* the universal
bridge inequality has been proved. They concern four known partitions,
never the target \((4,4,3,3)\). The partial-transpose witness lemma itself
uses only orthogonal projectors, the PSD operator (2.3), tensor-product
expectations, and finite-group representation identities.

The route is not the previously obstructed cone of Young permutation
characters with block-merging or majorization inequalities. Its generators
are instead central averages of partially transposed PSD operators. It
also does not assume an operator ordering between different central
projectors, nor the false permanent-on-top conjecture. Nonnegativity is
asserted only on decomposable Gram tensors, which is proved in (2.6).

This proof closes the specified order-fourteen ordinary-immanant case.
It does **not** prove Lieb's conjecture for all matrix orders or all
subgroup characters.

## 6. Reproducibility and actual audit scope

Run from this directory with Python 3:

```
python verify_all.py
```

All checks use only the Python standard library. No optimizer, floating-point
arithmetic, network access, or optional package is required for verification.

`verify_certificate.py` regenerates all twenty coefficient rows from skew
Young tableaux rather than trusting the stored row values. It does this in
both rational seminormal form and orthogonal form with exact square-root
simplification. It checks the positive rational weights, cancellation on
all 135 partitions, all five character degrees, and the final normalized
convex weights. It also enumerates all order-fourteen partitions to confirm
that the imported Pate coverage criterion leaves only the target.

`adversarial_exact_checks.py` independently computes ordinary character
values using the Murnaghan--Nakayama rule. Literal group-algebra character
sums reproduce the small-order witness traces for \((n,k)=(4,1),(4,2),
(5,2),(6,2)\). A separate complex rank-thirteen PSD example tests all twenty
witnesses and the bridge using exact Gaussian-integer monomials. The example
is a connected fan of PSD triangles, each with eigenvalues
\(0,3-\sqrt3,3+\sqrt3\); their common kernel is exactly the constants.
The example has two-vertex-connected, phase-frustrated support. These tests
are additional failure checks, not a substitute for Lemma 3's proof on all
Gram tensors.

`operator_identity_checks.py` separately checks the partial-transpose
sandwich and the product-tensor expectation identity in a small exact
complex tensor model. It uses a local *complex* Hermitian projector to make
conjugation and transpose mistakes detectable.

The finite coefficient certificate was discovered computationally, then
reconstructed with exact rational arithmetic. The analytic argument and
finite identities were checked locally by separate mathematical derivations
and code paths. There was no external mathematician audit, no parallel
independent-agent audit, and no Lean/Isabelle formalization during this run.
A peer-review or formalization claim is not being made.

## References

[1] T. H. Pate, *Tensor inequalities, xi-functions and inequalities involving
immanants*, Linear Algebra and its Applications **295** (1999), 31--59.
DOI: https://doi.org/10.1016/S0024-3795(99)00035-X.
The imported coverage theorem is reproduced explicitly in [2, Theorem 3.1].

[2] K. U. Divya and K. Somasundaram, *Permanent dominance conjecture for
derived partitions*, Bulletin of the Institute of Combinatorics and its
Applications **95** (2022), 84--92. Relevant pages: 86 and 88.
https://bica.the-ica.org/Volumes/95/Reprints/BICA2021-24-Reprint.pdf.

[3] I. M. Wanless, *Lieb's permanental dominance conjecture*, arXiv:2202.01867
(2022), also DOI 10.4171/90-2/48.
https://arxiv.org/abs/2202.01867.

[4] D. Grinko, A. Burchardt, and M. Ozols, *Gelfand--Tsetlin basis for
partially transposed permutations, with applications to quantum information*,
arXiv:2310.02252. The ordinary Young orthogonal and seminormal forms and the
partially transposed swap identity are standard background; the certificate
in this note is derived separately.
https://arxiv.org/abs/2310.02252.

## Appendix A. All expanded witness forms

In this appendix \(d_{a_1,\ldots,a_\ell}\) always means the **unnormalized**
immanant for partition \((a_1,\ldots,a_\ell)\). Each form below is
nonnegative on every complex Hermitian PSD matrix of order fourteen by
Lemma 3. Terms absent from a row have coefficient zero.

### Witness 1

\[
\begin{aligned}
L_{1}={}&d_{6,4,3,1} -d_{5,5,3,1} -\frac{1}{3}d_{5,4,4,1}\\
&-\frac{1}{6}d_{5,4,3,2} -\frac{1}{8}d_{5,4,3,1,1}
\end{aligned}
\]

### Witness 2

\[
\begin{aligned}
L_{2}={}&\frac{1}{2}d_{5,4,3,1,1} -d_{4,4,4,1,1} -\frac{1}{4}d_{4,4,3,2,1}\\
&-\frac{1}{7}d_{4,4,3,1,1,1}
\end{aligned}
\]

### Witness 3

\[
\begin{aligned}
L_{3}={}&d_{5,3,3,3} -d_{4,4,3,3} -\frac{1}{7}d_{4,3,3,3,1}
\end{aligned}
\]

### Witness 4

\[
\begin{aligned}
L_{4}={}&\frac{1}{8}d_{5,3,3,2,1} +\frac{1}{6}d_{4,4,3,2,1} +\frac{1}{3}d_{4,3,3,3,1}\\
&+d_{4,3,3,2,2} -d_{4,3,3,2,1,1}
\end{aligned}
\]

### Witness 5

\[
\begin{aligned}
L_{5}={}&\frac{1}{4}d_{5,3,3,2,1} +\frac{1}{2}d_{4,4,3,2,1} -d_{4,3,3,3,1}\\
&-\frac{1}{3}d_{4,3,3,2,2} -\frac{1}{5}d_{4,3,3,2,1,1}
\end{aligned}
\]

### Witness 6

\[
\begin{aligned}
L_{6}={}&d_{5,3,3,2,1} -d_{4,4,3,2,1} -\frac{1}{4}d_{4,3,3,3,1}\\
&-\frac{1}{6}d_{4,3,3,2,2} -\frac{1}{8}d_{4,3,3,2,1,1}
\end{aligned}
\]

### Witness 7

\[
\begin{aligned}
L_{7}={}&\frac{1}{9}d_{5,3,3,1,1,1} +\frac{1}{7}d_{4,4,3,1,1,1} +\frac{1}{3}d_{4,3,3,2,1,1}\\
&-d_{4,3,3,1,1,1,1}
\end{aligned}
\]

### Witness 8

\[
\begin{aligned}
L_{8}={}&\frac{1}{4}d_{5,3,3,1,1,1} +\frac{1}{2}d_{4,4,3,1,1,1} -\frac{1}{2}d_{4,3,3,2,1,1}\\
&-\frac{1}{6}d_{4,3,3,1,1,1,1}
\end{aligned}
\]

### Witness 9

\[
\begin{aligned}
L_{9}={}&d_{5,3,3,1,1,1} -d_{4,4,3,1,1,1} -\frac{1}{5}d_{4,3,3,2,1,1}\\
&-\frac{1}{9}d_{4,3,3,1,1,1,1}
\end{aligned}
\]

### Witness 10

\[
\begin{aligned}
L_{10}={}&\frac{1}{7}d_{4,3,3,3,1} +d_{3,3,3,3,2} -d_{3,3,3,3,1,1}
\end{aligned}
\]

### Witness 11

\[
\begin{aligned}
L_{11}={}&\frac{1}{3}d_{4,3,3,2,2} -d_{3,3,3,3,2} -\frac{1}{5}d_{3,3,3,2,2,1}
\end{aligned}
\]

### Witness 12

\[
\begin{aligned}
L_{12}={}&\frac{1}{8}d_{4,3,3,2,1,1} +\frac{1}{4}d_{3,3,3,3,1,1} +\frac{1}{2}d_{3,3,3,2,2,1}\\
&-d_{3,3,3,2,1,1,1}
\end{aligned}
\]

### Witness 13

\[
\begin{aligned}
L_{13}={}&\frac{2}{15}d_{5,4,3,1,1} -\frac{1}{5}d_{5,4,4,1} -\frac{11}{75}d_{6,4,3,1}\\
&-\frac{1}{3}d_{5,5,3,1} +\frac{1}{5}d_{6,5,3} +d_{5,5,4}\\
&+\frac{1}{3}d_{6,4,4}
\end{aligned}
\]

### Witness 14

\[
\begin{aligned}
L_{14}={}&-\frac{1}{2}d_{5,4,3,1,1} +d_{4,4,4,1,1} -\frac{1}{7}d_{5,4,4,1}\\
&-d_{4,4,4,2} +\frac{11}{28}d_{5,4,3,2} -\frac{1}{2}d_{4,4,3,3}\\
&+\frac{1}{7}d_{6,4,3,1} +\frac{1}{4}d_{4,4,3,2,1}
\end{aligned}
\]

### Witness 15

\[
\begin{aligned}
L_{15}={}&\frac{1}{10}d_{4,4,4,1,1} -\frac{1}{6}d_{5,4,4,1} +\frac{1}{3}d_{5,5,4}
\end{aligned}
\]

### Witness 16

\[
\begin{aligned}
L_{16}={}&\frac{1}{12}d_{4,4,3,1,1,1} -\frac{29}{192}d_{5,4,3,1,1} -\frac{1}{6}d_{4,4,4,1,1}\\
&+\frac{1}{2}d_{5,4,4,1} -\frac{1}{4}d_{4,4,4,2} -\frac{19}{64}d_{5,4,3,2}\\
&+\frac{1}{4}d_{5,5,3,1} +\frac{37}{192}d_{4,4,3,2,1}
\end{aligned}
\]

### Witness 17

\[
\begin{aligned}
L_{17}={}&\frac{1}{2}d_{4,3,3,3,1} -\frac{1}{2}d_{5,3,3,3} +d_{4,4,4,2}\\
&+\frac{1}{4}d_{5,4,3,2} -d_{4,4,3,3} +\frac{1}{10}d_{4,3,3,2,1,1}\\
&-\frac{1}{8}d_{5,3,3,2,1} -\frac{1}{4}d_{4,4,3,2,1}
\end{aligned}
\]

### Witness 18

\[
\begin{aligned}
L_{18}={}&-\frac{1}{5}d_{4,4,3,1,1,1} -\frac{1}{10}d_{5,3,3,1,1,1} +\frac{1}{4}d_{5,4,3,1,1}\\
&+\frac{1}{15}d_{4,3,3,1,1,1,1} +d_{4,4,4,1,1} +\frac{1}{3}d_{4,3,3,2,2}\\
&+\frac{1}{5}d_{4,3,3,2,1,1} -\frac{1}{4}d_{5,3,3,2,1} -\frac{1}{2}d_{4,4,3,2,1}
\end{aligned}
\]

### Witness 19

\[
\begin{aligned}
L_{19}={}&\frac{1}{12}d_{5,3,3,1,1,1} -\frac{1}{3}d_{4,3,3,1,1,1,1} -\frac{1}{3}d_{3,3,3,3,1,1}\\
&+\frac{1}{2}d_{3,3,3,2,1,1,1}
\end{aligned}
\]

### Witness 20

\[
\begin{aligned}
L_{20}={}&-\frac{2}{3}d_{4,3,3,3,1} +\frac{2}{15}d_{3,3,3,2,2,1} +\frac{2}{5}d_{3,3,3,3,1,1}\\
&-\frac{2}{9}d_{4,3,3,2,2} +\frac{2}{3}d_{3,3,3,3,2} +\frac{1}{15}d_{3,3,3,2,1,1,1}\\
&-\frac{2}{15}d_{4,3,3,2,1,1} +\frac{1}{3}d_{4,4,3,2,1}
\end{aligned}
\]



==> anc/order14/README.md <==
# Exact certificate for permanental dominance of (4,4,3,3)

## Claimed theorem

For every complex Hermitian PSD matrix A of order 14,

    d_(4,4,3,3)(A) / 12012 <= per(A).

The argument proves the exact intermediate inequality

    59512 d_(4,4,3,3)
      <= 4035 d_(6,5,3) + 6725 d_(6,4,4)
         + 39759 d_(5,5,4) + 23636 d_(5,3,3,3).

After character-degree normalization its four right-hand coefficients form
positive weights summing to one. Pate's previously established theorem covers
the four right-hand partitions and therefore finishes the proof.

This is the complete ordinary-immanant case (4,4,3,3), not the full
all-orders/all-subgroups Lieb conjecture.

## Read first

`PROOF.md` gives the arbitrary-PSD partial-transpose positivity lemma, the
finite trace formula, all 20 positive weights, every expanded witness,
the final cancellation identity, the known-theorem dependency, and audit scope.

## Run verification

Requires Python 3 and only its standard library. From this directory:

    python verify_all.py

The verifier exits with an error if any exact assertion fails. It does not
invoke or trust a linear programming solver. It performs no network requests.

## Contents

- `certificate.json`: all 20 parameter tuples, positive rational weights,
  exact coefficient rows and the final five-term coefficient identity.
- `verify_certificate.py`: regenerates all rows in both rational seminormal
  and orthogonal Young forms; checks all 135 partitions, hook degrees,
  normalized convex weights and known-case coverage.
- `operator_identity_checks.py`: exact Gaussian-rational test of the partial
  transpose sandwich and complex-product expectation identities.
- `adversarial_exact_checks.py`: literal symmetric-group character sums at
  small orders, plus an exact complex rank-13 Gram stress test. The character
  calculations use Murnaghan--Nakayama rather than Young representation traces.
- `adversarial_fan_output.json`: exact output for the rank-13 example.
- `verify_all.py`: one-command entry point.
- `verification_output.txt`: the successful local verification transcript.
- `SHA256SUMS.txt`: hashes of these files, excluding the manifest itself.

## What verification means here

The exact finite identities have passed all bundled checks. The universal
positivity statement is an analytic proof in `PROOF.md`, not a finite random
search. Conversely, the arithmetic verifiers are not a formalization of all
that analytic proof in a trusted proof-assistant kernel.

All proof construction and checks were local. No external peer review,
parallel independent-agent audit, or Lean/Isabelle verification is claimed.
The theorem and certificate should be scrutinized as a newly derived proof.


==> anc/order14/SHA256SUMS.txt <==
ccc8ec18826e6d60a23b8e25678c41662f9f230687a72bb41b2430201d0488e6  PROOF.md
8657e803e458be6bbbf83bae3b64c77272acdca87cb5e1b1c86fba52af3a001b  README.md
d7e7bef6d218d00f1a3747f8f68cfe92f8ce5e6fb88bc30bd531bd2c09f3d712  adversarial_exact_checks.py
382192397168020e80b87186ebe28b1f787944d7e663de5e31c8a348f8afbc15  adversarial_fan_output.json
56005514b86cdb38b82734b81b33e2bc37ae52c3baa6ab157be5438e56157217  certificate.json
18a04b5070982ee7786876c205694838b5891f8463aee104ebea3399fd7a3c48  operator_identity_checks.py
2edd35b88866b18112a73833b6e937379b05f4a0f2c7a5083d7d29e0c8b71d47  verification_output.txt
4b08515424b0c1b117d177cefe959686395b2525f65bf46d66b708bac9fc5af6  verify_all.py
982acd7ca6cd7d4af1740a2090e06296006238947aafbc61b02db36e733234d4  verify_certificate.py


==> anc/order14/adversarial_exact_checks.py <==
#!/usr/bin/env python3
"""Exact checks independent of the LP and of the skew-tableau coefficient code.
1. Direct symmetric-group character sums reproduce small-order witness traces.
2. A complex, singular rank-13, two-connected fan of PSD triangles tests every
   delivered witness on a nontrivial exact Gram geometry. These are checks,
   not substitutes for the arbitrary-PSD proof.
"""
from verify_certificate import *
from collections import defaultdict
from itertools import permutations
from math import prod
import time

@lru_cache(None)
def mn(shape,cycle):
    if not cycle:return int(not shape)
    k=cycle[0];ans=0
    for small in partitions(sum(shape)-k):
        if not contains(shape,small):continue
        boxes={(i,j) for i,row in enumerate(shape)
               for j in range(small[i] if i<len(small) else 0,row)}
        if len(boxes)!=k:continue
        if any((i+1,j) in boxes and (i,j+1) in boxes and (i+1,j+1) in boxes for i,j in boxes):continue
        seen={next(iter(boxes))}
        while True:
            more=seen|{p for i,j in seen for p in ((i+1,j),(i-1,j),(i,j+1),(i,j-1)) if p in boxes}
            if more==seen:break
            seen=more
        if seen==boxes:
            ans+=(-1)**(len({i for i,j in boxes})-1)*mn(small,cycle[1:])
    return ans

def ctype(p):
    seen=set();out=[]
    for i in range(len(p)):
        if i in seen:continue
        j=i;k=0
        while j not in seen:seen.add(j);k+=1;j=p[j]
        out.append(k)
    return tuple(sorted(out,reverse=True))

def compose(a,b):return tuple(a[b[i]] for i in range(len(a)))

def direct_small(n,k):
    """Trace in V_nu of P_mu P_beta tau P_eta by literal group-algebra sums."""
    b=n-k;a=n-2*k
    tau=list(range(n))
    for i in range(k):tau[a+i],tau[b+i]=tau[b+i],tau[a+i]
    tau=tuple(tau)
    gleft=list(permutations(range(b)))
    gearly=list(permutations(range(a)))
    betas=[1] if k==1 else [1,-1]
    right=list(permutations(range(k)))
    total=0
    for eta in partitions(a):
      for mu in partitions(b):
       for sign in betas:
        sums=defaultdict(F)
        for sigma0 in gleft:
          c1=F(degree(mu),factorial(b))*mn(mu,ctype(sigma0))
          if not c1:continue
          sigma=sigma0+tuple(range(b,n))
          for gam0 in gearly:
            c2=F(degree(eta),factorial(a))*mn(eta,ctype(gam0))
            if not c2:continue
            gam=gam0+tuple(range(a,n))
            for beta0 in right:
              char=1 if k==1 or beta0==(0,1) else sign
              beta=tuple(range(b))+tuple(b+i for i in beta0)
              typ=ctype(compose(compose(compose(sigma,beta),tau),gam))
              sums[typ]+=c1*c2*F(char,factorial(k))
        computed={nu:sum(c*mn(nu,typ) for typ,c in sums.items())/degree(eta) for nu in partitions(n)}
        computed={p:c for p,c in computed.items() if c}
        expected=witness_coefficients(k,eta,mu,sign)
        assert computed==expected,(n,k,eta,mu,sign,computed,expected)
        total+=1
    print('PASS literal character-sum check: n=%d,k=%d, witnesses=%d'%(n,k,total))

# Gaussian-integer arithmetic.
def gaussadd(a,b):return a[0]+b[0],a[1]+b[1]
def gaussmul(a,b):return a[0]*b[0]-a[1]*b[1],a[0]*b[1]+a[1]*b[0]

def fan_matrix(n=14):
    # Each 3x3 block has eigenvalues 0, 3-sqrt(3), 3+sqrt(3).
    # Its kernel is the constants. The connected overlapping fan therefore
    # has exactly the all-ones kernel and rank n-1.
    A=[[(0,0) for _ in range(n)] for _ in range(n)]
    for i in range(1,n-1):
        tri=(0,i,i+1)
        for j in tri:A[j][j]=gaussadd(A[j][j],(2,0))
        for j in range(3):
            u,v=tri[j],tri[(j+1)%3]
            A[u][v]=gaussadd(A[u][v],(-1,1))
            A[v][u]=gaussadd(A[v][u],(-1,-1))
    assert all(tuple(sum(A[i][j][k] for j in range(n)) for k in range(2))==(0,0) for i in range(n))
    return A

def class_monomials(A):
    n=len(A);rows=sorted(range(n),key=lambda i:sum(x!=(0,0) for x in A[i]))
    choices={i:[j for j in range(n) if A[i][j]!=(0,0)] for i in range(n)}
    vals=defaultdict(lambda:(0,0));sigma=[-1]*n;count=0
    def dfs(k,used,weight):
        nonlocal count
        if k==n:
            typ=ctype(tuple(sigma));vals[typ]=gaussadd(vals[typ],weight);count+=1;return
        i=rows[k]
        for j in choices[i]:
            if not (used>>j)&1:
                sigma[i]=j;dfs(k+1,used|(1<<j),gaussmul(weight,A[i][j]))
    dfs(0,0,(1,0))
    assert all(v[1]==0 for v in vals.values())
    print('Exact fan: supported permutations',count,'conjugacy types',len(vals))
    return {t:v[0] for t,v in vals.items()}

def exact_fan_check():
    data=json.loads(Path(__file__).with_name('certificate.json').read_text())
    A=fan_matrix();vals=class_monomials(A)
    ds={p:sum(mn(p,t)*v for t,v in vals.items()) for p in partitions(14)}
    assert all(v>=0 for v in ds.values())
    slacks=[]
    for i,r in enumerate(data['rows'],1):
        row=parse_row(r['coefficients']);slack=sum(c*ds[p] for p,c in row.items())
        assert slack>=0,('negative witness',i,slack)
        slacks.append(str(slack))
    pp=ds[(14,)];dd=ds[(4,4,3,3)]
    rhs=sum(c*ds[p] for p,c in parse_row(data['identity']).items())
    assert rhs==sum(F(r['weight'])*F(s) for r,s in zip(data['rows'],slacks))
    assert dd<12012*pp
    output={'rank':'13 (analytically certified)','permanent':str(pp),'target_immanant':str(dd),
            'bridge_slack':str(rhs),'witness_slacks':slacks}
    Path(__file__).with_name('adversarial_fan_output.json').write_text(json.dumps(output,indent=2))
    print('PASS all 20 witnesses on exact complex rank-13 fan; bridge slack',rhs)

if __name__=='__main__':
    direct_small(4,1);direct_small(4,2);direct_small(5,2);direct_small(6,2)
    exact_fan_check()


==> anc/order14/adversarial_fan_output.json <==
{
  "rank": "13 (analytically certified)",
  "permanent": "2274929664",
  "target_immanant": "4895602496512",
  "bridge_slack": "67267064932170752",
  "witness_slacks": [
    "6556163014784/3",
    "10130329689600/7",
    "2911654478848/7",
    "6489664789888/3",
    "9084007772416/5",
    "1645639451008",
    "32589664947200/21",
    "3700886970880/3",
    "50280455916544/45",
    "2369472252928/7",
    "1783967915008/5",
    "774961336960",
    "3003430559744/25",
    "1133004209664/7",
    "71209711616/3",
    "140013954032",
    "650012976512/5",
    "504808764416/3",
    "206573467136/3",
    "225896061952/3"
  ]
}

==> anc/order14/certificate.json <==
{
  "order": 14,
  "target": [
    4,
    4,
    3,
    3
  ],
  "identity": {
    "6,5,3": "4035",
    "6,4,4": "6725",
    "5,5,4": "39759",
    "5,3,3,3": "23636",
    "4,4,3,3": "-59512"
  },
  "rows": [
    {
      "k": 1,
      "eta": [
        4,
        4,
        3,
        1
      ],
      "mu": [
        5,
        4,
        3,
        1
      ],
      "sign": 1,
      "weight": "1251",
      "coefficients": {
        "6,4,3,1": "1",
        "5,5,3,1": "-1",
        "5,4,4,1": "-1/3",
        "5,4,3,2": "-1/6",
        "5,4,3,1,1": "-1/8"
      }
    },
    {
      "k": 1,
      "eta": [
        4,
        3,
        3,
        1,
        1
      ],
      "mu": [
        4,
        4,
        3,
        1,
        1
      ],
      "sign": 1,
      "weight": "151889/10",
      "coefficients": {
        "5,4,3,1,1": "1/2",
        "4,4,4,1,1": "-1",
        "4,4,3,2,1": "-1/4",
        "4,4,3,1,1,1": "-1/7"
      }
    },
    {
      "k": 1,
      "eta": [
        3,
        3,
        3,
        3
      ],
      "mu": [
        4,
        3,
        3,
        3
      ],
      "sign": 1,
      "weight": "33602",
      "coefficients": {
        "5,3,3,3": "1",
        "4,4,3,3": "-1",
        "4,3,3,3,1": "-1/7"
      }
    },
    {
      "k": 1,
      "eta": [
        4,
        3,
        3,
        2
      ],
      "mu": [
        4,
        3,
        3,
        2,
        1
      ],
      "sign": 1,
      "weight": "71276273/64925",
      "coefficients": {
        "5,3,3,2,1": "1/8",
        "4,4,3,2,1": "1/6",
        "4,3,3,3,1": "1/3",
        "4,3,3,2,2": "1",
        "4,3,3,2,1,1": "-1"
      }
    },
    {
      "k": 1,
      "eta": [
        4,
        3,
        2,
        2,
        1
      ],
      "mu": [
        4,
        3,
        3,
        2,
        1
      ],
      "sign": 1,
      "weight": "47246294/9275",
      "coefficients": {
        "5,3,3,2,1": "1/4",
        "4,4,3,2,1": "1/2",
        "4,3,3,3,1": "-1",
        "4,3,3,2,2": "-1/3",
        "4,3,3,2,1,1": "-1/5"
      }
    },
    {
      "k": 1,
      "eta": [
        3,
        3,
        3,
        2,
        1
      ],
      "mu": [
        4,
        3,
        3,
        2,
        1
      ],
      "sign": 1,
      "weight": "340767671/194775",
      "coefficients": {
        "5,3,3,2,1": "1",
        "4,4,3,2,1": "-1",
        "4,3,3,3,1": "-1/4",
        "4,3,3,2,2": "-1/6",
        "4,3,3,2,1,1": "-1/8"
      }
    },
    {
      "k": 1,
      "eta": [
        4,
        3,
        3,
        1,
        1
      ],
      "mu": [
        4,
        3,
        3,
        1,
        1,
        1
      ],
      "sign": 1,
      "weight": "6526677/67840",
      "coefficients": {
        "5,3,3,1,1,1": "1/9",
        "4,4,3,1,1,1": "1/7",
        "4,3,3,2,1,1": "1/3",
        "4,3,3,1,1,1,1": "-1"
      }
    },
    {
      "k": 1,
      "eta": [
        4,
        3,
        2,
        1,
        1,
        1
      ],
      "mu": [
        4,
        3,
        3,
        1,
        1,
        1
      ],
      "sign": 1,
      "weight": "19283/50",
      "coefficients": {
        "5,3,3,1,1,1": "1/4",
        "4,4,3,1,1,1": "1/2",
        "4,3,3,2,1,1": "-1/2",
        "4,3,3,1,1,1,1": "-1/6"
      }
    },
    {
      "k": 1,
      "eta": [
        3,
        3,
        3,
        1,
        1,
        1
      ],
      "mu": [
        4,
        3,
        3,
        1,
        1,
        1
      ],
      "sign": 1,
      "weight": "54404623/339200",
      "coefficients": {
        "5,3,3,1,1,1": "1",
        "4,4,3,1,1,1": "-1",
        "4,3,3,2,1,1": "-1/5",
        "4,3,3,1,1,1,1": "-1/9"
      }
    },
    {
      "k": 1,
      "eta": [
        3,
        3,
        3,
        3
      ],
      "mu": [
        3,
        3,
        3,
        3,
        1
      ],
      "sign": 1,
      "weight": "163/795",
      "coefficients": {
        "4,3,3,3,1": "1/7",
        "3,3,3,3,2": "1",
        "3,3,3,3,1,1": "-1"
      }
    },
    {
      "k": 1,
      "eta": [
        3,
        3,
        2,
        2,
        2
      ],
      "mu": [
        3,
        3,
        3,
        2,
        2
      ],
      "sign": 1,
      "weight": "1793/3180",
      "coefficients": {
        "4,3,3,2,2": "1/3",
        "3,3,3,3,2": "-1",
        "3,3,3,2,2,1": "-1/5"
      }
    },
    {
      "k": 1,
      "eta": [
        3,
        3,
        3,
        2,
        1
      ],
      "mu": [
        3,
        3,
        3,
        2,
        1,
        1
      ],
      "sign": 1,
      "weight": "326/3975",
      "coefficients": {
        "4,3,3,2,1,1": "1/8",
        "3,3,3,3,1,1": "1/4",
        "3,3,3,2,2,1": "1/2",
        "3,3,3,2,1,1,1": "-1"
      }
    },
    {
      "k": 2,
      "eta": [
        5,
        3,
        2
      ],
      "mu": [
        5,
        4,
        3
      ],
      "sign": -1,
      "weight": "20175",
      "coefficients": {
        "5,4,3,1,1": "2/15",
        "5,4,4,1": "-1/5",
        "6,4,3,1": "-11/75",
        "5,5,3,1": "-1/3",
        "6,5,3": "1/5",
        "5,5,4": "1",
        "6,4,4": "1/3"
      }
    },
    {
      "k": 2,
      "eta": [
        4,
        3,
        3
      ],
      "mu": [
        4,
        4,
        3,
        1
      ],
      "sign": 1,
      "weight": "11956",
      "coefficients": {
        "5,4,3,1,1": "-1/2",
        "4,4,4,1,1": "1",
        "5,4,4,1": "-1/7",
        "4,4,4,2": "-1",
        "5,4,3,2": "11/28",
        "4,4,3,3": "-1/2",
        "6,4,3,1": "1/7",
        "4,4,3,2,1": "1/4"
      }
    },
    {
      "k": 2,
      "eta": [
        4,
        3,
        3
      ],
      "mu": [
        4,
        4,
        4
      ],
      "sign": -1,
      "weight": "58752",
      "coefficients": {
        "4,4,4,1,1": "1/10",
        "5,4,4,1": "-1/6",
        "5,5,4": "1/3"
      }
    },
    {
      "k": 2,
      "eta": [
        4,
        3,
        2,
        1
      ],
      "mu": [
        4,
        4,
        3,
        1
      ],
      "sign": -1,
      "weight": "31904",
      "coefficients": {
        "4,4,3,1,1,1": "1/12",
        "5,4,3,1,1": "-29/192",
        "4,4,4,1,1": "-1/6",
        "5,4,4,1": "1/2",
        "4,4,4,2": "-1/4",
        "5,4,3,2": "-19/64",
        "5,5,3,1": "1/4",
        "4,4,3,2,1": "37/192"
      }
    },
    {
      "k": 2,
      "eta": [
        4,
        2,
        2,
        2
      ],
      "mu": [
        4,
        3,
        3,
        2
      ],
      "sign": -1,
      "weight": "19932",
      "coefficients": {
        "4,3,3,3,1": "1/2",
        "5,3,3,3": "-1/2",
        "4,4,4,2": "1",
        "5,4,3,2": "1/4",
        "4,4,3,3": "-1",
        "4,3,3,2,1,1": "1/10",
        "5,3,3,2,1": "-1/8",
        "4,4,3,2,1": "-1/4"
      }
    },
    {
      "k": 2,
      "eta": [
        4,
        2,
        2,
        1,
        1
      ],
      "mu": [
        4,
        3,
        3,
        1,
        1
      ],
      "sign": -1,
      "weight": "80251/30",
      "coefficients": {
        "4,4,3,1,1,1": "-1/5",
        "5,3,3,1,1,1": "-1/10",
        "5,4,3,1,1": "1/4",
        "4,3,3,1,1,1,1": "1/15",
        "4,4,4,1,1": "1",
        "4,3,3,2,2": "1/3",
        "4,3,3,2,1,1": "1/5",
        "5,3,3,2,1": "-1/4",
        "4,4,3,2,1": "-1/2"
      }
    },
    {
      "k": 2,
      "eta": [
        3,
        3,
        2,
        1,
        1
      ],
      "mu": [
        3,
        3,
        3,
        1,
        1,
        1
      ],
      "sign": 1,
      "weight": "489/5300",
      "coefficients": {
        "5,3,3,1,1,1": "1/12",
        "4,3,3,1,1,1,1": "-1/3",
        "3,3,3,3,1,1": "-1/3",
        "3,3,3,2,1,1,1": "1/2"
      }
    },
    {
      "k": 2,
      "eta": [
        3,
        2,
        2,
        2,
        1
      ],
      "mu": [
        3,
        3,
        3,
        2,
        1
      ],
      "sign": -1,
      "weight": "1141/2120",
      "coefficients": {
        "4,3,3,3,1": "-2/3",
        "3,3,3,2,2,1": "2/15",
        "3,3,3,3,1,1": "2/5",
        "4,3,3,2,2": "-2/9",
        "3,3,3,3,2": "2/3",
        "3,3,3,2,1,1,1": "1/15",
        "4,3,3,2,1,1": "-2/15",
        "4,4,3,2,1": "1/3"
      }
    }
  ]
}

==> anc/order14/complete_proof.md <==
# A positive-certificate proof of permanental dominance for (4,4,3,3)

Date: 2026-09-10.

## Result and verification status

This note gives a proof, by an explicit positive rational certificate, of

\[
\frac{d_{(4,4,3,3)}(A)}{12012}\le\operatorname{per}A
\]

for every complex Hermitian positive semidefinite matrix of order fourteen.
There is no rank, spectrum, support, or reality restriction. The proof invokes
previously established permanental dominance only for the four partitions
\((6,5,3),(6,4,4),(5,5,4),(5,3,3,3)\).

The certificate's exact finite identities have been regenerated and checked
in two Young representation bases. Separate literal character-sum checks at
small orders and an exact complex rank-thirteen stress test also passed.
These are local computational checks, not external peer review or a
proof-assistant formalization. The arbitrary-PSD implication is proved below;
it is not inferred from numerical tests. The new inequality and certificate
have not been externally reviewed.

The proof is independent of the previous rank-seven, spectral-buffer,
KKT, moment, and special-family results. In particular, their exact route
obstructions are not premises that need to be bypassed algebraically.

## 1. Notation and the bridge theorem

For a partition \(\nu\vdash n\), let \(\chi^\nu\) be its ordinary irreducible
character, \(f^\nu=\chi^\nu(e)\), and

\[
d_\nu(A)=\sum_{\sigma\in S_n}\chi^\nu(\sigma)
                   \prod_{i=1}^n a_{i,\sigma(i)},
\qquad \bar d_\nu=d_\nu/f^\nu.
\]

There is no normalization by \(n!\) in \(d_\nu\).

**Theorem 1 (bridge inequality).** For every Hermitian PSD matrix
\(A\in M_{14}(\mathbb C)\),

\[
\boxed{\begin{aligned}
59512\,d_{(4,4,3,3)}(A)\ \le\;&4035\,d_{(6,5,3)}(A)
 +6725\,d_{(6,4,4)}(A)\\
&+39759\,d_{(5,5,4)}(A)
 +23636\,d_{(5,3,3,3)}(A).
\end{aligned}}\tag{1.1}
\]

The hook formula gives

\[
(f^{4433},f^{653},f^{644},f^{554},f^{5333})
=(12012,15015,9009,6006,15015).
\]

Consequently (1.1) is exactly the convex inequality

\[
\boxed{\bar d_{4433}\le
\frac{20175}{238048}\bar d_{653}
+\frac{20175}{238048}\bar d_{644}
+\frac{79518}{238048}\bar d_{554}
+\frac{118180}{238048}\bar d_{5333}.}\tag{1.2}
\]

All four weights are positive and their sum is one. Subscripts written
without commas in these displays abbreviate the explicitly stated partitions.

**Corollary 2.** Permanental dominance holds for \((4,4,3,3)\), and hence
for all ordinary immanants of order at most fourteen.

**Proof of the corollary.** The established Pate theorem covers partitions
with at most three parts exceeding two, and also those with four such parts
whose second and third parts agree. Thus all four terms on the right of
(1.2) are bounded above by \(\operatorname{per}A\). Equation (1.2) proves
the target. All other order-fourteen partitions were already covered by
that theorem. This is only the ordinary symmetric-group immanant statement:
it is not the all-orders, all-subgroup version of Lieb's conjecture. \(\square\)

Pate's coverage theorem is explicitly reproduced as Theorem 3.1 of
Divya--Somasundaram [2]; its applicability to complex Hermitian PSD matrices
is part of that paper's definition of the problem. See also [1,3].

The rest of the note proves Theorem 1 without using any permanental-dominance
assumption.

## 2. A family of universally nonnegative immanant forms

### 2.1 Projectors and a partially transposed swap

Fix \(n\), take \(d=n\), and work on
\(\mathcal H=(\mathbb C^d)^{\otimes n}\). Let \(U_\sigma\) permute tensor
factors by

\[
U_\sigma(v_1\otimes\cdots\otimes v_n)
=v_{\sigma^{-1}(1)}\otimes\cdots\otimes v_{\sigma^{-1}(n)}.
\]

For \(I\subseteq[n]\) and \(\alpha\vdash|I|\), write

\[
P_\alpha^I=\frac{f^\alpha}{|I|!}
\sum_{\sigma\in S_I}\chi^\alpha(\sigma^{-1})U_\sigma.
\tag{2.1}
\]

This is an orthogonal projector. In the standard tensor basis it is real
and symmetric. Projectors for nested symmetric groups commute when the
larger projector is central in the larger group; projectors on disjoint
factor sets also commute.

Choose \(k\in\{1,2\}\) and split the factor indices into

\[
O=[n-2k],\quad L=\{n-2k+1,\ldots,n-k\},\quad
R=\{n-k+1,\ldots,n\}.
\]

Let \(\eta\vdash n-2k\), \(\mu\vdash n-k\), and set

\[
P=P_\eta^O,\qquad Q=P_\mu^{O\cup L}.
\]

For \(k=1\), put \(B=I\). For \(k=2\), choose
\(\varepsilon\in\{+1,-1\}\) and put

\[
B=\tfrac12\bigl(I+\varepsilon U_{(n-1,n)}\bigr).
\tag{2.2}
\]

Thus \(B\) is the symmetric or alternating projector on the last two
factors. The three projectors \(P,Q,B\) commute.

Let

\[
\tau_k=\prod_{a=1}^{k}(n-2k+a,\ n-k+a),
\]

and let \(\Gamma_R\) denote partial transpose on all factors in \(R\).
The elementary identity

\[
\left(U_{(a,b)}\right)^{\Gamma_b}
=|\Omega\rangle\langle\Omega|_{ab},
\qquad |\Omega\rangle=\sum_{j=1}^{d}e_j\otimes e_j,
\tag{2.3}
\]

shows that

\[
E=U_{\tau_k}^{\Gamma_R}\succeq0.
\]

The \(k\) pairs are disjoint, so \(E\) is a tensor product of the positive
operators in (2.3), with the identity on \(O\). In particular \(P\)
commutes with \(E\), and \(PE\succeq0\).

Define

\[
Y=QB\,PE\,BQ\succeq0.
\tag{2.4}
\]

The local sandwich rule for partial transpose gives

\[
\boxed{W:=Y^{\Gamma_R}=QB\,P U_{\tau_k}\,BQ.}\tag{2.5}
\]

For precision, this is *not* an application of a nonexistent multiplicative
rule for partial transpose. Relative to \((O\cup L)|R\), \(Q\) is local
on the first side and \(B\) is local on the second. The identity being used is

\[
[(C\otimes D)X(C\otimes D)]^{\Gamma_R}
=(C\otimes D^T)X^{\Gamma_R}(C\otimes D^T),
\]

with \(C=Q\), \(D=B\), \(B^T=B\), and
\((PE)^{\Gamma_R}=P U_{\tau_k}\).

For a fully decomposable tensor \(v=v_1\otimes\cdots\otimes v_n\),
partial-transpose duality gives

\[
\langle v,Wv\rangle
=\langle v_{O\cup L}\otimes\overline{v_R},
Y(v_{O\cup L}\otimes\overline{v_R})\rangle\ge0.
\tag{2.6}
\]

The operator \(W\) need not be PSD on all tensors. Its nonnegativity on
fully decomposable tensors, established by (2.6), is exactly what is needed.

### 2.2 Central averaging and character coefficients

Average over conjugation by the entire symmetric group:

\[
\mathcal Z(W)=\frac1{n!}\sum_{\pi\in S_n}U_\pi WU_\pi^{-1}.
\]

Every summand has nonnegative expectation on every fully decomposable tensor,
because permutations preserve decomposability. The central group-algebra
element \(\mathcal Z(W)\) acts on the \(\nu\)-isotypic summand by

\[
\frac{\operatorname{Tr}_{V^\nu}\rho_\nu(W)}{f^\nu}.
\]

For a Gram matrix \(A=(\langle v_i,v_j\rangle)\), the usual central-projector
identity is

\[
\langle v,P_\nu^{[n]}v\rangle=\frac{f^\nu}{n!}d_\nu(A).
\tag{2.7}
\]

It follows that

\[
0\le\langle v,\mathcal Z(W)v\rangle
=\frac1{n!}\sum_{\nu\vdash n}
       \operatorname{Tr}_{V^\nu}\rho_\nu(W)\,d_\nu(A).
\tag{2.8}
\]

Since the projectors commute and are idempotent, cyclicity of trace reduces
\(\operatorname{Tr}\rho_\nu(QBP U_{\tau_k}BQ)\) to
\(\operatorname{Tr}\rho_\nu(QBP U_{\tau_k})\).
Restriction to \(S_{n-2k}\) decomposes the selected \(\eta\)-summand into
\(f^\eta\) identical copies of a skew-tableau multiplicity space. Therefore

\[
\operatorname{Tr}_{V^\nu}\rho_\nu(W)
=f^\eta t_{\eta,\mu,\varepsilon}^{\nu},
\tag{2.9}
\]

where the coefficient \(t\) is the multiplicity-space trace described in
the next section. Equations (2.8)--(2.9) prove the following lemma.

**Lemma 3 (partial-transpose witness).** For every choice of the indicated
parameters and every complex Hermitian PSD Gram matrix,

\[
\boxed{L_{k,\eta,\mu,\varepsilon}(A):=
\sum_{\nu\vdash n}t_{\eta,\mu,\varepsilon}^{\nu}d_\nu(A)\ge0.}
\tag{2.10}
\]

For \(k=1\), the parameter \(\varepsilon\) is omitted. No permanental
upper bound for any immanant has been used in this lemma.

## 3. Exact computation of the witness coefficients

The branching multiplicity space in (2.9) has a basis indexed by standard
skew tableaux \(T\) of shape \(\nu/\eta\), with \(2k\) boxes. Equivalently,
these are chains from \(\eta\) to \(\nu\) in the Young graph. Let
\(D_\mu\) be the diagonal projector selecting chains whose shape after the
first \(k\) added boxes is \(\mu\).

Number the added boxes \(1,\ldots,2k\) in tableau order, and let
\(a_i\) be the column-minus-row content of box \(i\). In Young's orthogonal
form, the adjacent transposition \(s_i\) has diagonal entry

\[
(S_i)_{T,T}=\frac1{a_{i+1}-a_i}.
\]

When interchanging \(i,i+1\) gives another standard tableau \(T'\),

\[
(S_i)_{T',T}=\sqrt{1-\frac1{(a_{i+1}-a_i)^2}};
\]

otherwise there is no off-diagonal entry. The rational seminormal form has
the same diagonal and off-diagonal entry
\(1+1/(a_{i+1}-a_i)\) in the corresponding basis convention. These are
standard realizations of symmetric-group irreducibles; see [4].

For \(k=1\),

\[
t_{\eta,\mu}^{\nu}=\operatorname{tr}(D_\mu S_1).
\tag{3.1}
\]

For \(k=2\), the pair swap is \(\tau_2=s_2s_1s_3s_2\), and

\[
\boxed{t_{\eta,\mu,\varepsilon}^{\nu}
=\frac12\operatorname{tr}
\left[D_\mu(I+\varepsilon S_3)S_2S_1S_3S_2\right].}\tag{3.2}
\]

At most \(4!=24\) tableaux occur in any of these trace calculations.
Thus (3.1)--(3.2) are small, explicit algebraic calculations, not a
numerical semidefinite-programming assertion. Every coefficient below is
rational. The accompanying verifier checks all coefficients independently
in both displayed representation forms. Square roots along every closed
walk in the orthogonal calculation simplify to exact rational numbers;
the verifier tests that the radicands are perfect rational squares.

## 4. The twenty-term positive certificate

Use the following parameters and positive weights. In the table, each
\(L_j\) means the witness (2.10) with the displayed parameters; a dash
means the irrelevant \(k=1\) sign parameter.

| j | k | eta | mu | epsilon | positive weight w_j |
|---:|---:|---|---|:---:|---:|
| 1 | 1 | (4,4,3,1) | (5,4,3,1) | — | 1251 |
| 2 | 1 | (4,3,3,1,1) | (4,4,3,1,1) | — | 151889/10 |
| 3 | 1 | (3,3,3,3) | (4,3,3,3) | — | 33602 |
| 4 | 1 | (4,3,3,2) | (4,3,3,2,1) | — | 71276273/64925 |
| 5 | 1 | (4,3,2,2,1) | (4,3,3,2,1) | — | 47246294/9275 |
| 6 | 1 | (3,3,3,2,1) | (4,3,3,2,1) | — | 340767671/194775 |
| 7 | 1 | (4,3,3,1,1) | (4,3,3,1,1,1) | — | 6526677/67840 |
| 8 | 1 | (4,3,2,1,1,1) | (4,3,3,1,1,1) | — | 19283/50 |
| 9 | 1 | (3,3,3,1,1,1) | (4,3,3,1,1,1) | — | 54404623/339200 |
| 10 | 1 | (3,3,3,3) | (3,3,3,3,1) | — | 163/795 |
| 11 | 1 | (3,3,2,2,2) | (3,3,3,2,2) | — | 1793/3180 |
| 12 | 1 | (3,3,3,2,1) | (3,3,3,2,1,1) | — | 326/3975 |
| 13 | 2 | (5,3,2) | (5,4,3) | -1 | 20175 |
| 14 | 2 | (4,3,3) | (4,4,3,1) | 1 | 11956 |
| 15 | 2 | (4,3,3) | (4,4,4) | -1 | 58752 |
| 16 | 2 | (4,3,2,1) | (4,4,3,1) | -1 | 31904 |
| 17 | 2 | (4,2,2,2) | (4,3,3,2) | -1 | 19932 |
| 18 | 2 | (4,2,2,1,1) | (4,3,3,1,1) | -1 | 80251/30 |
| 19 | 2 | (3,3,2,1,1) | (3,3,3,1,1,1) | 1 | 489/5300 |
| 20 | 2 | (3,2,2,2,1) | (3,3,3,2,1) | -1 | 1141/2120 |

Exact substitution of (3.1)--(3.2) gives

\[
\boxed{\begin{aligned}
\sum_{j=1}^{20}w_j L_j(A)
={}&4035d_{653}(A)+6725d_{644}(A)+39759d_{554}(A)\\
&+23636d_{5333}(A)-59512d_{4433}(A).
\end{aligned}}\tag{4.1}
\]

This equality is coefficientwise on **all 135 irreducible characters of
\(S_{14}\)**; all coefficients other than these five cancel exactly.
The complete expanded rows are printed in Appendix A and stored in
`certificate.json`.

Each \(w_j>0\), and each \(L_j(A)\ge0\) by Lemma 3. Therefore the right
side of (4.1) is nonnegative for every PSD matrix. This proves Theorem 1.
Together with Corollary 2, it completes the target proof. \(\square\)

An elementary normalization audit is

\[
\begin{aligned}
59512\cdot12012
={}&4035\cdot15015+6725\cdot9009\\
 &+39759\cdot6006+23636\cdot15015.
\end{aligned}
\]

Thus the bridge is an equality on diagonal matrices, as it must be. No
strict inequality is claimed on the entire PSD cone.

## 5. Coverage, assumptions, and non-circularity

Every PSD matrix of order fourteen is a Gram matrix in \(\mathbb C^{14}\).
The tensor proof therefore includes full rank, singular matrices, arbitrary
complex phases, and zero Gram vectors. No division by a matrix entry,
determinant, permanent, or eigenvalue is used. In particular, zero diagonal
entries cause no exception.

The only imported PDC theorems appear in Corollary 2, *after* the universal
bridge inequality has been proved. They concern four known partitions,
never the target \((4,4,3,3)\). The partial-transpose witness lemma itself
uses only orthogonal projectors, the PSD operator (2.3), tensor-product
expectations, and finite-group representation identities.

The route is not the previously obstructed cone of Young permutation
characters with block-merging or majorization inequalities. Its generators
are instead central averages of partially transposed PSD operators. It
also does not assume an operator ordering between different central
projectors, nor the false permanent-on-top conjecture. Nonnegativity is
asserted only on decomposable Gram tensors, which is proved in (2.6).

This proof closes the specified order-fourteen ordinary-immanant case.
It does **not** prove Lieb's conjecture for all matrix orders or all
subgroup characters.

## 6. Reproducibility and actual audit scope

Run from this directory with Python 3:

```
python verify_all.py
```

All checks use only the Python standard library. No optimizer, floating-point
arithmetic, network access, or optional package is required for verification.

`verify_certificate.py` regenerates all twenty coefficient rows from skew
Young tableaux rather than trusting the stored row values. It does this in
both rational seminormal form and orthogonal form with exact square-root
simplification. It checks the positive rational weights, cancellation on
all 135 partitions, all five character degrees, and the final normalized
convex weights. It also enumerates all order-fourteen partitions to confirm
that the imported Pate coverage criterion leaves only the target.

`adversarial_exact_checks.py` independently computes ordinary character
values using the Murnaghan--Nakayama rule. Literal group-algebra character
sums reproduce the small-order witness traces for \((n,k)=(4,1),(4,2),
(5,2),(6,2)\). A separate complex rank-thirteen PSD example tests all twenty
witnesses and the bridge using exact Gaussian-integer monomials. The example
is a connected fan of PSD triangles, each with eigenvalues
\(0,3-\sqrt3,3+\sqrt3\); their common kernel is exactly the constants.
The example has two-vertex-connected, phase-frustrated support. These tests
are additional failure checks, not a substitute for Lemma 3's proof on all
Gram tensors.

`operator_identity_checks.py` separately checks the partial-transpose
sandwich and the product-tensor expectation identity in a small exact
complex tensor model. It uses a local *complex* Hermitian projector to make
conjugation and transpose mistakes detectable.

The finite coefficient certificate was discovered computationally, then
reconstructed with exact rational arithmetic. The analytic argument and
finite identities were checked locally by separate mathematical derivations
and code paths. There was no external mathematician audit, no parallel
independent-agent audit, and no Lean/Isabelle formalization during this run.
A peer-review or formalization claim is not being made.

## References

[1] T. H. Pate, *Tensor inequalities, xi-functions and inequalities involving
immanants*, Linear Algebra and its Applications **295** (1999), 31--59.
DOI: https://doi.org/10.1016/S0024-3795(99)00035-X.
The imported coverage theorem is reproduced explicitly in [2, Theorem 3.1].

[2] K. U. Divya and K. Somasundaram, *Permanent dominance conjecture for
derived partitions*, Bulletin of the Institute of Combinatorics and its
Applications **95** (2022), 84--92. Relevant pages: 86 and 88.
https://bica.the-ica.org/Volumes/95/Reprints/BICA2021-24-Reprint.pdf.

[3] I. M. Wanless, *Lieb's permanental dominance conjecture*, arXiv:2202.01867
(2022), also DOI 10.4171/90-2/48.
https://arxiv.org/abs/2202.01867.

[4] D. Grinko, A. Burchardt, and M. Ozols, *Gelfand--Tsetlin basis for
partially transposed permutations, with applications to quantum information*,
arXiv:2310.02252. The ordinary Young orthogonal and seminormal forms and the
partially transposed swap identity are standard background; the certificate
in this note is derived separately.
https://arxiv.org/abs/2310.02252.

## Appendix A. All expanded witness forms

In this appendix \(d_{a_1,\ldots,a_\ell}\) always means the **unnormalized**
immanant for partition \((a_1,\ldots,a_\ell)\). Each form below is
nonnegative on every complex Hermitian PSD matrix of order fourteen by
Lemma 3. Terms absent from a row have coefficient zero.

### Witness 1

\[
\begin{aligned}
L_{1}={}&d_{6,4,3,1} -d_{5,5,3,1} -\frac{1}{3}d_{5,4,4,1}\\
&-\frac{1}{6}d_{5,4,3,2} -\frac{1}{8}d_{5,4,3,1,1}
\end{aligned}
\]

### Witness 2

\[
\begin{aligned}
L_{2}={}&\frac{1}{2}d_{5,4,3,1,1} -d_{4,4,4,1,1} -\frac{1}{4}d_{4,4,3,2,1}\\
&-\frac{1}{7}d_{4,4,3,1,1,1}
\end{aligned}
\]

### Witness 3

\[
\begin{aligned}
L_{3}={}&d_{5,3,3,3} -d_{4,4,3,3} -\frac{1}{7}d_{4,3,3,3,1}
\end{aligned}
\]

### Witness 4

\[
\begin{aligned}
L_{4}={}&\frac{1}{8}d_{5,3,3,2,1} +\frac{1}{6}d_{4,4,3,2,1} +\frac{1}{3}d_{4,3,3,3,1}\\
&+d_{4,3,3,2,2} -d_{4,3,3,2,1,1}
\end{aligned}
\]

### Witness 5

\[
\begin{aligned}
L_{5}={}&\frac{1}{4}d_{5,3,3,2,1} +\frac{1}{2}d_{4,4,3,2,1} -d_{4,3,3,3,1}\\
&-\frac{1}{3}d_{4,3,3,2,2} -\frac{1}{5}d_{4,3,3,2,1,1}
\end{aligned}
\]

### Witness 6

\[
\begin{aligned}
L_{6}={}&d_{5,3,3,2,1} -d_{4,4,3,2,1} -\frac{1}{4}d_{4,3,3,3,1}\\
&-\frac{1}{6}d_{4,3,3,2,2} -\frac{1}{8}d_{4,3,3,2,1,1}
\end{aligned}
\]

### Witness 7

\[
\begin{aligned}
L_{7}={}&\frac{1}{9}d_{5,3,3,1,1,1} +\frac{1}{7}d_{4,4,3,1,1,1} +\frac{1}{3}d_{4,3,3,2,1,1}\\
&-d_{4,3,3,1,1,1,1}
\end{aligned}
\]

### Witness 8

\[
\begin{aligned}
L_{8}={}&\frac{1}{4}d_{5,3,3,1,1,1} +\frac{1}{2}d_{4,4,3,1,1,1} -\frac{1}{2}d_{4,3,3,2,1,1}\\
&-\frac{1}{6}d_{4,3,3,1,1,1,1}
\end{aligned}
\]

### Witness 9

\[
\begin{aligned}
L_{9}={}&d_{5,3,3,1,1,1} -d_{4,4,3,1,1,1} -\frac{1}{5}d_{4,3,3,2,1,1}\\
&-\frac{1}{9}d_{4,3,3,1,1,1,1}
\end{aligned}
\]

### Witness 10

\[
\begin{aligned}
L_{10}={}&\frac{1}{7}d_{4,3,3,3,1} +d_{3,3,3,3,2} -d_{3,3,3,3,1,1}
\end{aligned}
\]

### Witness 11

\[
\begin{aligned}
L_{11}={}&\frac{1}{3}d_{4,3,3,2,2} -d_{3,3,3,3,2} -\frac{1}{5}d_{3,3,3,2,2,1}
\end{aligned}
\]

### Witness 12

\[
\begin{aligned}
L_{12}={}&\frac{1}{8}d_{4,3,3,2,1,1} +\frac{1}{4}d_{3,3,3,3,1,1} +\frac{1}{2}d_{3,3,3,2,2,1}\\
&-d_{3,3,3,2,1,1,1}
\end{aligned}
\]

### Witness 13

\[
\begin{aligned}
L_{13}={}&\frac{2}{15}d_{5,4,3,1,1} -\frac{1}{5}d_{5,4,4,1} -\frac{11}{75}d_{6,4,3,1}\\
&-\frac{1}{3}d_{5,5,3,1} +\frac{1}{5}d_{6,5,3} +d_{5,5,4}\\
&+\frac{1}{3}d_{6,4,4}
\end{aligned}
\]

### Witness 14

\[
\begin{aligned}
L_{14}={}&-\frac{1}{2}d_{5,4,3,1,1} +d_{4,4,4,1,1} -\frac{1}{7}d_{5,4,4,1}\\
&-d_{4,4,4,2} +\frac{11}{28}d_{5,4,3,2} -\frac{1}{2}d_{4,4,3,3}\\
&+\frac{1}{7}d_{6,4,3,1} +\frac{1}{4}d_{4,4,3,2,1}
\end{aligned}
\]

### Witness 15

\[
\begin{aligned}
L_{15}={}&\frac{1}{10}d_{4,4,4,1,1} -\frac{1}{6}d_{5,4,4,1} +\frac{1}{3}d_{5,5,4}
\end{aligned}
\]

### Witness 16

\[
\begin{aligned}
L_{16}={}&\frac{1}{12}d_{4,4,3,1,1,1} -\frac{29}{192}d_{5,4,3,1,1} -\frac{1}{6}d_{4,4,4,1,1}\\
&+\frac{1}{2}d_{5,4,4,1} -\frac{1}{4}d_{4,4,4,2} -\frac{19}{64}d_{5,4,3,2}\\
&+\frac{1}{4}d_{5,5,3,1} +\frac{37}{192}d_{4,4,3,2,1}
\end{aligned}
\]

### Witness 17

\[
\begin{aligned}
L_{17}={}&\frac{1}{2}d_{4,3,3,3,1} -\frac{1}{2}d_{5,3,3,3} +d_{4,4,4,2}\\
&+\frac{1}{4}d_{5,4,3,2} -d_{4,4,3,3} +\frac{1}{10}d_{4,3,3,2,1,1}\\
&-\frac{1}{8}d_{5,3,3,2,1} -\frac{1}{4}d_{4,4,3,2,1}
\end{aligned}
\]

### Witness 18

\[
\begin{aligned}
L_{18}={}&-\frac{1}{5}d_{4,4,3,1,1,1} -\frac{1}{10}d_{5,3,3,1,1,1} +\frac{1}{4}d_{5,4,3,1,1}\\
&+\frac{1}{15}d_{4,3,3,1,1,1,1} +d_{4,4,4,1,1} +\frac{1}{3}d_{4,3,3,2,2}\\
&+\frac{1}{5}d_{4,3,3,2,1,1} -\frac{1}{4}d_{5,3,3,2,1} -\frac{1}{2}d_{4,4,3,2,1}
\end{aligned}
\]

### Witness 19

\[
\begin{aligned}
L_{19}={}&\frac{1}{12}d_{5,3,3,1,1,1} -\frac{1}{3}d_{4,3,3,1,1,1,1} -\frac{1}{3}d_{3,3,3,3,1,1}\\
&+\frac{1}{2}d_{3,3,3,2,1,1,1}
\end{aligned}
\]

### Witness 20

\[
\begin{aligned}
L_{20}={}&-\frac{2}{3}d_{4,3,3,3,1} +\frac{2}{15}d_{3,3,3,2,2,1} +\frac{2}{5}d_{3,3,3,3,1,1}\\
&-\frac{2}{9}d_{4,3,3,2,2} +\frac{2}{3}d_{3,3,3,3,2} +\frac{1}{15}d_{3,3,3,2,1,1,1}\\
&-\frac{2}{15}d_{4,3,3,2,1,1} +\frac{1}{3}d_{4,4,3,2,1}
\end{aligned}
\]



==> anc/order14/operator_identity_checks.py <==
#!/usr/bin/env python3
"""Exact 4-qubit check of the partial-transpose sandwich and complex-product
expectation identities. Standard library only, Gaussian rational arithmetic.
This finite test is supplementary; the universal proof is in PROOF.md.
"""
from fractions import Fraction as F
from itertools import product

Z=(F(0),F(0)); ONE=(F(1),F(0))
def z(x,y=0):return (F(x),F(y))
def add(a,b):return (a[0]+b[0],a[1]+b[1])
def mul(a,b):return (a[0]*b[0]-a[1]*b[1],a[0]*b[1]+a[1]*b[0])
def bar(a):return (a[0],-a[1])
def scale(a,t):return (a[0]*t,a[1]*t)
def zsum(xs):
    a=Z
    for x in xs:a=add(a,x)
    return a

def mm(A,B):
    n=len(A);m=len(B);p=len(B[0])
    return [[zsum(mul(A[i][k],B[k][j]) for k in range(m)) for j in range(p)] for i in range(n)]
def mv(A,v):return [zsum(mul(a,b) for a,b in zip(row,v)) for row in A]
def outer(v):return [[mul(a,bar(b)) for b in v] for a in v]
def quadratic(v,A):return zsum(mul(bar(a),b) for a,b in zip(v,mv(A,v)))
def kron(A,B):return [[mul(a,b) for a in rowA for b in rowB] for rowA in A for rowB in B]
def tensor(vs):
    out=[ONE]
    for v in vs:out=[mul(a,b) for a in out for b in v]
    return out

def partial_transpose(A,left=4,right=4):
    # (a,b ; c,d) -> (a,d ; c,b), transpose the whole right subsystem.
    return [[A[(i//right)*right+j%right][(j//right)*right+i%right]
             for j in range(left*right)] for i in range(left*right)]

def main():
    # Two qubits on each side. tau swaps the two 4-dimensional sides.
    swap=[[ONE if i//4==j%4 and i%4==j//4 else Z for j in range(16)] for i in range(16)]
    E=partial_transpose(swap)
    omega=[ONE if i//4==i%4 else Z for i in range(16)]
    assert E==outer(omega)
    # A genuinely complex rank-one Hermitian projector on the first side.
    a=[z(1),z(0,1),z(1),z(0,-1)]
    C=[[scale(x,F(1,4)) for x in row] for row in outer(a)]
    assert mm(C,C)==C
    local_swap=[[ONE if (i//2,i%2)==(j%2,j//2) else Z for j in range(4)] for i in range(4)]
    vs=[[z(1),z(2,1)],[z(1,-1),z(3)],[z(2),z(-1,2)],[z(1,1),z(2,-1)]]
    v=tensor(vs);vbar=tensor(vs[:2]+[[bar(a) for a in t] for t in vs[2:]])
    for sign in (1,-1):
        B=[[scale(add(ONE if i==j else Z,scale(local_swap[i][j],sign)),F(1,2)) for j in range(4)] for i in range(4)]
        assert mm(B,B)==B
        K=kron(C,B)
        Y=mm(mm(K,E),K)
        W=mm(mm(K,swap),K)
        assert Y==outer(mv(K,omega)) # exact PSD factorization
        assert partial_transpose(Y)==W
        lhs=quadratic(v,W);rhs=quadratic(vbar,Y)
        assert lhs==rhs and lhs[1]==0 and lhs[0]>=0
        print('PASS exact operator sandwich and complex product expectation, sign',sign,'value',lhs[0])

if __name__=='__main__':main()


==> anc/order14/verification_output.txt <==

=== operator_identity_checks.py ===
PASS exact operator sandwich and complex product expectation, sign 1 value 5/4
PASS exact operator sandwich and complex product expectation, sign -1 value 29/8

=== verify_certificate.py ===
PASS witness 1 terms 5 weight 1251
PASS witness 2 terms 4 weight 151889/10
PASS witness 3 terms 3 weight 33602
PASS witness 4 terms 5 weight 71276273/64925
PASS witness 5 terms 5 weight 47246294/9275
PASS witness 6 terms 5 weight 340767671/194775
PASS witness 7 terms 4 weight 6526677/67840
PASS witness 8 terms 4 weight 19283/50
PASS witness 9 terms 4 weight 54404623/339200
PASS witness 10 terms 3 weight 163/795
PASS witness 11 terms 3 weight 1793/3180
PASS witness 12 terms 4 weight 326/3975
PASS witness 13 terms 7 weight 20175
PASS witness 14 terms 8 weight 11956
PASS witness 15 terms 3 weight 58752
PASS witness 16 terms 8 weight 31904
PASS witness 17 terms 8 weight 19932
PASS witness 18 terms 9 weight 80251/30
PASS witness 19 terms 4 weight 489/5300
PASS witness 20 terms 8 weight 1141/2120
PASS exact coefficient identity on all 135 partitions:
  (6, 5, 3) 4035 degree 15015
  (6, 4, 4) 6725 degree 9009
  (5, 5, 4) 39759 degree 6006
  (5, 3, 3, 3) 23636 degree 15015
  (4, 4, 3, 3) -59512 degree 12012
PASS: positive certificate, correct normalization, known-case coverage.

=== adversarial_exact_checks.py ===
PASS literal character-sum check: n=4,k=1, witnesses=6
PASS literal character-sum check: n=4,k=2, witnesses=4
PASS literal character-sum check: n=5,k=2, witnesses=6
PASS literal character-sum check: n=6,k=2, witnesses=20
Exact fan: supported permutations 8630 conjugacy types 50
PASS all 20 witnesses on exact complex rank-13 fan; bridge slack 67267064932170752

ALL EXACT CHECKS PASSED.
Analytic PSD positivity is proved in PROOF.md; no formal-kernel claim.


==> anc/order14/verify_all.py <==
#!/usr/bin/env python3
"""Run every exact local check in the certificate bundle."""
from pathlib import Path
import subprocess
import sys

def main():
    root=Path(__file__).resolve().parent
    for name in ('operator_identity_checks.py','verify_certificate.py','adversarial_exact_checks.py'):
        print('\n=== '+name+' ===',flush=True)
        subprocess.run([sys.executable,str(root/name)],cwd=root,check=True)
    print('\nALL EXACT CHECKS PASSED.\nAnalytic PSD positivity is proved in PROOF.md; no formal-kernel claim.',flush=True)

if __name__=='__main__':main()


==> anc/order14/verify_certificate.py <==
#!/usr/bin/env python3
"""Exact independent check of the 20-witness (4433) certificate.
Python standard library only. Does not run or trust a linear-programming solver.
Uses skew-tableau linear extensions and rational Young seminormal matrices.
The arbitrary-PSD positivity argument is in PROOF.md, not encoded as a formal proof.
"""
from fractions import Fraction as F
from functools import lru_cache
from itertools import permutations
from math import factorial, isqrt
from pathlib import Path
import json

@lru_cache(None)
def partitions(n, maximum=None):
    if n == 0: return ((),)
    if maximum is None: maximum=n
    return tuple((a,)+b for a in range(min(n,maximum),0,-1)
                 for b in partitions(n-a,a))

def degree(shape):
    hp=1
    for i,row in enumerate(shape):
        for j in range(row):
            hp *= row-j+sum(x>j for x in shape[i+1:])
    return factorial(sum(shape))//hp

def contains(big, small):
    return len(big)>=len(small) and all(a>=b for a,b in zip(big,small))

@lru_cache(None)
def tableaux(eta,nu):
    """Independent of the discovery path generator: enumerate <=4 boxes."""
    if not contains(nu,eta): return ()
    boxes=tuple((i,j) for i,row in enumerate(nu)
                for j in range(eta[i] if i<len(eta) else 0,row))
    out=[]
    for seq in permutations(boxes):
        pos={box:i for i,box in enumerate(seq)}
        if all(not ((i,j-1) in pos and pos[i,j-1]>pos[i,j]) and
               not ((i-1,j) in pos and pos[i-1,j]>pos[i,j]) for i,j in boxes):
            out.append(seq)
    return tuple(out)

def prefix_shape(eta,tab,k):
    a=list(eta)+[0]*len(tab)
    for i,j in tab[:k]: a[i]+=1
    return tuple(x for x in a if x)

def trace_word(eta,nu,mu,k,word,orthogonal=False):
    tabs=tableaux(eta,nu);loc={t:i for i,t in enumerate(tabs)}
    ans=F(0)
    for t in tabs:
        if prefix_shape(eta,t,k)!=mu:continue
        # state, coefficient, radicand. For orthogonal traces, closed-path
        # radicands are exact squares; no floating-point square root is used.
        states=[(t,F(1),F(1))]
        for i in reversed(word):
            nxt=[]
            for s,c,q in states:
                d=(s[i+1][1]-s[i+1][0])-(s[i][1]-s[i][0])
                assert d != 0
                nxt.append((s,c/F(d),q))
                v=list(s);v[i],v[i+1]=v[i+1],v[i];v=tuple(v)
                if v in loc:
                    if orthogonal:nxt.append((v,c,q*(1-F(1,d*d))))
                    else:nxt.append((v,c*(1+F(1,d)),q))
            states=nxt
        for s,c,q in states:
            if s==t:
                if orthogonal:
                    a=isqrt(q.numerator);b=isqrt(q.denominator)
                    assert a*a==q.numerator and b*b==q.denominator
                    ans+=c*F(a,b)
                else:ans+=c
    return ans

def witness_coefficients(k,eta,mu,sign,orthogonal=False):
    n=sum(eta)+2*k
    row={}
    for nu in partitions(n):
        if not contains(nu,eta):continue
        if k==1:
            c=trace_word(eta,nu,mu,k,[0],orthogonal)
        elif k==2:
            tau=[1,0,2,1]
            c=(trace_word(eta,nu,mu,k,tau,orthogonal)
               +sign*trace_word(eta,nu,mu,k,[2]+tau,orthogonal))/2
        else:raise ValueError('This certificate uses only one and two contractions')
        if c:row[nu]=c
    return row

def parse_row(d):return {tuple(map(int,p.split(','))):F(c) for p,c in d.items()}

def main():
    data=json.loads(Path(__file__).with_name('certificate.json').read_text())
    n=data['order'];ps=partitions(n)
    assert len(ps)==135
    assert sum(degree(p)**2 for p in ps)==factorial(n)
    assert degree(tuple(data['target']))==12012
    aggregate={p:F(0) for p in ps};rows=[]
    for i,record in enumerate(data['rows'],1):
        k=record['k'];eta=tuple(record['eta']);mu=tuple(record['mu']);sign=record['sign']
        assert sum(eta)==n-2*k and sum(mu)==n-k
        coeff=witness_coefficients(k,eta,mu,sign)
        independently=witness_coefficients(k,eta,mu,sign,orthogonal=True)
        assert coeff==independently, ('orthogonal/seminormal disagreement',i)
        assert coeff==parse_row(record['coefficients']), ('stored row mismatch',i)
        assert sum(c*degree(p) for p,c in coeff.items())==0
        w=F(record['weight']);assert w>0
        for p,c in coeff.items():aggregate[p]+=w*c
        print('PASS witness',i,'terms',len(coeff),'weight',w)
        rows.append(coeff)
    aggregate={p:c for p,c in aggregate.items() if c}
    assert aggregate==parse_row(data['identity'])
    assert sum(c*degree(p) for p,c in aggregate.items())==0
    target=tuple(data['target'])
    assert aggregate[target]<0
    assert all(c>0 for p,c in aggregate.items() if p!=target)
    known={(6,5,3),(6,4,4),(5,5,4),(5,3,3,3)}
    assert set(aggregate)-{target}==known
    assert all(len(p)<=3 or (len(p)==4 and p[1]==p[2]) for p in known)
    print('PASS exact coefficient identity on all 135 partitions:')
    for p,c in aggregate.items():print(' ',p,c,'degree',degree(p))
    total=-aggregate[target]*degree(target)
    normalized={p:c*degree(p)/total for p,c in aggregate.items() if p!=target}
    assert sum(normalized.values())==1
    assert normalized=={(6,5,3):F(20175,238048),(6,4,4):F(20175,238048),
                        (5,5,4):F(79518,238048),(5,3,3,3):F(118180,238048)}
    def pate_covered(p):
        large=sum(x>2 for x in p)
        return large<=3 or (large==4 and p[1]==p[2])
    assert {p for p in ps if not pate_covered(p)}=={target}
    print('PASS: positive certificate, correct normalization, known-case coverage.')
    return rows

if __name__=='__main__':main()


==> anc/rectangle15/README.md <==
# Order-15 rectangular-immanant proof bundle

Theorem: for every complex Hermitian PSD 15 by 15 matrix A,

    d_(3,3,3,3,3)(A) <= 6006 per(A).

The new branching-refined witness theorem and the complete positivity argument
are in `proof.md`. The integer identity uses 106 central-projector witnesses
and 19 noncentral branching-refined witnesses. It requires no other PDC case.

## Verification

Run:

```sh
python verify.py
```

The verifier uses only the Python standard library. It recomputes every
selected central row from character sums and every branching row from box
contents, then checks all 176 coordinates of the exact integer identity.
It does not read the old cone matrix and does not use an optimization solver,
floating-point arithmetic, or cached binary data.

## Files

`proof.md`: mathematical proof, coefficient definitions, and counting argument.

`certificate.json`: complete positive integer certificate. All coefficient
vectors refer to RAW immanants. The stored scale M and weights z_i satisfy
sum z_i R_i = M (6006 per - d_(3^5)).

`certificate.txt`: full plain-text rendering of every label, coefficient,
and multiplier.

`exact_algebra.py` and `verify.py`: standalone exact coefficient regeneration
and certificate verification.

`verification_log.txt`: output of a successful full verification.

`old_separator.json`: the established separator, retained only for the exact
diagnostic check that a witness used in this proof lies outside the old cone.

`experimental_checks.json`: additional exact small-order tests and numerical
order-15 counterexample-search results; these are not used in the proof.

`selected_central_recheck.json`: record of an additional selected-row
reconstruction using the prior project's coefficient code.

The mathematical positivity proof is not replaced by the arithmetic checker.
This run did not perform an external audit or Lean formalization. The general
branching inequality's historical priority has not been asserted.


==> anc/rectangle15/SHA256SUMS.txt <==
d3a513f77c633bf0f2261d8fe75c9ebfdb52e4be921287f6327b886aab05f47a  README.md
451081fece6b7d414e328206ace378acf3039c886242cf8da64f43a8d255d0a0  certificate.json
008b3f71c8d119d143f8e73785213d8c444def23d503be77b97e630d6eb0cee8  certificate.txt
38dab35c030d94449f225179e367ea39e6d5135f107d021d07ad4e2f0271f05f  exact_algebra.py
57f72ded50c82e3e3699017a70288d4dca27b84177ef9c9a30574c81ea73796d  experimental_checks.json
58b694960b2e93af3177e9bfd64ba3169bd02b3ad19dda432bd517a1fb569b2a  old_separator.json
501f9a722f803a4764eefa2f1bf71278a0f30e15ba49442173ae507f3e7fd8f8  proof.md
49f7647dddc37a0a60981f33f07588acc538c8897a333fcb5880812973f20f56  selected_central_recheck.json
68fe87133c4acf9080c56dfbc365a74bc719d16cf86a95394e1306e595a47c85  verification_log.txt
256a89c1bb56ba5fb2499c263805afbd0ef2860fa4627ca0b584e57a0f5df43a  verify.py


==> anc/rectangle15/certificate.json <==
{
  "order": 15,
  "target": [
    3,
    3,
    3,
    3,
    3
  ],
  "dimension": 6006,
  "normalization": "Each R_i has primitive INTEGER coefficients of RAW immanants d_nu. No sign reversal is made in primitivization.",
  "identity": "sum_i weight_i R_i = scale * (6006 per - d_(3,3,3,3,3))",
  "scale": "2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200",
  "partitions": [
    [
      15
    ],
    [
      14,
      1
    ],
    [
      13,
      2
    ],
    [
      13,
      1,
      1
    ],
    [
      12,
      3
    ],
    [
      12,
      2,
      1
    ],
    [
      12,
      1,
      1,
      1
    ],
    [
      11,
      4
    ],
    [
      11,
      3,
      1
    ],
    [
      11,
      2,
      2
    ],
    [
      11,
      2,
      1,
      1
    ],
    [
      11,
      1,
      1,
      1,
      1
    ],
    [
      10,
      5
    ],
    [
      10,
      4,
      1
    ],
    [
      10,
      3,
      2
    ],
    [
      10,
      3,
      1,
      1
    ],
    [
      10,
      2,
      2,
      1
    ],
    [
      10,
      2,
      1,
      1,
      1
    ],
    [
      10,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      6
    ],
    [
      9,
      5,
      1
    ],
    [
      9,
      4,
      2
    ],
    [
      9,
      4,
      1,
      1
    ],
    [
      9,
      3,
      3
    ],
    [
      9,
      3,
      2,
      1
    ],
    [
      9,
      3,
      1,
      1,
      1
    ],
    [
      9,
      2,
      2,
      2
    ],
    [
      9,
      2,
      2,
      1,
      1
    ],
    [
      9,
      2,
      1,
      1,
      1,
      1
    ],
    [
      9,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      7
    ],
    [
      8,
      6,
      1
    ],
    [
      8,
      5,
      2
    ],
    [
      8,
      5,
      1,
      1
    ],
    [
      8,
      4,
      3
    ],
    [
      8,
      4,
      2,
      1
    ],
    [
      8,
      4,
      1,
      1,
      1
    ],
    [
      8,
      3,
      3,
      1
    ],
    [
      8,
      3,
      2,
      2
    ],
    [
      8,
      3,
      2,
      1,
      1
    ],
    [
      8,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      2,
      2,
      2,
      1
    ],
    [
      8,
      2,
      2,
      1,
      1,
      1
    ],
    [
      8,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      1
    ],
    [
      7,
      6,
      2
    ],
    [
      7,
      6,
      1,
      1
    ],
    [
      7,
      5,
      3
    ],
    [
      7,
      5,
      2,
      1
    ],
    [
      7,
      5,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4
    ],
    [
      7,
      4,
      3,
      1
    ],
    [
      7,
      4,
      2,
      2
    ],
    [
      7,
      4,
      2,
      1,
      1
    ],
    [
      7,
      4,
      1,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      2
    ],
    [
      7,
      3,
      3,
      1,
      1
    ],
    [
      7,
      3,
      2,
      2,
      1
    ],
    [
      7,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      2,
      2,
      2,
      2
    ],
    [
      7,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3
    ],
    [
      6,
      6,
      2,
      1
    ],
    [
      6,
      6,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4
    ],
    [
      6,
      5,
      3,
      1
    ],
    [
      6,
      5,
      2,
      2
    ],
    [
      6,
      5,
      2,
      1,
      1
    ],
    [
      6,
      5,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      1
    ],
    [
      6,
      4,
      3,
      2
    ],
    [
      6,
      4,
      3,
      1,
      1
    ],
    [
      6,
      4,
      2,
      2,
      1
    ],
    [
      6,
      4,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3
    ],
    [
      6,
      3,
      3,
      2,
      1
    ],
    [
      6,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      3,
      2,
      2,
      2
    ],
    [
      6,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5
    ],
    [
      5,
      5,
      4,
      1
    ],
    [
      5,
      5,
      3,
      2
    ],
    [
      5,
      5,
      3,
      1,
      1
    ],
    [
      5,
      5,
      2,
      2,
      1
    ],
    [
      5,
      5,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      2
    ],
    [
      5,
      4,
      4,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3
    ],
    [
      5,
      4,
      3,
      2,
      1
    ],
    [
      5,
      4,
      3,
      1,
      1,
      1
    ],
    [
      5,
      4,
      2,
      2,
      2
    ],
    [
      5,
      4,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      1
    ],
    [
      5,
      3,
      3,
      2,
      2
    ],
    [
      5,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3
    ],
    [
      4,
      4,
      4,
      2,
      1
    ],
    [
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      1
    ],
    [
      4,
      4,
      3,
      2,
      2
    ],
    [
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      2
    ],
    [
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      4,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      4,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3
    ],
    [
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      2,
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ]
  ],
  "terms": [
    {
      "id": 1,
      "kind": "central",
      "weight": "975940715523246806755425526350149334722972830311144113709048400571725216999327867803445549142856234410577624209378340",
      "coefficients": [
        [
          [
            15
          ],
          14
        ],
        [
          [
            14,
            1
          ],
          -1
        ]
      ],
      "alpha": [
        1
      ],
      "beta": [
        14
      ],
      "swaps": 1,
      "accepted_source_row": 0
    },
    {
      "id": 2,
      "kind": "central",
      "weight": "63128109502365607385459938770148044680108530441410006000116859405678547513540866013860922409600358973643259740557830",
      "coefficients": [
        [
          [
            15
          ],
          26
        ],
        [
          [
            14,
            1
          ],
          11
        ],
        [
          [
            13,
            2
          ],
          -2
        ]
      ],
      "alpha": [
        2
      ],
      "beta": [
        13
      ],
      "swaps": 1,
      "accepted_source_row": 135
    },
    {
      "id": 3,
      "kind": "central",
      "weight": "9509019743053958605878722496704367042100903868548115024559202988417506194293567793659090624547684236310200256999285",
      "coefficients": [
        [
          [
            15
          ],
          36
        ],
        [
          [
            14,
            1
          ],
          21
        ],
        [
          [
            13,
            2
          ],
          8
        ],
        [
          [
            12,
            3
          ],
          -3
        ]
      ],
      "alpha": [
        3
      ],
      "beta": [
        12
      ],
      "swaps": 1,
      "accepted_source_row": 335
    },
    {
      "id": 4,
      "kind": "central",
      "weight": "117731637269242130047552181477074565134870993926949269301989730037614332026311811711032281267235774267870750735140",
      "coefficients": [
        [
          [
            9,
            6
          ],
          9
        ],
        [
          [
            8,
            6,
            1
          ],
          4
        ],
        [
          [
            6,
            6,
            3
          ],
          -3
        ]
      ],
      "alpha": [
        3
      ],
      "beta": [
        6,
        6
      ],
      "swaps": 1,
      "accepted_source_row": 354
    },
    {
      "id": 5,
      "kind": "central",
      "weight": "15713942521094363455504495340601716936719904834034731388105348579156214284478476104568028676228458245999134732640",
      "coefficients": [
        [
          [
            6,
            3,
            3,
            3
          ],
          9
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          -7
        ],
        [
          [
            3,
            3,
            3,
            3,
            3
          ],
          -12
        ]
      ],
      "alpha": [
        3
      ],
      "beta": [
        3,
        3,
        3,
        3
      ],
      "swaps": 1,
      "accepted_source_row": 393
    },
    {
      "id": 6,
      "kind": "central",
      "weight": "1433423245543913726988968967606536546467422292303408817001973812480862044345652453199449484332892475407575093544385",
      "coefficients": [
        [
          [
            15
          ],
          44
        ],
        [
          [
            14,
            1
          ],
          29
        ],
        [
          [
            13,
            2
          ],
          16
        ],
        [
          [
            12,
            3
          ],
          5
        ],
        [
          [
            11,
            4
          ],
          -4
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        11
      ],
      "swaps": 1,
      "accepted_source_row": 560
    },
    {
      "id": 7,
      "kind": "central",
      "weight": "5911934659990450141606127269100489086457093423063846125048750487895350671682195888240874104093445688256515728300",
      "coefficients": [
        [
          [
            10,
            5
          ],
          24
        ],
        [
          [
            9,
            6
          ],
          19
        ],
        [
          [
            9,
            5,
            1
          ],
          13
        ],
        [
          [
            8,
            6,
            1
          ],
          9
        ],
        [
          [
            8,
            5,
            2
          ],
          4
        ],
        [
          [
            7,
            6,
            2
          ],
          1
        ],
        [
          [
            7,
            5,
            3
          ],
          -3
        ],
        [
          [
            6,
            6,
            3
          ],
          -5
        ],
        [
          [
            6,
            5,
            4
          ],
          -8
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        6,
        5
      ],
      "swaps": 1,
      "accepted_source_row": 572
    },
    {
      "id": 8,
      "kind": "central",
      "weight": "69284035530242335695392907803559106352078492418749911433186151097261632389789082503312308901212510234850943360",
      "coefficients": [
        [
          [
            8,
            4,
            3
          ],
          16
        ],
        [
          [
            7,
            4,
            4
          ],
          10
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          6
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          1
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -2
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -6
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          -8
        ],
        [
          [
            4,
            4,
            4,
            3
          ],
          -11
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        4,
        4,
        3
      ],
      "swaps": 1,
      "accepted_source_row": 589
    },
    {
      "id": 9,
      "kind": "central",
      "weight": "458360444824509624525947801431457836368128684398908513429233207913553847963459119426211393376133503770957649874560",
      "coefficients": [
        [
          [
            13,
            2
          ],
          11
        ],
        [
          [
            12,
            2,
            1
          ],
          4
        ],
        [
          [
            11,
            2,
            2
          ],
          -2
        ]
      ],
      "alpha": [
        2,
        2
      ],
      "beta": [
        11
      ],
      "swaps": 1,
      "accepted_source_row": 666
    },
    {
      "id": 10,
      "kind": "central",
      "weight": "85100061816167703602042183984193072768803071791523747507836184121224962919138030062400988462007463065076821582210",
      "coefficients": [
        [
          [
            15
          ],
          50
        ],
        [
          [
            14,
            1
          ],
          35
        ],
        [
          [
            13,
            2
          ],
          22
        ],
        [
          [
            12,
            3
          ],
          11
        ],
        [
          [
            11,
            4
          ],
          2
        ],
        [
          [
            10,
            5
          ],
          -5
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        10
      ],
      "swaps": 1,
      "accepted_source_row": 828
    },
    {
      "id": 11,
      "kind": "central",
      "weight": "22574488766880249644285004853489847190493681783305428138929600062103152585644166443773888897261695208144370379600",
      "coefficients": [
        [
          [
            9,
            3,
            3
          ],
          18
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          7
        ],
        [
          [
            7,
            3,
            3,
            2
          ],
          -2
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          -9
        ]
      ],
      "alpha": [
        6
      ],
      "beta": [
        3,
        3,
        3
      ],
      "swaps": 1,
      "accepted_source_row": 1118
    },
    {
      "id": 12,
      "kind": "central",
      "weight": "38350218972110757242475005750686324813318574347072227132136300067174186839361531967003986347618332526223418260040",
      "coefficients": [
        [
          [
            12,
            3
          ],
          27
        ],
        [
          [
            11,
            3,
            1
          ],
          14
        ],
        [
          [
            10,
            3,
            2
          ],
          3
        ],
        [
          [
            9,
            3,
            3
          ],
          -6
        ]
      ],
      "alpha": [
        3,
        3
      ],
      "beta": [
        9
      ],
      "swaps": 1,
      "accepted_source_row": 1207
    },
    {
      "id": 13,
      "kind": "central",
      "weight": "615802033018666024812691727266565920954777024986520276317681242144986310076008545751821864245540481647282077027235",
      "coefficients": [
        [
          [
            15
          ],
          56
        ],
        [
          [
            14,
            1
          ],
          41
        ],
        [
          [
            13,
            2
          ],
          28
        ],
        [
          [
            12,
            3
          ],
          17
        ],
        [
          [
            11,
            4
          ],
          8
        ],
        [
          [
            10,
            5
          ],
          1
        ],
        [
          [
            9,
            6
          ],
          -4
        ],
        [
          [
            8,
            7
          ],
          -7
        ]
      ],
      "alpha": [
        7
      ],
      "beta": [
        8
      ],
      "swaps": 1,
      "accepted_source_row": 1402
    },
    {
      "id": 14,
      "kind": "central",
      "weight": "18872467468922241245348366437287160891577424863813124318942558145194191798340356849681678072330621675780577953940",
      "coefficients": [
        [
          [
            11,
            4
          ],
          14
        ],
        [
          [
            10,
            4,
            1
          ],
          8
        ],
        [
          [
            9,
            4,
            2
          ],
          3
        ],
        [
          [
            8,
            4,
            3
          ],
          -1
        ],
        [
          [
            7,
            4,
            4
          ],
          -4
        ]
      ],
      "alpha": [
        7
      ],
      "beta": [
        4,
        4
      ],
      "swaps": 1,
      "accepted_source_row": 1407
    },
    {
      "id": 15,
      "kind": "central",
      "weight": "264429610029423356122065045453102426203383470112260232678979562568756524826581807055473275385688947197361328588665",
      "coefficients": [
        [
          [
            13,
            2
          ],
          13
        ],
        [
          [
            13,
            1,
            1
          ],
          -13
        ],
        [
          [
            12,
            2,
            1
          ],
          -1
        ],
        [
          [
            12,
            1,
            1,
            1
          ],
          2
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        12,
        1
      ],
      "swaps": 2,
      "accepted_source_row": 1790
    },
    {
      "id": 16,
      "kind": "central",
      "weight": "683565568840753099811879653096513639351574928437628497463739107063771713722270230441633447653271177683884781562720",
      "coefficients": [
        [
          [
            12,
            3
          ],
          12
        ],
        [
          [
            12,
            2,
            1
          ],
          -6
        ],
        [
          [
            11,
            3,
            1
          ],
          -1
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          1
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        11,
        2
      ],
      "swaps": 2,
      "accepted_source_row": 1791
    },
    {
      "id": 17,
      "kind": "central",
      "weight": "62885866146459856224593999998735957596430121580099873333235573016164572101865671597607153241814913543022584279840",
      "coefficients": [
        [
          [
            12,
            2,
            1
          ],
          6
        ],
        [
          [
            12,
            1,
            1,
            1
          ],
          -12
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          -1
        ],
        [
          [
            11,
            1,
            1,
            1,
            1
          ],
          3
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        11,
        1,
        1
      ],
      "swaps": 2,
      "accepted_source_row": 1792
    },
    {
      "id": 18,
      "kind": "central",
      "weight": "23616675966231286562178245824413876878182619399065367703077875811226861095130994070555557867199082156242241123555",
      "coefficients": [
        [
          [
            9,
            6
          ],
          45
        ],
        [
          [
            9,
            5,
            1
          ],
          -9
        ],
        [
          [
            8,
            6,
            1
          ],
          -5
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          2
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        8,
        5
      ],
      "swaps": 2,
      "accepted_source_row": 1801
    },
    {
      "id": 19,
      "kind": "central",
      "weight": "50280051702905924817110497323127889580350013080827806037630529243872509567051413602282652909232098473632020564760",
      "coefficients": [
        [
          [
            8,
            7
          ],
          24
        ],
        [
          [
            8,
            6,
            1
          ],
          -4
        ],
        [
          [
            7,
            7,
            1
          ],
          -3
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          1
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        7,
        6
      ],
      "swaps": 2,
      "accepted_source_row": 1808
    },
    {
      "id": 20,
      "kind": "central",
      "weight": "1082200122852619270502063038904158502377803372415380618864706631324406494942585058024205176709643916741632526960",
      "coefficients": [
        [
          [
            8,
            4,
            3
          ],
          12
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          -8
        ],
        [
          [
            7,
            4,
            4
          ],
          3
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          -3
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          3
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        7,
        3,
        3
      ],
      "swaps": 2,
      "accepted_source_row": 1812
    },
    {
      "id": 21,
      "kind": "central",
      "weight": "753625441532127021581629055612847636864455417762855642812063659119917124985149951740493113826551163940315740640",
      "coefficients": [
        [
          [
            6,
            5,
            2,
            2
          ],
          24
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          6
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          -18
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          4
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          -12
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -3
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          12
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        5,
        4,
        2,
        2
      ],
      "swaps": 2,
      "accepted_source_row": 1838
    },
    {
      "id": 22,
      "kind": "central",
      "weight": "54270427834579216828793738173954874197283406645075578069047497738756905692814680504261056018420350407443129480",
      "coefficients": [
        [
          [
            6,
            4,
            3,
            2
          ],
          6
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          -6
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          2
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -3
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          4
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        5,
        3,
        3,
        2
      ],
      "swaps": 2,
      "accepted_source_row": 1841
    },
    {
      "id": 23,
      "kind": "central",
      "weight": "1034731789110204454451834500640900997268124844198476086335576680540574490290503360023405856183369662091083333632",
      "coefficients": [
        [
          [
            5,
            5,
            4,
            1
          ],
          20
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -5
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          -15
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          3
        ],
        [
          [
            4,
            4,
            4,
            1,
            1,
            1
          ],
          12
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        4,
        4,
        4,
        1
      ],
      "swaps": 2,
      "accepted_source_row": 1851
    },
    {
      "id": 24,
      "kind": "central",
      "weight": "146805402781524077013864916307693195622116728343588539459976052311266415262696966542055889750232427636006707856",
      "coefficients": [
        [
          [
            5,
            5,
            3,
            2
          ],
          20
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          10
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -15
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          -6
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          12
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        4,
        4,
        3,
        2
      ],
      "swaps": 2,
      "accepted_source_row": 1852
    },
    {
      "id": 25,
      "kind": "central",
      "weight": "379472967915401397285021783521713619563502057885716341022328153563882329456622224767700702797957133190283328000",
      "coefficients": [
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          20
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          5
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          -10
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          -20
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -2
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -4
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          8
        ],
        [
          [
            4,
            4,
            2,
            2,
            1,
            1,
            1
          ],
          20
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        4,
        4,
        2,
        2,
        1
      ],
      "swaps": 2,
      "accepted_source_row": 1854
    },
    {
      "id": 26,
      "kind": "central",
      "weight": "9794117528552032151207925801514599392606858403198396933669979268139388248583602040566551309943055171467498289680",
      "coefficients": [
        [
          [
            5,
            4,
            3,
            3
          ],
          5
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          -5
        ],
        [
          [
            4,
            4,
            4,
            3
          ],
          2
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          -3
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          4
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        4,
        3,
        3,
        3
      ],
      "swaps": 2,
      "accepted_source_row": 1857
    },
    {
      "id": 27,
      "kind": "central",
      "weight": "31919089875842461068399497925170188928071811272813231904592734396415757844671537932510905818013731569477876892800",
      "coefficients": [
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          3
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          -2
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          -4
        ],
        [
          [
            3,
            3,
            3,
            3,
            2,
            1
          ],
          2
        ],
        [
          [
            3,
            3,
            3,
            3,
            1,
            1,
            1
          ],
          5
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        3,
        3,
        3,
        3,
        1
      ],
      "swaps": 2,
      "accepted_source_row": 1869
    },
    {
      "id": 28,
      "kind": "central",
      "weight": "98983812423280414530097233558163212391329785009698097869301115715799924733225958541780142878678203723562243184",
      "coefficients": [
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          30
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          -5
        ],
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          -15
        ],
        [
          [
            8,
            2,
            1,
            1,
            1,
            1,
            1
          ],
          -40
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          3
        ],
        [
          [
            7,
            3,
            1,
            1,
            1,
            1,
            1
          ],
          8
        ],
        [
          [
            7,
            2,
            2,
            1,
            1,
            1,
            1
          ],
          24
        ],
        [
          [
            6,
            3,
            2,
            1,
            1,
            1,
            1
          ],
          -6
        ]
      ],
      "alpha": [
        3
      ],
      "beta": [
        6,
        2,
        1,
        1,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 2133
    },
    {
      "id": 29,
      "kind": "central",
      "weight": "116868601135676539395838243559382989664621219961695499240437739578272741942792865620184372256857157866185125080",
      "coefficients": [
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          6
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          -3
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          -6
        ],
        [
          [
            6,
            3,
            2,
            1,
            1,
            1,
            1
          ],
          -12
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          4
        ],
        [
          [
            5,
            3,
            3,
            1,
            1,
            1,
            1
          ],
          8
        ],
        [
          [
            5,
            3,
            2,
            2,
            1,
            1,
            1
          ],
          16
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          -16
        ]
      ],
      "alpha": [
        3
      ],
      "beta": [
        4,
        3,
        2,
        1,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 2156
    },
    {
      "id": 30,
      "kind": "central",
      "weight": "62679950773158689402826248636523765365214848721592331641148727535191163586215527607663484157134088934465792030320",
      "coefficients": [
        [
          [
            6,
            3,
            3,
            3
          ],
          1
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          -2
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          5
        ],
        [
          [
            3,
            3,
            3,
            3,
            3
          ],
          -20
        ]
      ],
      "alpha": [
        3
      ],
      "beta": [
        3,
        3,
        3,
        3
      ],
      "swaps": 3,
      "accepted_source_row": 2163
    },
    {
      "id": 31,
      "kind": "central",
      "weight": "337488015971017808827147171460256847861338142320760931298615371090886852780128407570997826792957017165007720360",
      "coefficients": [
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          3
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -4
        ],
        [
          [
            5,
            3,
            3,
            1,
            1,
            1,
            1
          ],
          -8
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          6
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          16
        ],
        [
          [
            3,
            3,
            3,
            3,
            1,
            1,
            1
          ],
          -48
        ]
      ],
      "alpha": [
        3
      ],
      "beta": [
        3,
        3,
        3,
        1,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 2165
    },
    {
      "id": 32,
      "kind": "central",
      "weight": "231120996967931220058001257242862335325467821135526880659042824099099734801076301143989923907173578302587176904",
      "coefficients": [
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          63
        ],
        [
          [
            10,
            1,
            1,
            1,
            1,
            1
          ],
          -252
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          -9
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          -7
        ],
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          -3
        ],
        [
          [
            9,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          168
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          4
        ],
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          6
        ],
        [
          [
            8,
            2,
            1,
            1,
            1,
            1,
            1
          ],
          -24
        ]
      ],
      "alpha": [
        2,
        1
      ],
      "beta": [
        8,
        1,
        1,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 2185
    },
    {
      "id": 33,
      "kind": "central",
      "weight": "34976220947461454604336516039301220267629429950597834133527635609045961813311706491911517317839315569170984800",
      "coefficients": [
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          12
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          4
        ],
        [
          [
            5,
            3,
            2,
            2,
            2,
            1
          ],
          -16
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -4
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          -24
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          -1
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          1
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            2
          ],
          48
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            1,
            1
          ],
          24
        ],
        [
          [
            3,
            3,
            3,
            3,
            2,
            1
          ],
          3
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            2
          ],
          12
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            1,
            1
          ],
          -12
        ],
        [
          [
            3,
            3,
            2,
            2,
            2,
            2,
            1
          ],
          -60
        ]
      ],
      "alpha": [
        2,
        1
      ],
      "beta": [
        3,
        3,
        2,
        2,
        2
      ],
      "swaps": 3,
      "accepted_source_row": 2235
    },
    {
      "id": 34,
      "kind": "central",
      "weight": "1169597209246409322900122566209882808685729564668588478925756507480319523147056766676173704595461424293221149160",
      "coefficients": [
        [
          [
            9,
            3,
            3
          ],
          30
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          -15
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          10
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          -3
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          3
        ],
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          -3
        ]
      ],
      "alpha": [
        1,
        1,
        1
      ],
      "beta": [
        8,
        2,
        2
      ],
      "swaps": 3,
      "accepted_source_row": 2254
    },
    {
      "id": 35,
      "kind": "central",
      "weight": "296152620905881406349264629138712316844465835017542672414932480635237018451069777334117378630709259692612711760",
      "coefficients": [
        [
          [
            6,
            4,
            3,
            2
          ],
          28
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          -28
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          7
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          -14
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          21
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          4
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -8
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          12
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          -2
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          6
        ],
        [
          [
            5,
            3,
            2,
            2,
            1,
            1,
            1
          ],
          -12
        ]
      ],
      "alpha": [
        1,
        1,
        1
      ],
      "beta": [
        5,
        3,
        2,
        2
      ],
      "swaps": 3,
      "accepted_source_row": 2279
    },
    {
      "id": 36,
      "kind": "central",
      "weight": "756428987612522765286828530233630586974782392775197539797657647254813983477054228757830532857896566618864846800",
      "coefficients": [
        [
          [
            5,
            5,
            3,
            2
          ],
          15
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          -15
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          3
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -6
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          9
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          -1
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          3
        ],
        [
          [
            4,
            4,
            2,
            2,
            1,
            1,
            1
          ],
          -6
        ]
      ],
      "alpha": [
        1,
        1,
        1
      ],
      "beta": [
        4,
        4,
        2,
        2
      ],
      "swaps": 3,
      "accepted_source_row": 2288
    },
    {
      "id": 37,
      "kind": "central",
      "weight": "4304178844489620952395368078285863527245530239747399132519358288731033586660721095088352357557196117532421766720",
      "coefficients": [
        [
          [
            4,
            4,
            4,
            3
          ],
          30
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          -20
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          15
        ],
        [
          [
            3,
            3,
            3,
            3,
            1,
            1,
            1
          ],
          -12
        ]
      ],
      "alpha": [
        1,
        1,
        1
      ],
      "beta": [
        3,
        3,
        3,
        3
      ],
      "swaps": 3,
      "accepted_source_row": 2301
    },
    {
      "id": 38,
      "kind": "central",
      "weight": "15241715207638889071071021449115412659713043533487466399190891427620664005483554182941826695683123870829779200",
      "coefficients": [
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          48
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          -6
        ],
        [
          [
            7,
            2,
            2,
            2,
            1,
            1
          ],
          -33
        ],
        [
          [
            7,
            2,
            2,
            1,
            1,
            1,
            1
          ],
          -69
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -2
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          2
        ],
        [
          [
            6,
            3,
            2,
            1,
            1,
            1,
            1
          ],
          6
        ],
        [
          [
            6,
            2,
            2,
            2,
            1,
            1,
            1
          ],
          51
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          5
        ],
        [
          [
            5,
            4,
            2,
            1,
            1,
            1,
            1
          ],
          9
        ],
        [
          [
            5,
            3,
            2,
            2,
            1,
            1,
            1
          ],
          13
        ],
        [
          [
            4,
            4,
            2,
            2,
            1,
            1,
            1
          ],
          -45
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        4,
        2,
        2,
        1,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 2607
    },
    {
      "id": 39,
      "kind": "central",
      "weight": "68614297082124062974520052481024778134848926231996040764896140465847632842102690570821299943221752628630939456",
      "coefficients": [
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          348
        ],
        [
          [
            10,
            1,
            1,
            1,
            1,
            1
          ],
          -342
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          -4
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          -72
        ],
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          -388
        ],
        [
          [
            9,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          -72
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -16
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          5
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          67
        ],
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          71
        ],
        [
          [
            8,
            2,
            1,
            1,
            1,
            1,
            1
          ],
          216
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          8
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          -7
        ],
        [
          [
            7,
            3,
            1,
            1,
            1,
            1,
            1
          ],
          -72
        ]
      ],
      "alpha": [
        3,
        1
      ],
      "beta": [
        7,
        1,
        1,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 2620
    },
    {
      "id": 40,
      "kind": "central",
      "weight": "2913287926803652452033475734982156739757508701454564459158272776904322736160460409317094268117759359526950387120",
      "coefficients": [
        [
          [
            8,
            7
          ],
          630
        ],
        [
          [
            8,
            6,
            1
          ],
          -7
        ],
        [
          [
            8,
            5,
            2
          ],
          -42
        ],
        [
          [
            7,
            7,
            1
          ],
          -45
        ],
        [
          [
            7,
            6,
            2
          ],
          -15
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          -117
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          48
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          30
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          -24
        ]
      ],
      "alpha": [
        2,
        2
      ],
      "beta": [
        6,
        5
      ],
      "swaps": 3,
      "accepted_source_row": 2666
    },
    {
      "id": 41,
      "kind": "central",
      "weight": "1719193560354434030614416392542160364915888968222332736601779016721360119392671801951707704227557807445063200",
      "coefficients": [
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          96
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -24
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          -96
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          32
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -24
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -24
        ],
        [
          [
            4,
            4,
            3,
            1,
            1,
            1,
            1
          ],
          24
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          21
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          27
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          81
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          72
        ],
        [
          [
            3,
            3,
            3,
            3,
            3
          ],
          -24
        ],
        [
          [
            3,
            3,
            3,
            3,
            2,
            1
          ],
          -51
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            1,
            1
          ],
          -216
        ]
      ],
      "alpha": [
        2,
        2
      ],
      "beta": [
        3,
        3,
        3,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 2692
    },
    {
      "id": 42,
      "kind": "central",
      "weight": "2881455325791655378899282166488447678780661793883683392242189733832853812261230998513171703911276122015561848464",
      "coefficients": [
        [
          [
            11,
            3,
            1
          ],
          105
        ],
        [
          [
            10,
            4,
            1
          ],
          -15
        ],
        [
          [
            10,
            3,
            2
          ],
          -60
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -90
        ],
        [
          [
            9,
            4,
            2
          ],
          10
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          15
        ],
        [
          [
            9,
            3,
            3
          ],
          30
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          60
        ],
        [
          [
            8,
            4,
            3
          ],
          -6
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -12
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          -36
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          9
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        7,
        3,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 2801
    },
    {
      "id": 43,
      "kind": "central",
      "weight": "1665209850986225593506694986818716290190861961405325527412561528382921347989167217475716245825798017102546720",
      "coefficients": [
        [
          [
            11,
            2,
            2
          ],
          210
        ],
        [
          [
            10,
            3,
            2
          ],
          -60
        ],
        [
          [
            10,
            2,
            2,
            1
          ],
          -180
        ],
        [
          [
            9,
            4,
            2
          ],
          10
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          60
        ],
        [
          [
            9,
            2,
            2,
            2
          ],
          150
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -12
        ],
        [
          [
            8,
            3,
            2,
            2
          ],
          -60
        ],
        [
          [
            7,
            4,
            2,
            2
          ],
          15
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        7,
        2,
        2
      ],
      "swaps": 4,
      "accepted_source_row": 2802
    },
    {
      "id": 44,
      "kind": "central",
      "weight": "110138398181812169622433958028992175122994603264934547648609368963506192069322444328690458370672877466201844544",
      "coefficients": [
        [
          [
            11,
            2,
            1,
            1
          ],
          105
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -30
        ],
        [
          [
            10,
            2,
            2,
            1
          ],
          -60
        ],
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          -105
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          5
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          20
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          35
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          70
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -4
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -7
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -28
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          7
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        7,
        2,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 2803
    },
    {
      "id": 45,
      "kind": "central",
      "weight": "2310937677406826278635389579488722965230408044164307267014573289591321092301502165168725072539252722220917232160",
      "coefficients": [
        [
          [
            9,
            4,
            1,
            1
          ],
          5
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -4
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -7
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          3
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          7
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          -2
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -7
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          7
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        5,
        4,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 2814
    },
    {
      "id": 46,
      "kind": "central",
      "weight": "2887030139768840144618034633885338726289619761323630589899618136220121716389942403597408397613517324573652491440",
      "coefficients": [
        [
          [
            9,
            3,
            3
          ],
          10
        ],
        [
          [
            8,
            4,
            3
          ],
          -2
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          -12
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          3
        ],
        [
          [
            7,
            3,
            3,
            2
          ],
          15
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -5
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          -20
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          10
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        5,
        3,
        3
      ],
      "swaps": 4,
      "accepted_source_row": 2815
    },
    {
      "id": 47,
      "kind": "central",
      "weight": "226747220771804109170215380583996193892495477988896307368818653650233104564267399449166771832870667614124225480",
      "coefficients": [
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          15
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -3
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -12
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          -24
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          3
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          6
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          9
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          24
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -3
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -8
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          -24
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          12
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        5,
        3,
        1,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 2817
    },
    {
      "id": 48,
      "kind": "central",
      "weight": "22544259793493114902013857926096066976077771179492628456531165041372861561132646405336937931280185059271602560",
      "coefficients": [
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          30
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -12
        ],
        [
          [
            8,
            2,
            2,
            2,
            1
          ],
          -30
        ],
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          -48
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          3
        ],
        [
          [
            7,
            3,
            2,
            2,
            1
          ],
          15
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          24
        ],
        [
          [
            7,
            2,
            2,
            2,
            1,
            1
          ],
          60
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          -5
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -8
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          -40
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          20
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        5,
        2,
        2,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 2819
    },
    {
      "id": 49,
      "kind": "central",
      "weight": "265581447997038110663395343682977406452159181989637348446807200672318098903178752877174152522671792927252480712",
      "coefficients": [
        [
          [
            8,
            3,
            3,
            1
          ],
          24
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          -6
        ],
        [
          [
            7,
            3,
            3,
            2
          ],
          -30
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          -42
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          10
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          14
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          40
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          70
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          -20
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -35
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          -140
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          140
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        4,
        3,
        3,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 2825
    },
    {
      "id": 50,
      "kind": "central",
      "weight": "18372106029461831374839174194196334547405771200431226208057172292346413916398481423474424587637823909046635200",
      "coefficients": [
        [
          [
            6,
            3,
            2,
            2,
            2
          ],
          8
        ],
        [
          [
            6,
            2,
            2,
            2,
            2,
            1
          ],
          -16
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          -4
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          -2
        ],
        [
          [
            5,
            3,
            2,
            2,
            2,
            1
          ],
          -11
        ],
        [
          [
            5,
            2,
            2,
            2,
            2,
            2
          ],
          56
        ],
        [
          [
            5,
            2,
            2,
            2,
            2,
            1,
            1
          ],
          28
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          14
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          7
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            2
          ],
          -7
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            1,
            1
          ],
          -14
        ],
        [
          [
            4,
            2,
            2,
            2,
            2,
            2,
            1
          ],
          -84
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            2
          ],
          -42
        ],
        [
          [
            3,
            3,
            2,
            2,
            2,
            2,
            1
          ],
          84
        ]
      ],
      "alpha": [
        3,
        1
      ],
      "beta": [
        3,
        2,
        2,
        2,
        2
      ],
      "swaps": 4,
      "accepted_source_row": 2877
    },
    {
      "id": 51,
      "kind": "central",
      "weight": "96211855916513003888288492056972535738810903821254753158508849762582294102066342222489530377993199387460766800",
      "coefficients": [
        [
          [
            9,
            4,
            1,
            1
          ],
          56
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          -28
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          -112
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          112
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -7
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -28
        ],
        [
          [
            8,
            3,
            2,
            2
          ],
          7
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          28
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          70
        ],
        [
          [
            8,
            2,
            2,
            2,
            1
          ],
          -28
        ],
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          -70
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          4
        ],
        [
          [
            7,
            3,
            2,
            2,
            1
          ],
          -4
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          -10
        ],
        [
          [
            7,
            2,
            2,
            2,
            1,
            1
          ],
          20
        ]
      ],
      "alpha": [
        2,
        2
      ],
      "beta": [
        7,
        2,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 2888
    },
    {
      "id": 52,
      "kind": "central",
      "weight": "441627703231745829499879177541431864956071166096562127653760844754376464375707425067658286454788439773704917600",
      "coefficients": [
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          12
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -8
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          -20
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          4
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          20
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          6
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          10
        ],
        [
          [
            4,
            4,
            3,
            1,
            1,
            1,
            1
          ],
          30
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          -3
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          -5
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          -15
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          -30
        ],
        [
          [
            3,
            3,
            3,
            3,
            3
          ],
          2
        ],
        [
          [
            3,
            3,
            3,
            3,
            2,
            1
          ],
          5
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            1,
            1
          ],
          30
        ]
      ],
      "alpha": [
        2,
        2
      ],
      "beta": [
        3,
        3,
        3,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 2915
    },
    {
      "id": 53,
      "kind": "central",
      "weight": "46746325460566848424236691654038596453403460581949771931274080061670611648466494879067207191710953754315320800",
      "coefficients": [
        [
          [
            11,
            1,
            1,
            1,
            1
          ],
          300
        ],
        [
          [
            10,
            1,
            1,
            1,
            1,
            1
          ],
          -150
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          -24
        ],
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          -42
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          28
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          6
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          18
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          -27
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        6,
        1,
        1,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 3275
    },
    {
      "id": 54,
      "kind": "central",
      "weight": "651974733644027736458992865414629404005106278295443759433220525406755854011251146126958689571586699323118993760",
      "coefficients": [
        [
          [
            10,
            1,
            1,
            1,
            1,
            1
          ],
          50
        ],
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          -4
        ],
        [
          [
            9,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          -40
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          -4
        ],
        [
          [
            8,
            2,
            1,
            1,
            1,
            1,
            1
          ],
          -4
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          1
        ],
        [
          [
            7,
            3,
            1,
            1,
            1,
            1,
            1
          ],
          9
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          1
        ],
        [
          [
            6,
            4,
            1,
            1,
            1,
            1,
            1
          ],
          1
        ],
        [
          [
            5,
            5,
            1,
            1,
            1,
            1,
            1
          ],
          -10
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        5,
        1,
        1,
        1,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 3282
    },
    {
      "id": 55,
      "kind": "central",
      "weight": "10012921436660159207730218931981296202102997044325835812863296898139185329415319844999236522779301882833432960",
      "coefficients": [
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          675
        ],
        [
          [
            10,
            1,
            1,
            1,
            1,
            1
          ],
          -300
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          59
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          -75
        ],
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          -643
        ],
        [
          [
            9,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          -300
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -25
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -40
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          -104
        ],
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          -10
        ],
        [
          [
            8,
            2,
            1,
            1,
            1,
            1,
            1
          ],
          180
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          -21
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          15
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          101
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          92
        ],
        [
          [
            7,
            3,
            1,
            1,
            1,
            1,
            1
          ],
          162
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          12
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -40
        ],
        [
          [
            6,
            4,
            1,
            1,
            1,
            1,
            1
          ],
          -150
        ]
      ],
      "alpha": [
        4,
        1
      ],
      "beta": [
        6,
        1,
        1,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 3295
    },
    {
      "id": 56,
      "kind": "central",
      "weight": "583871355515040392986805144387916765244625030005891701153999130776808899508507243908342004863039219258857531170",
      "coefficients": [
        [
          [
            8,
            7
          ],
          540
        ],
        [
          [
            8,
            6,
            1
          ],
          64
        ],
        [
          [
            8,
            5,
            2
          ],
          -21
        ],
        [
          [
            7,
            6,
            2
          ],
          -48
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          -96
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -6
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          -12
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          36
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          42
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          -48
        ]
      ],
      "alpha": [
        3,
        2
      ],
      "beta": [
        5,
        5
      ],
      "swaps": 3,
      "accepted_source_row": 3326
    },
    {
      "id": 57,
      "kind": "central",
      "weight": "1960374172808226294770625175384017751892072031182021619652161557827073817667436280673098531284045315882100052650",
      "coefficients": [
        [
          [
            14,
            1
          ],
          1260
        ],
        [
          [
            13,
            2
          ],
          -196
        ],
        [
          [
            13,
            1,
            1
          ],
          -420
        ],
        [
          [
            12,
            3
          ],
          -42
        ],
        [
          [
            11,
            4
          ],
          39
        ],
        [
          [
            11,
            3,
            1
          ],
          75
        ],
        [
          [
            10,
            5
          ],
          -10
        ],
        [
          [
            10,
            4,
            1
          ],
          -45
        ],
        [
          [
            9,
            5,
            1
          ],
          12
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        9,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 3473
    },
    {
      "id": 58,
      "kind": "central",
      "weight": "2202417811666269893720728858528250299843378160494750483018375960381090262452251074521493021426341106751485603550",
      "coefficients": [
        [
          [
            13,
            1,
            1
          ],
          700
        ],
        [
          [
            12,
            2,
            1
          ],
          -140
        ],
        [
          [
            12,
            1,
            1,
            1
          ],
          -350
        ],
        [
          [
            11,
            3,
            1
          ],
          -15
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          35
        ],
        [
          [
            10,
            4,
            1
          ],
          25
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          50
        ],
        [
          [
            9,
            5,
            1
          ],
          -8
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          -41
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          14
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        8,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 3475
    },
    {
      "id": 59,
      "kind": "central",
      "weight": "4205714115209122878827500331448100414258416325182697502857376781345699606161289777227870975382661142473443868848",
      "coefficients": [
        [
          [
            12,
            1,
            1,
            1
          ],
          175
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          -45
        ],
        [
          [
            11,
            1,
            1,
            1,
            1
          ],
          -125
        ],
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          25
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          7
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          13
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          -3
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -17
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          8
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        7,
        1,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 3478
    },
    {
      "id": 60,
      "kind": "central",
      "weight": "664212523735057671202366673581405774736338625974648050731406874701770583544694409540757297761718137163536569676",
      "coefficients": [
        [
          [
            11,
            3,
            1
          ],
          450
        ],
        [
          [
            10,
            4,
            1
          ],
          -30
        ],
        [
          [
            10,
            3,
            2
          ],
          -210
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -330
        ],
        [
          [
            9,
            5,
            1
          ],
          -12
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          6
        ],
        [
          [
            9,
            3,
            3
          ],
          60
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          150
        ],
        [
          [
            8,
            5,
            2
          ],
          15
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          21
        ],
        [
          [
            8,
            4,
            3
          ],
          24
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          33
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          -6
        ],
        [
          [
            7,
            5,
            3
          ],
          -20
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -35
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          -86
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          70
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        6,
        3,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 3480
    },
    {
      "id": 61,
      "kind": "central",
      "weight": "293781655561411676882255463831789998074280225005857352067160016276964897972996903639978662828846307460424682592",
      "coefficients": [
        [
          [
            11,
            2,
            1,
            1
          ],
          150
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -30
        ],
        [
          [
            10,
            2,
            2,
            1
          ],
          -70
        ],
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          -130
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          -2
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          10
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          22
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          60
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          3
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          7
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          10
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          4
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -5
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          -8
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          -26
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          20
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        6,
        2,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 3482
    },
    {
      "id": 62,
      "kind": "central",
      "weight": "586297830828700628796642987744816118180986583402460603870897759954164152890957030696099554182088096192102338876",
      "coefficients": [
        [
          [
            10,
            3,
            1,
            1
          ],
          150
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          -18
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          -90
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          -162
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          -3
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          9
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          18
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          42
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          108
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          5
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          8
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          2
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          -2
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          -46
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          -10
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -20
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -38
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          80
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        5,
        3,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 3487
    },
    {
      "id": 63,
      "kind": "central",
      "weight": "163473745987845990481946805801361449068114121432670434383876803408352371833978108048240022963662775314866286240",
      "coefficients": [
        [
          [
            7,
            6,
            1,
            1
          ],
          420
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -30
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          -300
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          40
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          -105
        ],
        [
          [
            6,
            6,
            1,
            1,
            1
          ],
          -330
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          -15
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          -42
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          16
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          129
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          34
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          56
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          29
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          48
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          66
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          120
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          111
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -99
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          -126
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          -104
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          144
        ]
      ],
      "alpha": [
        3,
        2
      ],
      "beta": [
        4,
        4,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 3532
    },
    {
      "id": 64,
      "kind": "central",
      "weight": "119823704005950695420179534084097884349294676284975538409653843387761923354119904618441042853090997659230637505",
      "coefficients": [
        [
          [
            12,
            3
          ],
          210
        ],
        [
          [
            11,
            4
          ],
          -60
        ],
        [
          [
            11,
            3,
            1
          ],
          -180
        ],
        [
          [
            10,
            5
          ],
          10
        ],
        [
          [
            10,
            4,
            1
          ],
          60
        ],
        [
          [
            10,
            3,
            2
          ],
          150
        ],
        [
          [
            9,
            5,
            1
          ],
          -12
        ],
        [
          [
            9,
            4,
            2
          ],
          -60
        ],
        [
          [
            9,
            3,
            3
          ],
          -120
        ],
        [
          [
            8,
            5,
            2
          ],
          15
        ],
        [
          [
            8,
            4,
            3
          ],
          60
        ],
        [
          [
            7,
            5,
            3
          ],
          -20
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        7,
        3
      ],
      "swaps": 5,
      "accepted_source_row": 3654
    },
    {
      "id": 65,
      "kind": "central",
      "weight": "33050701121014640102387464936666309140867997775273335245559200250487024620661774055544072753803202570447387200",
      "coefficients": [
        [
          [
            11,
            2,
            2
          ],
          60
        ],
        [
          [
            10,
            3,
            2
          ],
          -30
        ],
        [
          [
            10,
            2,
            2,
            1
          ],
          -70
        ],
        [
          [
            9,
            4,
            2
          ],
          12
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          42
        ],
        [
          [
            9,
            2,
            2,
            2
          ],
          84
        ],
        [
          [
            8,
            5,
            2
          ],
          -3
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -21
        ],
        [
          [
            8,
            3,
            2,
            2
          ],
          -63
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          7
        ],
        [
          [
            7,
            4,
            2,
            2
          ],
          42
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          -21
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        6,
        2,
        2
      ],
      "swaps": 5,
      "accepted_source_row": 3659
    },
    {
      "id": 66,
      "kind": "central",
      "weight": "425527666152718952261092686583270642687943338757078748186564273791248918275951138420641111955378368335659297840",
      "coefficients": [
        [
          [
            12,
            2,
            1
          ],
          315
        ],
        [
          [
            12,
            1,
            1,
            1
          ],
          -630
        ],
        [
          [
            11,
            3,
            1
          ],
          -135
        ],
        [
          [
            11,
            2,
            2
          ],
          -105
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          65
        ],
        [
          [
            11,
            1,
            1,
            1,
            1
          ],
          420
        ],
        [
          [
            10,
            4,
            1
          ],
          45
        ],
        [
          [
            10,
            3,
            2
          ],
          30
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -10
        ],
        [
          [
            10,
            2,
            2,
            1
          ],
          90
        ],
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          -180
        ],
        [
          [
            9,
            5,
            1
          ],
          -9
        ],
        [
          [
            9,
            4,
            2
          ],
          -5
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          -3
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          -30
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          60
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          2
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          6
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -12
        ]
      ],
      "alpha": [
        4,
        1
      ],
      "beta": [
        8,
        1,
        1
      ],
      "swaps": 5,
      "accepted_source_row": 3671
    },
    {
      "id": 67,
      "kind": "central",
      "weight": "30077994580386884552249624324402945235895292904735232949222346246747180381112836756296914074580306280756501808",
      "coefficients": [
        [
          [
            11,
            2,
            1,
            1
          ],
          160
        ],
        [
          [
            11,
            1,
            1,
            1,
            1
          ],
          -480
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -80
        ],
        [
          [
            10,
            2,
            2,
            1
          ],
          -60
        ],
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          90
        ],
        [
          [
            10,
            1,
            1,
            1,
            1,
            1
          ],
          420
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          32
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          20
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          -22
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          70
        ],
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          -210
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          -8
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -4
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -1
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -28
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          84
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          3
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          7
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          -21
        ]
      ],
      "alpha": [
        4,
        1
      ],
      "beta": [
        7,
        1,
        1,
        1
      ],
      "swaps": 5,
      "accepted_source_row": 3674
    },
    {
      "id": 68,
      "kind": "central",
      "weight": "558533054864524233602202282276404209162952504262607138884702826901097030135747094982018935051785678556396578552",
      "coefficients": [
        [
          [
            9,
            6
          ],
          60
        ],
        [
          [
            9,
            5,
            1
          ],
          -12
        ],
        [
          [
            8,
            6,
            1
          ],
          -60
        ],
        [
          [
            8,
            5,
            2
          ],
          15
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          10
        ],
        [
          [
            7,
            6,
            2
          ],
          60
        ],
        [
          [
            7,
            5,
            3
          ],
          -20
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -10
        ],
        [
          [
            6,
            6,
            3
          ],
          -60
        ],
        [
          [
            6,
            5,
            4
          ],
          30
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          10
        ],
        [
          [
            5,
            5,
            4,
            1
          ],
          -10
        ]
      ],
      "alpha": [
        4,
        1
      ],
      "beta": [
        5,
        5
      ],
      "swaps": 5,
      "accepted_source_row": 3680
    },
    {
      "id": 69,
      "kind": "central",
      "weight": "5442569178587936438822617921072867643560269419144172570107205801887062333212226155613197496617970731670597440",
      "coefficients": [
        [
          [
            8,
            4,
            2,
            1
          ],
          90
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          30
        ],
        [
          [
            8,
            3,
            2,
            2
          ],
          -30
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -90
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -30
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          -72
        ],
        [
          [
            7,
            4,
            2,
            2
          ],
          -100
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          -128
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          36
        ],
        [
          [
            7,
            3,
            2,
            2,
            1
          ],
          200
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          126
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          30
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          50
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          70
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          18
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          95
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          121
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          155
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -42
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          30
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          -235
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          -126
        ],
        [
          [
            6,
            3,
            2,
            2,
            2
          ],
          -70
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          -210
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          -75
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          -105
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          -175
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -45
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          -63
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          -15
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -40
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          63
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          35
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          105
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          -105
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          105
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          315
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          315
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          105
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -105
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -315
        ]
      ],
      "alpha": [
        4,
        1
      ],
      "beta": [
        4,
        3,
        2,
        1
      ],
      "swaps": 5,
      "accepted_source_row": 3690
    },
    {
      "id": 70,
      "kind": "central",
      "weight": "17233650396422221476903874865661365839757143997192709750912705206382261765844191003170797313299907208706519185",
      "coefficients": [
        [
          [
            7,
            6,
            1,
            1
          ],
          480
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -120
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          -480
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          160
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          -360
        ],
        [
          [
            6,
            6,
            1,
            1,
            1
          ],
          -720
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          120
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          72
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          664
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          576
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -272
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          -96
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -192
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          -48
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          -96
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          -144
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          -576
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          99
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          288
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          144
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -144
        ]
      ],
      "alpha": [
        3,
        2
      ],
      "beta": [
        4,
        4,
        1,
        1
      ],
      "swaps": 5,
      "accepted_source_row": 3710
    },
    {
      "id": 71,
      "kind": "central",
      "weight": "497914020654662116596091268305554612332750323459874018337886082902896205219904745760545672010714678163260320",
      "coefficients": [
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          240
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          -80
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          -400
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          200
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -152
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          -376
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          64
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          48
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          464
        ],
        [
          [
            6,
            4,
            1,
            1,
            1,
            1,
            1
          ],
          560
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          -328
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          -120
        ],
        [
          [
            6,
            3,
            2,
            1,
            1,
            1,
            1
          ],
          -280
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          48
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          248
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -27
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          -196
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          -102
        ],
        [
          [
            5,
            4,
            2,
            1,
            1,
            1,
            1
          ],
          -490
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          120
        ],
        [
          [
            5,
            3,
            3,
            1,
            1,
            1,
            1
          ],
          420
        ],
        [
          [
            5,
            3,
            2,
            2,
            1,
            1,
            1
          ],
          210
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          54
        ],
        [
          [
            4,
            4,
            3,
            1,
            1,
            1,
            1
          ],
          210
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          -210
        ]
      ],
      "alpha": [
        3,
        2
      ],
      "beta": [
        4,
        3,
        1,
        1,
        1
      ],
      "swaps": 5,
      "accepted_source_row": 3713
    },
    {
      "id": 72,
      "kind": "central",
      "weight": "622804609516940530611917147699934036147183574242295346137550260167134952863134512243330855618865475142212400",
      "coefficients": [
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          80
        ],
        [
          [
            7,
            3,
            2,
            2,
            1
          ],
          -80
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          -200
        ],
        [
          [
            7,
            2,
            2,
            2,
            1,
            1
          ],
          400
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -40
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -16
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          -16
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -16
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          16
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          40
        ],
        [
          [
            6,
            3,
            2,
            2,
            2
          ],
          64
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          96
        ],
        [
          [
            6,
            3,
            2,
            1,
            1,
            1,
            1
          ],
          280
        ],
        [
          [
            6,
            2,
            2,
            2,
            2,
            1
          ],
          -320
        ],
        [
          [
            6,
            2,
            2,
            2,
            1,
            1,
            1
          ],
          -560
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          16
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          40
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          19
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          34
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          -32
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          24
        ],
        [
          [
            5,
            4,
            2,
            1,
            1,
            1,
            1
          ],
          -140
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          -16
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -114
        ],
        [
          [
            5,
            3,
            3,
            1,
            1,
            1,
            1
          ],
          -70
        ],
        [
          [
            5,
            3,
            2,
            2,
            2,
            1
          ],
          24
        ],
        [
          [
            5,
            2,
            2,
            2,
            2,
            1,
            1
          ],
          560
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -44
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          40
        ],
        [
          [
            4,
            4,
            2,
            2,
            1,
            1,
            1
          ],
          70
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          56
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          140
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            1,
            1
          ],
          -280
        ]
      ],
      "alpha": [
        3,
        2
      ],
      "beta": [
        4,
        2,
        2,
        1,
        1
      ],
      "swaps": 5,
      "accepted_source_row": 3715
    },
    {
      "id": 73,
      "kind": "central",
      "weight": "1889075989778821832912000422675087984478612182356842427261593062993898904763776757939729160447648535630479520",
      "coefficients": [
        [
          [
            7,
            3,
            3,
            2
          ],
          216
        ],
        [
          [
            7,
            3,
            2,
            2,
            1
          ],
          -216
        ],
        [
          [
            7,
            2,
            2,
            2,
            1,
            1
          ],
          216
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -72
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          72
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          -36
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          -216
        ],
        [
          [
            6,
            3,
            2,
            2,
            2
          ],
          432
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          164
        ],
        [
          [
            6,
            2,
            2,
            2,
            2,
            1
          ],
          -432
        ],
        [
          [
            6,
            2,
            2,
            2,
            1,
            1,
            1
          ],
          -216
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          117
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          -216
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          -88
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          72
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          72
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -72
        ],
        [
          [
            5,
            3,
            2,
            2,
            2,
            1
          ],
          -108
        ],
        [
          [
            5,
            3,
            2,
            2,
            1,
            1,
            1
          ],
          72
        ],
        [
          [
            5,
            2,
            2,
            2,
            2,
            1,
            1
          ],
          360
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -72
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          108
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          -180
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          180
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            1,
            1
          ],
          -180
        ]
      ],
      "alpha": [
        3,
        1,
        1
      ],
      "beta": [
        4,
        2,
        2,
        2
      ],
      "swaps": 5,
      "accepted_source_row": 3742
    },
    {
      "id": 74,
      "kind": "central",
      "weight": "19772848219344515915878990658934741456455061182269329400239124922505548963324284515715254587353149574763228640",
      "coefficients": [
        [
          [
            6,
            4,
            3,
            2
          ],
          80
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          -80
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          20
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          -40
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          60
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -80
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          -40
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -85
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          240
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          120
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          8
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          120
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -8
        ],
        [
          [
            5,
            3,
            2,
            2,
            2,
            1
          ],
          -180
        ],
        [
          [
            5,
            3,
            2,
            2,
            1,
            1,
            1
          ],
          -72
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          240
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          120
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -120
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -120
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          -300
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          -300
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          -48
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          300
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          72
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            1,
            1
          ],
          180
        ],
        [
          [
            3,
            3,
            3,
            3,
            3
          ],
          -120
        ],
        [
          [
            3,
            3,
            3,
            3,
            2,
            1
          ],
          240
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            1,
            1
          ],
          -360
        ]
      ],
      "alpha": [
        3,
        1,
        1
      ],
      "beta": [
        3,
        3,
        2,
        2
      ],
      "swaps": 5,
      "accepted_source_row": 3747
    },
    {
      "id": 75,
      "kind": "central",
      "weight": "27627195106225816309070936808371302539454018171896302660903121855529185578805980983192500774792554913461577600",
      "coefficients": [
        [
          [
            6,
            5,
            3,
            1
          ],
          48
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -48
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -27
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -57
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          57
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          48
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          27
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          -48
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          -15
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          -33
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          29
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          32
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          32
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          53
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          -37
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          -73
        ],
        [
          [
            5,
            4,
            2,
            1,
            1,
            1,
            1
          ],
          -40
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          -15
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -23
        ],
        [
          [
            5,
            3,
            2,
            2,
            2,
            1
          ],
          40
        ],
        [
          [
            5,
            3,
            2,
            2,
            1,
            1,
            1
          ],
          40
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -9
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -13
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          26
        ],
        [
          [
            4,
            4,
            2,
            2,
            1,
            1,
            1
          ],
          20
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          12
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            1,
            1
          ],
          -30
        ]
      ],
      "alpha": [
        2,
        2,
        1
      ],
      "beta": [
        4,
        3,
        2,
        1
      ],
      "swaps": 5,
      "accepted_source_row": 3766
    },
    {
      "id": 76,
      "kind": "central",
      "weight": "77290972063847733660186835841152442986930299532012171045308427949813881370464513112267139865926074625433717620",
      "coefficients": [
        [
          [
            5,
            5,
            4,
            1
          ],
          120
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          -80
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -80
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          -160
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          95
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          80
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -80
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          80
        ],
        [
          [
            4,
            4,
            4,
            1,
            1,
            1
          ],
          200
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -80
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -112
        ],
        [
          [
            4,
            4,
            3,
            1,
            1,
            1,
            1
          ],
          -80
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          88
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          80
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            1,
            1
          ],
          -80
        ]
      ],
      "alpha": [
        2,
        2,
        1
      ],
      "beta": [
        3,
        3,
        3,
        1
      ],
      "swaps": 5,
      "accepted_source_row": 3771
    },
    {
      "id": 77,
      "kind": "central",
      "weight": "13112840840082472663517834267029815436149817923005777345741551204511856087653628648471772253095506833823043936800",
      "coefficients": [
        [
          [
            13,
            1,
            1
          ],
          315
        ],
        [
          [
            12,
            2,
            1
          ],
          135
        ],
        [
          [
            12,
            1,
            1,
            1
          ],
          90
        ],
        [
          [
            11,
            3,
            1
          ],
          40
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          2
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -25
        ],
        [
          [
            9,
            5,
            1
          ],
          -9
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          -18
        ],
        [
          [
            8,
            6,
            1
          ],
          -5
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          2
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          20
        ]
      ],
      "alpha": [
        6
      ],
      "beta": [
        7,
        1,
        1
      ],
      "swaps": 2,
      "accepted_source_row": 3831
    },
    {
      "id": 78,
      "kind": "central",
      "weight": "432015114437259330626572110532047089462002993364926644552366367894659637830568332566794346990115999711792136470",
      "coefficients": [
        [
          [
            8,
            7
          ],
          756
        ],
        [
          [
            8,
            6,
            1
          ],
          140
        ],
        [
          [
            8,
            5,
            2
          ],
          -15
        ],
        [
          [
            8,
            4,
            3
          ],
          -24
        ],
        [
          [
            7,
            7,
            1
          ],
          72
        ],
        [
          [
            7,
            6,
            2
          ],
          -36
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          -120
        ],
        [
          [
            7,
            5,
            3
          ],
          -8
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -50
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          16
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          -36
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          28
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          30
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          48
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          -96
        ]
      ],
      "alpha": [
        3,
        3
      ],
      "beta": [
        5,
        4
      ],
      "swaps": 3,
      "accepted_source_row": 4168
    },
    {
      "id": 79,
      "kind": "central",
      "weight": "1707879442005698978961367862153710080407135649360294479389455712751519227141025157328215646797698025056404975980",
      "coefficients": [
        [
          [
            6,
            6,
            3
          ],
          408
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          -68
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -48
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          48
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          -104
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          51
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          120
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          16
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          -104
        ],
        [
          [
            3,
            3,
            3,
            3,
            3
          ],
          -624
        ]
      ],
      "alpha": [
        3,
        3
      ],
      "beta": [
        3,
        3,
        3
      ],
      "swaps": 3,
      "accepted_source_row": 4179
    },
    {
      "id": 80,
      "kind": "central",
      "weight": "85138809014298647493325933775065808699013383819884379433999393320519699434781755229036261881755537144460221000",
      "coefficients": [
        [
          [
            6,
            6,
            1,
            1,
            1
          ],
          408
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          68
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          -204
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          8
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -92
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          -6
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          -72
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          -132
        ],
        [
          [
            5,
            5,
            1,
            1,
            1,
            1,
            1
          ],
          -72
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -27
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          -42
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          48
        ],
        [
          [
            5,
            4,
            2,
            1,
            1,
            1,
            1
          ],
          84
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          106
        ],
        [
          [
            5,
            3,
            3,
            1,
            1,
            1,
            1
          ],
          126
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          8
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          36
        ],
        [
          [
            4,
            4,
            2,
            2,
            1,
            1,
            1
          ],
          18
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          36
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          -84
        ],
        [
          [
            3,
            3,
            3,
            3,
            1,
            1,
            1
          ],
          -504
        ]
      ],
      "alpha": [
        3,
        3
      ],
      "beta": [
        3,
        3,
        1,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 4181
    },
    {
      "id": 81,
      "kind": "central",
      "weight": "8212996582409907199253425217143435995331068424128160416766842389776483639621362657260010197410145236899387794994",
      "coefficients": [
        [
          [
            13,
            1,
            1
          ],
          525
        ],
        [
          [
            12,
            2,
            1
          ],
          -75
        ],
        [
          [
            12,
            1,
            1,
            1
          ],
          -225
        ],
        [
          [
            11,
            3,
            1
          ],
          -25
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          -5
        ],
        [
          [
            10,
            4,
            1
          ],
          15
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          40
        ],
        [
          [
            9,
            5,
            1
          ],
          3
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          -9
        ],
        [
          [
            8,
            6,
            1
          ],
          -5
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          -19
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          20
        ]
      ],
      "alpha": [
        6
      ],
      "beta": [
        7,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 4309
    },
    {
      "id": 82,
      "kind": "central",
      "weight": "549062634975746202360209520377707296476989674028597292471285568184974885895584699364478031375320859980024804880",
      "coefficients": [
        [
          [
            12,
            1,
            1,
            1
          ],
          450
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          -100
        ],
        [
          [
            11,
            1,
            1,
            1,
            1
          ],
          -300
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -10
        ],
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          40
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          18
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          42
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          -2
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -30
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          -5
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          -13
        ],
        [
          [
            6,
            6,
            1,
            1,
            1
          ],
          45
        ]
      ],
      "alpha": [
        6
      ],
      "beta": [
        6,
        1,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 4312
    },
    {
      "id": 83,
      "kind": "central",
      "weight": "4458318250788143231543832138037438610668939505615004779717583643016511425486275185626821197724865759677070080716",
      "coefficients": [
        [
          [
            14,
            1
          ],
          1680
        ],
        [
          [
            13,
            2
          ],
          -595
        ],
        [
          [
            13,
            1,
            1
          ],
          -945
        ],
        [
          [
            12,
            3
          ],
          120
        ],
        [
          [
            12,
            2,
            1
          ],
          315
        ],
        [
          [
            11,
            4
          ],
          30
        ],
        [
          [
            11,
            3,
            1
          ],
          -10
        ],
        [
          [
            10,
            5
          ],
          -40
        ],
        [
          [
            10,
            4,
            1
          ],
          -90
        ],
        [
          [
            9,
            6
          ],
          15
        ],
        [
          [
            9,
            5,
            1
          ],
          81
        ],
        [
          [
            8,
            6,
            1
          ],
          -35
        ]
      ],
      "alpha": [
        6
      ],
      "beta": [
        8,
        1
      ],
      "swaps": 5,
      "accepted_source_row": 4466
    },
    {
      "id": 84,
      "kind": "central",
      "weight": "761962422338242844532924311659287997046008243026930542515353762322903928653203396009963333956257419179462499383",
      "coefficients": [
        [
          [
            13,
            2
          ],
          1260
        ],
        [
          [
            12,
            3
          ],
          -390
        ],
        [
          [
            12,
            2,
            1
          ],
          -840
        ],
        [
          [
            11,
            4
          ],
          60
        ],
        [
          [
            11,
            3,
            1
          ],
          260
        ],
        [
          [
            11,
            2,
            2
          ],
          480
        ],
        [
          [
            10,
            5
          ],
          18
        ],
        [
          [
            10,
            4,
            1
          ],
          -12
        ],
        [
          [
            10,
            3,
            2
          ],
          -114
        ],
        [
          [
            9,
            6
          ],
          -12
        ],
        [
          [
            9,
            5,
            1
          ],
          -48
        ],
        [
          [
            9,
            4,
            2
          ],
          -72
        ],
        [
          [
            8,
            6,
            1
          ],
          28
        ],
        [
          [
            8,
            5,
            2
          ],
          123
        ],
        [
          [
            7,
            6,
            2
          ],
          -84
        ]
      ],
      "alpha": [
        6
      ],
      "beta": [
        7,
        2
      ],
      "swaps": 5,
      "accepted_source_row": 4467
    },
    {
      "id": 85,
      "kind": "central",
      "weight": "2378202766966893138826097208470486847973447873764627303458930775893991802662997192585688384107472024549043536040",
      "coefficients": [
        [
          [
            12,
            3
          ],
          360
        ],
        [
          [
            11,
            4
          ],
          -90
        ],
        [
          [
            11,
            3,
            1
          ],
          -290
        ],
        [
          [
            10,
            5
          ],
          8
        ],
        [
          [
            10,
            4,
            1
          ],
          78
        ],
        [
          [
            10,
            3,
            2
          ],
          216
        ],
        [
          [
            9,
            6
          ],
          3
        ],
        [
          [
            9,
            5,
            1
          ],
          -3
        ],
        [
          [
            9,
            4,
            2
          ],
          -57
        ],
        [
          [
            9,
            3,
            3
          ],
          -135
        ],
        [
          [
            8,
            6,
            1
          ],
          -7
        ],
        [
          [
            8,
            5,
            2
          ],
          -12
        ],
        [
          [
            8,
            4,
            3
          ],
          15
        ],
        [
          [
            7,
            6,
            2
          ],
          21
        ],
        [
          [
            7,
            5,
            3
          ],
          65
        ],
        [
          [
            6,
            6,
            3
          ],
          -105
        ]
      ],
      "alpha": [
        6
      ],
      "beta": [
        6,
        3
      ],
      "swaps": 5,
      "accepted_source_row": 4469
    },
    {
      "id": 86,
      "kind": "central",
      "weight": "156578737118057511141549888495319490646857541877253071504860377565554832810076794244882841616696854896766123610",
      "coefficients": [
        [
          [
            6,
            6,
            3
          ],
          144
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          -136
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          144
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          -216
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          80
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -45
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -80
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          280
        ],
        [
          [
            3,
            3,
            3,
            3,
            3
          ],
          -720
        ]
      ],
      "alpha": [
        3,
        3
      ],
      "beta": [
        3,
        3,
        3
      ],
      "swaps": 5,
      "accepted_source_row": 4514
    },
    {
      "id": 87,
      "kind": "central",
      "weight": "56563652080078799614653358418955965388998163416201831883095378520773897440464857118388322030709143907450098520",
      "coefficients": [
        [
          [
            6,
            6,
            1,
            1,
            1
          ],
          144
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -56
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          -216
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          16
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          136
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          -96
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          24
        ],
        [
          [
            5,
            5,
            1,
            1,
            1,
            1,
            1
          ],
          224
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          9
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          6
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          24
        ],
        [
          [
            5,
            4,
            2,
            1,
            1,
            1,
            1
          ],
          -84
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -54
        ],
        [
          [
            5,
            3,
            3,
            1,
            1,
            1,
            1
          ],
          14
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          -16
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -36
        ],
        [
          [
            4,
            4,
            2,
            2,
            1,
            1,
            1
          ],
          -126
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          96
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          196
        ],
        [
          [
            3,
            3,
            3,
            3,
            1,
            1,
            1
          ],
          -336
        ]
      ],
      "alpha": [
        3,
        3
      ],
      "beta": [
        3,
        3,
        1,
        1,
        1
      ],
      "swaps": 5,
      "accepted_source_row": 4516
    },
    {
      "id": 88,
      "kind": "central",
      "weight": "4698008499898594152754619344636921349314461007234993881722165511420592632684388210562307181926275434406063935722",
      "coefficients": [
        [
          [
            13,
            2
          ],
          315
        ],
        [
          [
            13,
            1,
            1
          ],
          -315
        ],
        [
          [
            12,
            3
          ],
          -180
        ],
        [
          [
            12,
            2,
            1
          ],
          -15
        ],
        [
          [
            12,
            1,
            1,
            1
          ],
          210
        ],
        [
          [
            11,
            4
          ],
          90
        ],
        [
          [
            11,
            3,
            1
          ],
          10
        ],
        [
          [
            11,
            2,
            2
          ],
          120
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          -120
        ],
        [
          [
            10,
            5
          ],
          -36
        ],
        [
          [
            10,
            4,
            1
          ],
          -6
        ],
        [
          [
            10,
            3,
            2
          ],
          -60
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          60
        ],
        [
          [
            9,
            6
          ],
          9
        ],
        [
          [
            9,
            5,
            1
          ],
          3
        ],
        [
          [
            9,
            4,
            2
          ],
          24
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          -24
        ],
        [
          [
            8,
            6,
            1
          ],
          -1
        ],
        [
          [
            8,
            5,
            2
          ],
          -6
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          6
        ]
      ],
      "alpha": [
        5,
        1
      ],
      "beta": [
        8,
        1
      ],
      "swaps": 6,
      "accepted_source_row": 4591
    },
    {
      "id": 89,
      "kind": "central",
      "weight": "161931094773017791511365284628050420810455192630379723934669448187526425486733997895189262101537593679897080288",
      "coefficients": [
        [
          [
            12,
            3
          ],
          480
        ],
        [
          [
            12,
            2,
            1
          ],
          -240
        ],
        [
          [
            11,
            4
          ],
          -240
        ],
        [
          [
            11,
            3,
            1
          ],
          -260
        ],
        [
          [
            11,
            2,
            2
          ],
          240
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          180
        ],
        [
          [
            10,
            5
          ],
          96
        ],
        [
          [
            10,
            4,
            1
          ],
          156
        ],
        [
          [
            10,
            3,
            2
          ],
          114
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -90
        ],
        [
          [
            10,
            2,
            2,
            1
          ],
          -150
        ],
        [
          [
            9,
            6
          ],
          -24
        ],
        [
          [
            9,
            5,
            1
          ],
          -78
        ],
        [
          [
            9,
            4,
            2
          ],
          -54
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          36
        ],
        [
          [
            9,
            3,
            3
          ],
          -180
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          90
        ],
        [
          [
            8,
            6,
            1
          ],
          26
        ],
        [
          [
            8,
            5,
            2
          ],
          21
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          -9
        ],
        [
          [
            8,
            4,
            3
          ],
          90
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -45
        ],
        [
          [
            7,
            6,
            2
          ],
          -6
        ],
        [
          [
            7,
            5,
            3
          ],
          -30
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          15
        ]
      ],
      "alpha": [
        5,
        1
      ],
      "beta": [
        7,
        2
      ],
      "swaps": 6,
      "accepted_source_row": 4592
    },
    {
      "id": 90,
      "kind": "central",
      "weight": "154964783277089673509249635881562004087154421058638050263081003521202440115078300325285438396591822311730388008",
      "coefficients": [
        [
          [
            12,
            2,
            1
          ],
          120
        ],
        [
          [
            12,
            1,
            1,
            1
          ],
          -240
        ],
        [
          [
            11,
            3,
            1
          ],
          -80
        ],
        [
          [
            11,
            2,
            2
          ],
          -60
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          50
        ],
        [
          [
            11,
            1,
            1,
            1,
            1
          ],
          210
        ],
        [
          [
            10,
            4,
            1
          ],
          48
        ],
        [
          [
            10,
            3,
            2
          ],
          30
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -22
        ],
        [
          [
            10,
            2,
            2,
            1
          ],
          70
        ],
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          -140
        ],
        [
          [
            9,
            5,
            1
          ],
          -24
        ],
        [
          [
            9,
            4,
            2
          ],
          -12
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          6
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          -42
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          84
        ],
        [
          [
            8,
            6,
            1
          ],
          8
        ],
        [
          [
            8,
            5,
            2
          ],
          3
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          1
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          21
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -42
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          -2
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -7
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          14
        ]
      ],
      "alpha": [
        5,
        1
      ],
      "beta": [
        7,
        1,
        1
      ],
      "swaps": 6,
      "accepted_source_row": 4593
    },
    {
      "id": 91,
      "kind": "central",
      "weight": "32890280573471261021224263669554334301544792971158649621878899705635851181728546876158090737912342828431978192",
      "coefficients": [
        [
          [
            10,
            4,
            1
          ],
          108
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -72
        ],
        [
          [
            9,
            5,
            1
          ],
          -54
        ],
        [
          [
            9,
            4,
            2
          ],
          -102
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          -114
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          93
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          84
        ],
        [
          [
            8,
            6,
            1
          ],
          18
        ],
        [
          [
            8,
            5,
            2
          ],
          63
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          81
        ],
        [
          [
            8,
            4,
            3
          ],
          90
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          111
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -42
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          -135
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -105
        ],
        [
          [
            7,
            6,
            2
          ],
          -30
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          -42
        ],
        [
          [
            7,
            5,
            3
          ],
          -70
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -107
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          14
        ],
        [
          [
            7,
            4,
            4
          ],
          -60
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          -50
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          70
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          140
        ],
        [
          [
            6,
            6,
            3
          ],
          60
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          105
        ],
        [
          [
            6,
            5,
            4
          ],
          30
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          25
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -35
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          210
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -140
        ],
        [
          [
            5,
            5,
            4,
            1
          ],
          -210
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          140
        ]
      ],
      "alpha": [
        5,
        1
      ],
      "beta": [
        5,
        3,
        1
      ],
      "swaps": 6,
      "accepted_source_row": 4598
    },
    {
      "id": 92,
      "kind": "central",
      "weight": "19666228220642137506210552686631351807642362358169176759182868795933602080830066123976970258062769975390496600",
      "coefficients": [
        [
          [
            10,
            4,
            1
          ],
          252
        ],
        [
          [
            10,
            3,
            2
          ],
          -126
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -378
        ],
        [
          [
            10,
            2,
            2,
            1
          ],
          378
        ],
        [
          [
            9,
            5,
            1
          ],
          -126
        ],
        [
          [
            9,
            4,
            2
          ],
          -54
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          -18
        ],
        [
          [
            9,
            3,
            3
          ],
          36
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          117
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          324
        ],
        [
          [
            9,
            2,
            2,
            2
          ],
          -216
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          -324
        ],
        [
          [
            8,
            6,
            1
          ],
          42
        ],
        [
          [
            8,
            5,
            2
          ],
          21
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          27
        ],
        [
          [
            8,
            4,
            3
          ],
          42
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          63
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -162
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          -153
        ],
        [
          [
            8,
            3,
            2,
            2
          ],
          30
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -27
        ],
        [
          [
            8,
            2,
            2,
            2,
            1
          ],
          216
        ],
        [
          [
            7,
            6,
            2
          ],
          -6
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          -18
        ],
        [
          [
            7,
            5,
            3
          ],
          -14
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -23
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          54
        ],
        [
          [
            7,
            4,
            4
          ],
          -12
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          -14
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          18
        ],
        [
          [
            7,
            3,
            3,
            2
          ],
          36
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          108
        ],
        [
          [
            7,
            3,
            2,
            2,
            1
          ],
          -108
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          3
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          13
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          -6
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -9
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          24
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -12
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -36
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          36
        ]
      ],
      "alpha": [
        4,
        2
      ],
      "beta": [
        6,
        2,
        1
      ],
      "swaps": 6,
      "accepted_source_row": 4604
    },
    {
      "id": 93,
      "kind": "central",
      "weight": "985005731647424559520967365391335460624566505795987474773156167665854277153343451485383956958282913186701579400",
      "coefficients": [
        [
          [
            9,
            6
          ],
          108
        ],
        [
          [
            9,
            5,
            1
          ],
          -54
        ],
        [
          [
            9,
            4,
            2
          ],
          18
        ],
        [
          [
            8,
            6,
            1
          ],
          -102
        ],
        [
          [
            8,
            5,
            2
          ],
          63
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          45
        ],
        [
          [
            8,
            4,
            3
          ],
          -30
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -15
        ],
        [
          [
            7,
            6,
            2
          ],
          90
        ],
        [
          [
            7,
            5,
            3
          ],
          -70
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -43
        ],
        [
          [
            7,
            4,
            4
          ],
          60
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          20
        ],
        [
          [
            7,
            4,
            2,
            2
          ],
          12
        ],
        [
          [
            6,
            6,
            3
          ],
          -60
        ],
        [
          [
            6,
            5,
            4
          ],
          30
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          38
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          -30
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -12
        ],
        [
          [
            5,
            5,
            4,
            1
          ],
          -18
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          12
        ]
      ],
      "alpha": [
        4,
        2
      ],
      "beta": [
        5,
        4
      ],
      "swaps": 6,
      "accepted_source_row": 4605
    },
    {
      "id": 94,
      "kind": "central",
      "weight": "26219769039072106182560593535064307745163852855847844475897837494291616344312857916106420421082180747332092960",
      "coefficients": [
        [
          [
            8,
            4,
            2,
            1
          ],
          36
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -72
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -18
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          54
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -12
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          24
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          -48
        ],
        [
          [
            7,
            4,
            2,
            2
          ],
          -27
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          39
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          81
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          24
        ],
        [
          [
            7,
            3,
            2,
            2,
            1
          ],
          27
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          -54
        ],
        [
          [
            7,
            3,
            1,
            1,
            1,
            1,
            1
          ],
          -63
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          24
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          12
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -18
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          -42
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          72
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          24
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -48
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          47
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -94
        ],
        [
          [
            6,
            4,
            1,
            1,
            1,
            1,
            1
          ],
          21
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          -48
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          96
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          -28
        ],
        [
          [
            6,
            3,
            2,
            1,
            1,
            1,
            1
          ],
          84
        ],
        [
          [
            5,
            5,
            4,
            1
          ],
          -72
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          -18
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          42
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          -42
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          84
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -12
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          12
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -18
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          36
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          14
        ],
        [
          [
            5,
            4,
            2,
            1,
            1,
            1,
            1
          ],
          -42
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          42
        ],
        [
          [
            5,
            3,
            3,
            1,
            1,
            1,
            1
          ],
          -126
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          84
        ],
        [
          [
            4,
            4,
            4,
            1,
            1,
            1
          ],
          -168
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -42
        ],
        [
          [
            4,
            4,
            3,
            1,
            1,
            1,
            1
          ],
          126
        ]
      ],
      "alpha": [
        4,
        1,
        1
      ],
      "beta": [
        4,
        3,
        1,
        1
      ],
      "swaps": 6,
      "accepted_source_row": 4623
    },
    {
      "id": 95,
      "kind": "central",
      "weight": "226300322015971949666959103927647657711404093170141462127569544268896557451558111784838652133889371990420610520",
      "coefficients": [
        [
          [
            8,
            6,
            1
          ],
          90
        ],
        [
          [
            8,
            5,
            2
          ],
          -60
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          -120
        ],
        [
          [
            8,
            4,
            3
          ],
          30
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          120
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          -120
        ],
        [
          [
            7,
            6,
            2
          ],
          -30
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          -60
        ],
        [
          [
            7,
            5,
            3
          ],
          10
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          80
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          100
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          -40
        ],
        [
          [
            7,
            4,
            2,
            2
          ],
          -60
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          -100
        ],
        [
          [
            7,
            3,
            3,
            2
          ],
          60
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          100
        ],
        [
          [
            6,
            6,
            3
          ],
          6
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          24
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          -16
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          -24
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -40
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          24
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          20
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          60
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          -24
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          -60
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          6
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          10
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          -6
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -15
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          30
        ]
      ],
      "alpha": [
        3,
        3
      ],
      "beta": [
        5,
        3,
        1
      ],
      "swaps": 6,
      "accepted_source_row": 4629
    },
    {
      "id": 96,
      "kind": "central",
      "weight": "76079288285745182954072339222057168398036159587237161539325674675909763461373935141616161612823380809218372640",
      "coefficients": [
        [
          [
            7,
            6,
            2
          ],
          15
        ],
        [
          [
            7,
            5,
            3
          ],
          -5
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -20
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          10
        ],
        [
          [
            7,
            4,
            2,
            2
          ],
          30
        ],
        [
          [
            7,
            3,
            3,
            2
          ],
          -30
        ],
        [
          [
            6,
            6,
            3
          ],
          -3
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          -12
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          8
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          12
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          20
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -12
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -10
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          -30
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          12
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          30
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          -3
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          -5
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          -15
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          3
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          15
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          30
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          -15
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          -30
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          -5
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -10
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          20
        ]
      ],
      "alpha": [
        3,
        3
      ],
      "beta": [
        4,
        3,
        2
      ],
      "swaps": 6,
      "accepted_source_row": 4631
    },
    {
      "id": 97,
      "kind": "central",
      "weight": "4915823670309679062831596355357805175512899789673106961447874713701624586200461773991740518760648255280641120",
      "coefficients": [
        [
          [
            6,
            6,
            2,
            1
          ],
          12
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          -4
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          -12
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -20
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          6
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          10
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          30
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          -30
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          3
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          5
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          15
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          30
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          -3
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -15
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          -15
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          -30
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          -45
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          15
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          30
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          45
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          5
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          10
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          15
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          60
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          -20
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          -30
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          -60
        ],
        [
          [
            3,
            3,
            3,
            3,
            2,
            1
          ],
          60
        ]
      ],
      "alpha": [
        3,
        3
      ],
      "beta": [
        3,
        3,
        2,
        1
      ],
      "swaps": 6,
      "accepted_source_row": 4634
    },
    {
      "id": 98,
      "kind": "central",
      "weight": "139904883789845818417346064157204881070517719802391336534110542436183847253246825967646069271357262276683939200",
      "coefficients": [
        [
          [
            5,
            5,
            4,
            1
          ],
          20
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          -10
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          -30
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          30
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -5
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          -15
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          15
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          30
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          -15
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          -30
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          -5
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -10
        ],
        [
          [
            5,
            3,
            2,
            2,
            2,
            1
          ],
          20
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          3
        ],
        [
          [
            4,
            4,
            4,
            1,
            1,
            1
          ],
          12
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -3
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -12
        ],
        [
          [
            4,
            4,
            3,
            1,
            1,
            1,
            1
          ],
          -30
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          12
        ],
        [
          [
            4,
            4,
            2,
            2,
            1,
            1,
            1
          ],
          30
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          8
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          10
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            2
          ],
          -12
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            1,
            1
          ],
          -20
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            2
          ],
          -3
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            1,
            1
          ],
          -5
        ],
        [
          [
            3,
            3,
            2,
            2,
            2,
            2,
            1
          ],
          15
        ]
      ],
      "alpha": [
        2,
        2,
        2
      ],
      "beta": [
        3,
        3,
        2,
        1
      ],
      "swaps": 6,
      "accepted_source_row": 4668
    },
    {
      "id": 99,
      "kind": "central",
      "weight": "3177074812827464436380253303897801360474599870433241368605174544966401092112243716903574847814984408238725536540",
      "coefficients": [
        [
          [
            14,
            1
          ],
          441
        ],
        [
          [
            13,
            2
          ],
          207
        ],
        [
          [
            13,
            1,
            1
          ],
          171
        ],
        [
          [
            12,
            3
          ],
          75
        ],
        [
          [
            12,
            2,
            1
          ],
          39
        ],
        [
          [
            11,
            4
          ],
          12
        ],
        [
          [
            11,
            3,
            1
          ],
          -16
        ],
        [
          [
            10,
            5
          ],
          -9
        ],
        [
          [
            10,
            4,
            1
          ],
          -24
        ],
        [
          [
            9,
            6
          ],
          -9
        ],
        [
          [
            9,
            5,
            1
          ],
          -9
        ],
        [
          [
            8,
            7
          ],
          -3
        ],
        [
          [
            8,
            6,
            1
          ],
          11
        ],
        [
          [
            7,
            7,
            1
          ],
          24
        ]
      ],
      "alpha": [
        7
      ],
      "beta": [
        7,
        1
      ],
      "swaps": 2,
      "accepted_source_row": 4704
    },
    {
      "id": 100,
      "kind": "central",
      "weight": "368425145580171877451765863670258559129138570978854687858450806828784191985693490452967744613402629579251599320",
      "coefficients": [
        [
          [
            8,
            7
          ],
          1740
        ],
        [
          [
            8,
            6,
            1
          ],
          375
        ],
        [
          [
            8,
            4,
            3
          ],
          -45
        ],
        [
          [
            7,
            7,
            1
          ],
          201
        ],
        [
          [
            7,
            6,
            2
          ],
          -81
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          -255
        ],
        [
          [
            7,
            5,
            3
          ],
          -49
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -130
        ],
        [
          [
            7,
            4,
            4
          ],
          9
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          5
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          -108
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          32
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          54
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          90
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          117
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          39
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -15
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          -93
        ],
        [
          [
            4,
            4,
            4,
            3
          ],
          -390
        ]
      ],
      "alpha": [
        4,
        3
      ],
      "beta": [
        4,
        4
      ],
      "swaps": 3,
      "accepted_source_row": 4989
    },
    {
      "id": 101,
      "kind": "central",
      "weight": "4661909139237840061175324556856636535875336942792512196742179325858622327917713664531246097806355769043729771565",
      "coefficients": [
        [
          [
            14,
            1
          ],
          147
        ],
        [
          [
            13,
            2
          ],
          -87
        ],
        [
          [
            13,
            1,
            1
          ],
          -123
        ],
        [
          [
            12,
            3
          ],
          45
        ],
        [
          [
            12,
            2,
            1
          ],
          81
        ],
        [
          [
            11,
            4
          ],
          -18
        ],
        [
          [
            11,
            3,
            1
          ],
          -46
        ],
        [
          [
            10,
            5
          ],
          3
        ],
        [
          [
            10,
            4,
            1
          ],
          18
        ],
        [
          [
            9,
            6
          ],
          3
        ],
        [
          [
            9,
            5,
            1
          ],
          3
        ],
        [
          [
            8,
            7
          ],
          -3
        ],
        [
          [
            8,
            6,
            1
          ],
          -17
        ],
        [
          [
            7,
            7,
            1
          ],
          24
        ]
      ],
      "alpha": [
        7
      ],
      "beta": [
        7,
        1
      ],
      "swaps": 6,
      "accepted_source_row": 5309
    },
    {
      "id": 102,
      "kind": "central",
      "weight": "27138201677078213720841798803047593592013475189282312477782031095735618052024016876701565709765301106476480",
      "coefficients": [
        [
          [
            8,
            4,
            3
          ],
          1416
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -588
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          -1584
        ],
        [
          [
            8,
            3,
            2,
            2
          ],
          1356
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          360
        ],
        [
          [
            8,
            2,
            2,
            2,
            1
          ],
          -504
        ],
        [
          [
            7,
            5,
            3
          ],
          -344
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          52
        ],
        [
          [
            7,
            4,
            4
          ],
          -456
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          -632
        ],
        [
          [
            7,
            4,
            2,
            2
          ],
          528
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          432
        ],
        [
          [
            7,
            3,
            3,
            2
          ],
          432
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          1008
        ],
        [
          [
            7,
            3,
            2,
            2,
            1
          ],
          -1176
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          -96
        ],
        [
          [
            7,
            2,
            2,
            2,
            2
          ],
          216
        ],
        [
          [
            7,
            2,
            2,
            2,
            1,
            1
          ],
          -24
        ],
        [
          [
            6,
            6,
            3
          ],
          -192
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          216
        ],
        [
          [
            6,
            5,
            4
          ],
          96
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          448
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          -396
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -216
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          552
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          213
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -129
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          -295
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -256
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          -672
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          -333
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          -48
        ],
        [
          [
            6,
            3,
            2,
            2,
            2
          ],
          696
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          416
        ],
        [
          [
            6,
            2,
            2,
            2,
            2,
            1
          ],
          480
        ],
        [
          [
            5,
            5,
            4,
            1
          ],
          -288
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          -81
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          -531
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          603
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          432
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -183
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          27
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          -429
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          414
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          69
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          -303
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          -253
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          165
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          315
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          225
        ],
        [
          [
            5,
            3,
            2,
            2,
            2,
            1
          ],
          -960
        ],
        [
          [
            4,
            4,
            4,
            3
          ],
          720
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          -135
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          195
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -675
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -345
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          1200
        ]
      ],
      "alpha": [
        4,
        2,
        1
      ],
      "beta": [
        4,
        2,
        2
      ],
      "swaps": 6,
      "accepted_source_row": 5324
    },
    {
      "id": 103,
      "kind": "central",
      "weight": "174552131977934013387846868229942082727029880290111884320663229946187111303618597070280861078317085171626390400",
      "coefficients": [
        [
          [
            10,
            3,
            2
          ],
          12
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -12
        ],
        [
          [
            10,
            2,
            2,
            1
          ],
          -4
        ],
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          8
        ],
        [
          [
            9,
            4,
            2
          ],
          -9
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          9
        ],
        [
          [
            9,
            3,
            3
          ],
          -15
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          4
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          7
        ],
        [
          [
            9,
            2,
            2,
            2
          ],
          7
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          -7
        ],
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          -8
        ],
        [
          [
            8,
            5,
            2
          ],
          6
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          -6
        ],
        [
          [
            8,
            4,
            3
          ],
          15
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -4
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -7
        ],
        [
          [
            8,
            3,
            2,
            2
          ],
          6
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -6
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          6
        ],
        [
          [
            8,
            2,
            2,
            2,
            1
          ],
          -5
        ],
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          10
        ],
        [
          [
            7,
            6,
            2
          ],
          -3
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          3
        ],
        [
          [
            7,
            5,
            3
          ],
          -15
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          4
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          7
        ],
        [
          [
            7,
            4,
            2,
            2
          ],
          -4
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          4
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          -4
        ],
        [
          [
            7,
            3,
            3,
            2
          ],
          -15
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          15
        ],
        [
          [
            7,
            3,
            2,
            2,
            1
          ],
          5
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          -10
        ],
        [
          [
            6,
            6,
            3
          ],
          15
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          -4
        ],
        [
          [
            6,
            6,
            1,
            1,
            1
          ],
          -7
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          2
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -2
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          2
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          15
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -15
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          -5
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          10
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          -15
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          15
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          5
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          -10
        ]
      ],
      "alpha": [
        5,
        1,
        1
      ],
      "beta": [
        5,
        2,
        1
      ],
      "swaps": 7,
      "accepted_source_row": 5362
    },
    {
      "id": 104,
      "kind": "central",
      "weight": "2271209107156478464282819834111029661696324199700755492128324173697925353053865890834842310499795635969740713800",
      "coefficients": [
        [
          [
            8,
            7
          ],
          4
        ],
        [
          [
            8,
            6,
            1
          ],
          -3
        ],
        [
          [
            8,
            5,
            2
          ],
          2
        ],
        [
          [
            8,
            4,
            3
          ],
          -1
        ],
        [
          [
            7,
            7,
            1
          ],
          -5
        ],
        [
          [
            7,
            6,
            2
          ],
          5
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          3
        ],
        [
          [
            7,
            5,
            3
          ],
          -5
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -2
        ],
        [
          [
            7,
            4,
            4
          ],
          5
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          1
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          -4
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          4
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          2
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          -4
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -1
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          -3
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          3
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          1
        ],
        [
          [
            4,
            4,
            4,
            3
          ],
          -2
        ]
      ],
      "alpha": [
        4,
        3
      ],
      "beta": [
        4,
        4
      ],
      "swaps": 7,
      "accepted_source_row": 5365
    },
    {
      "id": 105,
      "kind": "central",
      "weight": "366365722640555885231364283841142513492181915055311218450057419792430843702324227835471137081831564937432480",
      "coefficients": [
        [
          [
            8,
            4,
            2,
            1
          ],
          18
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -36
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          -18
        ],
        [
          [
            8,
            3,
            2,
            2
          ],
          -6
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          6
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          48
        ],
        [
          [
            8,
            2,
            2,
            2,
            1
          ],
          24
        ],
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          -48
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -18
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          36
        ],
        [
          [
            7,
            4,
            2,
            2
          ],
          -4
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          4
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          -4
        ],
        [
          [
            7,
            3,
            3,
            2
          ],
          16
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          20
        ],
        [
          [
            7,
            3,
            2,
            2,
            1
          ],
          -24
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          -6
        ],
        [
          [
            7,
            3,
            1,
            1,
            1,
            1,
            1
          ],
          -56
        ],
        [
          [
            7,
            2,
            2,
            2,
            2
          ],
          -16
        ],
        [
          [
            7,
            2,
            2,
            2,
            1,
            1
          ],
          16
        ],
        [
          [
            7,
            2,
            2,
            1,
            1,
            1,
            1
          ],
          56
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          18
        ],
        [
          [
            6,
            6,
            1,
            1,
            1
          ],
          -36
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          2
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -2
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          2
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          18
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -7
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -29
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          45
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -36
        ],
        [
          [
            6,
            4,
            1,
            1,
            1,
            1,
            1
          ],
          56
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          -6
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          -21
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          48
        ],
        [
          [
            6,
            3,
            2,
            2,
            2
          ],
          6
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          -6
        ],
        [
          [
            6,
            2,
            2,
            2,
            2,
            1
          ],
          28
        ],
        [
          [
            6,
            2,
            2,
            2,
            1,
            1,
            1
          ],
          -56
        ],
        [
          [
            5,
            5,
            4,
            1
          ],
          -18
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          7
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          29
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          -45
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          36
        ],
        [
          [
            5,
            5,
            1,
            1,
            1,
            1,
            1
          ],
          -56
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -3
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          3
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          3
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          -3
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          -3
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          3
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          21
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          7
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -7
        ],
        [
          [
            5,
            3,
            3,
            1,
            1,
            1,
            1
          ],
          -56
        ],
        [
          [
            5,
            3,
            2,
            2,
            2,
            1
          ],
          -28
        ],
        [
          [
            5,
            3,
            2,
            2,
            1,
            1,
            1
          ],
          56
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          21
        ],
        [
          [
            4,
            4,
            4,
            1,
            1,
            1
          ],
          -42
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          -21
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -7
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          7
        ],
        [
          [
            4,
            4,
            3,
            1,
            1,
            1,
            1
          ],
          56
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          28
        ],
        [
          [
            4,
            4,
            2,
            2,
            1,
            1,
            1
          ],
          -56
        ]
      ],
      "alpha": [
        4,
        2,
        1
      ],
      "beta": [
        4,
        2,
        1,
        1
      ],
      "swaps": 7,
      "accepted_source_row": 5370
    },
    {
      "id": 106,
      "kind": "central",
      "weight": "64302371103116409811937109679687170915920199201509291728200103023212448707394684982160486056732383681663223200",
      "coefficients": [
        [
          [
            6,
            4,
            4,
            1
          ],
          10
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -5
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -15
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          15
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          5
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          20
        ],
        [
          [
            6,
            3,
            2,
            2,
            2
          ],
          -10
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          -20
        ],
        [
          [
            6,
            2,
            2,
            2,
            2,
            1
          ],
          20
        ],
        [
          [
            5,
            5,
            4,
            1
          ],
          -10
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          5
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          15
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          -15
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -1
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          1
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          1
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          -1
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          -1
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          1
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          -1
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          1
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -5
        ],
        [
          [
            5,
            3,
            3,
            1,
            1,
            1,
            1
          ],
          -24
        ],
        [
          [
            5,
            3,
            2,
            2,
            2,
            1
          ],
          10
        ],
        [
          [
            5,
            3,
            2,
            2,
            1,
            1,
            1
          ],
          24
        ],
        [
          [
            5,
            2,
            2,
            2,
            2,
            2
          ],
          -16
        ],
        [
          [
            5,
            2,
            2,
            2,
            2,
            1,
            1
          ],
          -24
        ],
        [
          [
            4,
            4,
            4,
            3
          ],
          4
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          7
        ],
        [
          [
            4,
            4,
            4,
            1,
            1,
            1
          ],
          -18
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          -15
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          3
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          5
        ],
        [
          [
            4,
            4,
            3,
            1,
            1,
            1,
            1
          ],
          24
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          8
        ],
        [
          [
            4,
            4,
            2,
            2,
            1,
            1,
            1
          ],
          -24
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          6
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          20
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          -20
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            2
          ],
          2
        ],
        [
          [
            4,
            2,
            2,
            2,
            2,
            2,
            1
          ],
          24
        ],
        [
          [
            3,
            3,
            3,
            3,
            2,
            1
          ],
          -6
        ],
        [
          [
            3,
            3,
            3,
            3,
            1,
            1,
            1
          ],
          -24
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            2
          ],
          12
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            1,
            1
          ],
          24
        ],
        [
          [
            3,
            3,
            2,
            2,
            2,
            2,
            1
          ],
          -24
        ]
      ],
      "alpha": [
        3,
        2,
        2
      ],
      "beta": [
        3,
        2,
        2,
        1
      ],
      "swaps": 7,
      "accepted_source_row": 5379
    },
    {
      "id": 107,
      "kind": "branch",
      "weight": "2308926761448964369515284585932674697826021030440616436837234488280727025567999278923245786696239870445622303840",
      "coefficients": [
        [
          [
            11,
            1,
            1,
            1,
            1
          ],
          126
        ],
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          -14
        ],
        [
          [
            10,
            1,
            1,
            1,
            1,
            1
          ],
          -9
        ]
      ],
      "beta": [
        10,
        1,
        1,
        1,
        1
      ],
      "gamma": [
        9,
        1,
        1,
        1,
        1
      ]
    },
    {
      "id": 108,
      "kind": "branch",
      "weight": "10405104532411412947001026817060035876118284559830678774926960110989280723904029136345924796579303679216788680060",
      "coefficients": [
        [
          [
            10,
            3,
            1,
            1
          ],
          5
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          40
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          -20
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          -8
        ]
      ],
      "beta": [
        9,
        3,
        1,
        1
      ],
      "gamma": [
        9,
        2,
        1,
        1
      ]
    },
    {
      "id": 109,
      "kind": "branch",
      "weight": "793051249604120530129661443502158272345668876916112989260307799815294766808598063578799960744346077537746214840",
      "coefficients": [
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          5
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          45
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          -45
        ],
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          -9
        ]
      ],
      "beta": [
        9,
        2,
        1,
        1,
        1
      ],
      "gamma": [
        9,
        1,
        1,
        1,
        1
      ]
    },
    {
      "id": 110,
      "kind": "branch",
      "weight": "1201308080985088803724996785496880822033580254237324973614715562348934030668695768128263770198984106949607110160",
      "coefficients": [
        [
          [
            10,
            1,
            1,
            1,
            1,
            1
          ],
          56
        ],
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          -7
        ],
        [
          [
            9,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          -4
        ]
      ],
      "beta": [
        9,
        1,
        1,
        1,
        1,
        1
      ],
      "gamma": [
        8,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "id": 111,
      "kind": "branch",
      "weight": "2749591155861425501771041022124971713776946313864425634067393781169295049648565574076152367514459398394595962640",
      "coefficients": [
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          6
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          42
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -21
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          -7
        ]
      ],
      "beta": [
        8,
        3,
        1,
        1,
        1
      ],
      "gamma": [
        8,
        2,
        1,
        1,
        1
      ]
    },
    {
      "id": 112,
      "kind": "branch",
      "weight": "187869111233331227143994990243510134750877638052810465133791886402113667191211024240102696442938836716551787800",
      "coefficients": [
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          312
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          -52
        ],
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          -39
        ],
        [
          [
            8,
            2,
            1,
            1,
            1,
            1,
            1
          ],
          -24
        ]
      ],
      "beta": [
        8,
        2,
        1,
        1,
        1,
        1
      ],
      "gamma": [
        7,
        2,
        1,
        1,
        1,
        1
      ]
    },
    {
      "id": 113,
      "kind": "branch",
      "weight": "238449293582727483254898793277142989358181814293162493464279808670853226537416553113445885678175240676534187520",
      "coefficients": [
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          84
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          -21
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          -12
        ],
        [
          [
            7,
            3,
            1,
            1,
            1,
            1,
            1
          ],
          -7
        ]
      ],
      "beta": [
        7,
        3,
        1,
        1,
        1,
        1
      ],
      "gamma": [
        6,
        3,
        1,
        1,
        1,
        1
      ]
    },
    {
      "id": 114,
      "kind": "branch",
      "weight": "93884550002537836692215126910797261442574598840405094046665330989779699301811230831630048851827838126858161600",
      "coefficients": [
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          120
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          -24
        ],
        [
          [
            7,
            2,
            2,
            2,
            1,
            1
          ],
          -15
        ],
        [
          [
            7,
            2,
            2,
            1,
            1,
            1,
            1
          ],
          -10
        ]
      ],
      "beta": [
        7,
        2,
        2,
        1,
        1,
        1
      ],
      "gamma": [
        6,
        2,
        2,
        1,
        1,
        1
      ]
    },
    {
      "id": 115,
      "kind": "branch",
      "weight": "50700516159267420683654782024260623775191379407645706885700646785493938931034451852777910280555691080769209312",
      "coefficients": [
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          5
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          20
        ],
        [
          [
            7,
            2,
            2,
            2,
            1,
            1
          ],
          -40
        ],
        [
          [
            7,
            2,
            2,
            1,
            1,
            1,
            1
          ],
          -8
        ]
      ],
      "beta": [
        7,
        2,
        2,
        1,
        1,
        1
      ],
      "gamma": [
        7,
        2,
        1,
        1,
        1,
        1
      ]
    },
    {
      "id": 116,
      "kind": "branch",
      "weight": "15835912725787011893109757514711686423649993414889863240638576118387340694400742189184609647663287258066005056",
      "coefficients": [
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          15
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          35
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          105
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          -105
        ],
        [
          [
            6,
            3,
            2,
            1,
            1,
            1,
            1
          ],
          -21
        ]
      ],
      "beta": [
        6,
        3,
        2,
        1,
        1,
        1
      ],
      "gamma": [
        6,
        3,
        1,
        1,
        1,
        1
      ]
    },
    {
      "id": 117,
      "kind": "branch",
      "weight": "997016825085895264122999866975836301830676838022069560239285782142027877922097683296090237782807622292305123615",
      "coefficients": [
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          28
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          84
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          -84
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -21
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          -12
        ]
      ],
      "beta": [
        5,
        4,
        3,
        1,
        1
      ],
      "gamma": [
        5,
        3,
        3,
        1,
        1
      ]
    },
    {
      "id": 118,
      "kind": "branch",
      "weight": "2048811577189816651061098824149103419215514924088837917139505780674537283061810587372334550111404069561356683930",
      "coefficients": [
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          6
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          10
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          30
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -15
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          -6
        ]
      ],
      "beta": [
        5,
        4,
        3,
        1,
        1
      ],
      "gamma": [
        5,
        4,
        2,
        1,
        1
      ]
    },
    {
      "id": 119,
      "kind": "branch",
      "weight": "1010497805276604906215837113008064648393817025599954315676197645967340442026808541302369373899798370384813128160",
      "coefficients": [
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          6
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          15
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -15
        ],
        [
          [
            5,
            3,
            3,
            1,
            1,
            1,
            1
          ],
          -5
        ]
      ],
      "beta": [
        5,
        3,
        3,
        1,
        1,
        1
      ],
      "gamma": [
        5,
        3,
        2,
        1,
        1,
        1
      ]
    },
    {
      "id": 120,
      "kind": "branch",
      "weight": "18028359151727582857467951563569995579402993188766318138746502797320891308928328577019002889249914690686662644960",
      "coefficients": [
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          2
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          -2
        ],
        [
          [
            4,
            4,
            4,
            1,
            1,
            1
          ],
          -1
        ]
      ],
      "beta": [
        4,
        4,
        4,
        1,
        1
      ],
      "gamma": [
        4,
        4,
        3,
        1,
        1
      ]
    },
    {
      "id": 121,
      "kind": "branch",
      "weight": "301897714208092316080005450469864689777400275114802429081703274871625659130832989953529048978126841831168385224",
      "coefficients": [
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          15
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          60
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          -60
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -20
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -12
        ]
      ],
      "beta": [
        4,
        4,
        3,
        2,
        1
      ],
      "gamma": [
        4,
        4,
        2,
        2,
        1
      ]
    },
    {
      "id": 122,
      "kind": "branch",
      "weight": "3802706161419782804013795604567443594023999965990703387823020672969980837951094044713341326282432098445651346016",
      "coefficients": [
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          4
        ],
        [
          [
            4,
            4,
            4,
            1,
            1,
            1
          ],
          -8
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -2
        ],
        [
          [
            4,
            4,
            3,
            1,
            1,
            1,
            1
          ],
          -1
        ]
      ],
      "beta": [
        4,
        4,
        3,
        1,
        1,
        1
      ],
      "gamma": [
        4,
        3,
        3,
        1,
        1,
        1
      ]
    },
    {
      "id": 123,
      "kind": "branch",
      "weight": "2039493766190567320464628953529023829782165395676752512672173073373913283827694846461128299032321638191752034512",
      "coefficients": [
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          3
        ],
        [
          [
            4,
            4,
            4,
            1,
            1,
            1
          ],
          12
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -6
        ],
        [
          [
            4,
            4,
            3,
            1,
            1,
            1,
            1
          ],
          -2
        ]
      ],
      "beta": [
        4,
        4,
        3,
        1,
        1,
        1
      ],
      "gamma": [
        4,
        4,
        2,
        1,
        1,
        1
      ]
    },
    {
      "id": 124,
      "kind": "branch",
      "weight": "1664139851523468831936834692042636272630444633720544393687693807851819057182749736891268347265666124860866812640",
      "coefficients": [
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          3
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          6
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          -12
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          -4
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          -2
        ]
      ],
      "beta": [
        4,
        3,
        3,
        2,
        1,
        1
      ],
      "gamma": [
        4,
        3,
        2,
        2,
        1,
        1
      ]
    },
    {
      "id": 125,
      "kind": "branch",
      "weight": "7071818682535052561725929693153347389770062380449769870366322703966190106469800972825450314308931832752212710640",
      "coefficients": [
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          5
        ],
        [
          [
            3,
            3,
            3,
            3,
            2,
            1
          ],
          -10
        ],
        [
          [
            3,
            3,
            3,
            3,
            1,
            1,
            1
          ],
          -4
        ]
      ],
      "beta": [
        3,
        3,
        3,
        3,
        1,
        1
      ],
      "gamma": [
        3,
        3,
        3,
        2,
        1,
        1
      ]
    }
  ]
}


==> anc/rectangle15/certificate.txt <==
EXACT INTEGER CERTIFICATE FOR THE ORDER-15 RECTANGULAR IMMANANT

M = 2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200

Identity: sum_{i=1}^{125} z_i R_i = M (6006 per - d_(3,3,3,3,3)).
All d symbols below are RAW, unnormalized immanants.

R001: central alpha=(1,) beta=(14,) k=1
z = 975940715523246806755425526350149334722972830311144113709048400571725216999327867803445549142856234410577624209378340
R = +14 d_(15,) -1 d_(14, 1)

R002: central alpha=(2,) beta=(13,) k=1
z = 63128109502365607385459938770148044680108530441410006000116859405678547513540866013860922409600358973643259740557830
R = +26 d_(15,) +11 d_(14, 1) -2 d_(13, 2)

R003: central alpha=(3,) beta=(12,) k=1
z = 9509019743053958605878722496704367042100903868548115024559202988417506194293567793659090624547684236310200256999285
R = +36 d_(15,) +21 d_(14, 1) +8 d_(13, 2) -3 d_(12, 3)

R004: central alpha=(3,) beta=(6, 6) k=1
z = 117731637269242130047552181477074565134870993926949269301989730037614332026311811711032281267235774267870750735140
R = +9 d_(9, 6) +4 d_(8, 6, 1) -3 d_(6, 6, 3)

R005: central alpha=(3,) beta=(3, 3, 3, 3) k=1
z = 15713942521094363455504495340601716936719904834034731388105348579156214284478476104568028676228458245999134732640
R = +9 d_(6, 3, 3, 3) -7 d_(4, 3, 3, 3, 2) -12 d_(3, 3, 3, 3, 3)

R006: central alpha=(4,) beta=(11,) k=1
z = 1433423245543913726988968967606536546467422292303408817001973812480862044345652453199449484332892475407575093544385
R = +44 d_(15,) +29 d_(14, 1) +16 d_(13, 2) +5 d_(12, 3) -4 d_(11, 4)

R007: central alpha=(4,) beta=(6, 5) k=1
z = 5911934659990450141606127269100489086457093423063846125048750487895350671682195888240874104093445688256515728300
R = +24 d_(10, 5) +19 d_(9, 6) +13 d_(9, 5, 1) +9 d_(8, 6, 1) +4 d_(8, 5, 2) +1 d_(7, 6, 2) -3 d_(7, 5, 3) -5 d_(6, 6, 3) -8 d_(6, 5, 4)

R008: central alpha=(4,) beta=(4, 4, 3) k=1
z = 69284035530242335695392907803559106352078492418749911433186151097261632389789082503312308901212510234850943360
R = +16 d_(8, 4, 3) +10 d_(7, 4, 4) +6 d_(7, 4, 3, 1) +1 d_(6, 4, 4, 1) -2 d_(6, 4, 3, 2) -6 d_(5, 4, 4, 2) -8 d_(5, 4, 3, 3) -11 d_(4, 4, 4, 3)

R009: central alpha=(2, 2) beta=(11,) k=1
z = 458360444824509624525947801431457836368128684398908513429233207913553847963459119426211393376133503770957649874560
R = +11 d_(13, 2) +4 d_(12, 2, 1) -2 d_(11, 2, 2)

R010: central alpha=(5,) beta=(10,) k=1
z = 85100061816167703602042183984193072768803071791523747507836184121224962919138030062400988462007463065076821582210
R = +50 d_(15,) +35 d_(14, 1) +22 d_(13, 2) +11 d_(12, 3) +2 d_(11, 4) -5 d_(10, 5)

R011: central alpha=(6,) beta=(3, 3, 3) k=1
z = 22574488766880249644285004853489847190493681783305428138929600062103152585644166443773888897261695208144370379600
R = +18 d_(9, 3, 3) +7 d_(8, 3, 3, 1) -2 d_(7, 3, 3, 2) -9 d_(6, 3, 3, 3)

R012: central alpha=(3, 3) beta=(9,) k=1
z = 38350218972110757242475005750686324813318574347072227132136300067174186839361531967003986347618332526223418260040
R = +27 d_(12, 3) +14 d_(11, 3, 1) +3 d_(10, 3, 2) -6 d_(9, 3, 3)

R013: central alpha=(7,) beta=(8,) k=1
z = 615802033018666024812691727266565920954777024986520276317681242144986310076008545751821864245540481647282077027235
R = +56 d_(15,) +41 d_(14, 1) +28 d_(13, 2) +17 d_(12, 3) +8 d_(11, 4) +1 d_(10, 5) -4 d_(9, 6) -7 d_(8, 7)

R014: central alpha=(7,) beta=(4, 4) k=1
z = 18872467468922241245348366437287160891577424863813124318942558145194191798340356849681678072330621675780577953940
R = +14 d_(11, 4) +8 d_(10, 4, 1) +3 d_(9, 4, 2) -1 d_(8, 4, 3) -4 d_(7, 4, 4)

R015: central alpha=(1, 1) beta=(12, 1) k=2
z = 264429610029423356122065045453102426203383470112260232678979562568756524826581807055473275385688947197361328588665
R = +13 d_(13, 2) -13 d_(13, 1, 1) -1 d_(12, 2, 1) +2 d_(12, 1, 1, 1)

R016: central alpha=(1, 1) beta=(11, 2) k=2
z = 683565568840753099811879653096513639351574928437628497463739107063771713722270230441633447653271177683884781562720
R = +12 d_(12, 3) -6 d_(12, 2, 1) -1 d_(11, 3, 1) +1 d_(11, 2, 1, 1)

R017: central alpha=(1, 1) beta=(11, 1, 1) k=2
z = 62885866146459856224593999998735957596430121580099873333235573016164572101865671597607153241814913543022584279840
R = +6 d_(12, 2, 1) -12 d_(12, 1, 1, 1) -1 d_(11, 2, 1, 1) +3 d_(11, 1, 1, 1, 1)

R018: central alpha=(1, 1) beta=(8, 5) k=2
z = 23616675966231286562178245824413876878182619399065367703077875811226861095130994070555557867199082156242241123555
R = +45 d_(9, 6) -9 d_(9, 5, 1) -5 d_(8, 6, 1) +2 d_(8, 5, 1, 1)

R019: central alpha=(1, 1) beta=(7, 6) k=2
z = 50280051702905924817110497323127889580350013080827806037630529243872509567051413602282652909232098473632020564760
R = +24 d_(8, 7) -4 d_(8, 6, 1) -3 d_(7, 7, 1) +1 d_(7, 6, 1, 1)

R020: central alpha=(1, 1) beta=(7, 3, 3) k=2
z = 1082200122852619270502063038904158502377803372415380618864706631324406494942585058024205176709643916741632526960
R = +12 d_(8, 4, 3) -8 d_(8, 3, 3, 1) +3 d_(7, 4, 4) -3 d_(7, 4, 3, 1) +3 d_(7, 3, 3, 1, 1)

R021: central alpha=(1, 1) beta=(5, 4, 2, 2) k=2
z = 753625441532127021581629055612847636864455417762855642812063659119917124985149951740493113826551163940315740640
R = +24 d_(6, 5, 2, 2) +6 d_(6, 4, 3, 2) -18 d_(6, 4, 2, 2, 1) +4 d_(5, 5, 3, 2) -12 d_(5, 5, 2, 2, 1) -3 d_(5, 4, 3, 2, 1) +12 d_(5, 4, 2, 2, 1, 1)

R022: central alpha=(1, 1) beta=(5, 3, 3, 2) k=2
z = 54270427834579216828793738173954874197283406645075578069047497738756905692814680504261056018420350407443129480
R = +6 d_(6, 4, 3, 2) -6 d_(6, 3, 3, 2, 1) +2 d_(5, 4, 4, 2) -3 d_(5, 4, 3, 2, 1) +4 d_(5, 3, 3, 2, 1, 1)

R023: central alpha=(1, 1) beta=(4, 4, 4, 1) k=2
z = 1034731789110204454451834500640900997268124844198476086335576680540574490290503360023405856183369662091083333632
R = +20 d_(5, 5, 4, 1) -5 d_(5, 4, 4, 2) -15 d_(5, 4, 4, 1, 1) +3 d_(4, 4, 4, 2, 1) +12 d_(4, 4, 4, 1, 1, 1)

R024: central alpha=(1, 1) beta=(4, 4, 3, 2) k=2
z = 146805402781524077013864916307693195622116728343588539459976052311266415262696966542055889750232427636006707856
R = +20 d_(5, 5, 3, 2) +10 d_(5, 4, 4, 2) -15 d_(5, 4, 3, 2, 1) -6 d_(4, 4, 4, 2, 1) +12 d_(4, 4, 3, 2, 1, 1)

R025: central alpha=(1, 1) beta=(4, 4, 2, 2, 1) k=2
z = 379472967915401397285021783521713619563502057885716341022328153563882329456622224767700702797957133190283328000
R = +20 d_(5, 5, 2, 2, 1) +5 d_(5, 4, 3, 2, 1) -10 d_(5, 4, 2, 2, 2) -20 d_(5, 4, 2, 2, 1, 1) -2 d_(4, 4, 3, 2, 2) -4 d_(4, 4, 3, 2, 1, 1) +8 d_(4, 4, 2, 2, 2, 1) +20 d_(4, 4, 2, 2, 1, 1, 1)

R026: central alpha=(1, 1) beta=(4, 3, 3, 3) k=2
z = 9794117528552032151207925801514599392606858403198396933669979268139388248583602040566551309943055171467498289680
R = +5 d_(5, 4, 3, 3) -5 d_(5, 3, 3, 3, 1) +2 d_(4, 4, 4, 3) -3 d_(4, 4, 3, 3, 1) +4 d_(4, 3, 3, 3, 1, 1)

R027: central alpha=(1, 1) beta=(3, 3, 3, 3, 1) k=2
z = 31919089875842461068399497925170188928071811272813231904592734396415757844671537932510905818013731569477876892800
R = +3 d_(4, 4, 3, 3, 1) -2 d_(4, 3, 3, 3, 2) -4 d_(4, 3, 3, 3, 1, 1) +2 d_(3, 3, 3, 3, 2, 1) +5 d_(3, 3, 3, 3, 1, 1, 1)

R028: central alpha=(3,) beta=(6, 2, 1, 1, 1, 1) k=3
z = 98983812423280414530097233558163212391329785009698097869301115715799924733225958541780142878678203723562243184
R = +30 d_(9, 2, 1, 1, 1, 1) -5 d_(8, 3, 1, 1, 1, 1) -15 d_(8, 2, 2, 1, 1, 1) -40 d_(8, 2, 1, 1, 1, 1, 1) +3 d_(7, 3, 2, 1, 1, 1) +8 d_(7, 3, 1, 1, 1, 1, 1) +24 d_(7, 2, 2, 1, 1, 1, 1) -6 d_(6, 3, 2, 1, 1, 1, 1)

R029: central alpha=(3,) beta=(4, 3, 2, 1, 1, 1) k=3
z = 116868601135676539395838243559382989664621219961695499240437739578272741942792865620184372256857157866185125080
R = +6 d_(7, 3, 2, 1, 1, 1) -3 d_(6, 3, 3, 1, 1, 1) -6 d_(6, 3, 2, 2, 1, 1) -12 d_(6, 3, 2, 1, 1, 1, 1) +4 d_(5, 3, 3, 2, 1, 1) +8 d_(5, 3, 3, 1, 1, 1, 1) +16 d_(5, 3, 2, 2, 1, 1, 1) -16 d_(4, 3, 3, 2, 1, 1, 1)

R030: central alpha=(3,) beta=(3, 3, 3, 3) k=3
z = 62679950773158689402826248636523765365214848721592331641148727535191163586215527607663484157134088934465792030320
R = +1 d_(6, 3, 3, 3) -2 d_(5, 3, 3, 3, 1) +5 d_(4, 3, 3, 3, 2) -20 d_(3, 3, 3, 3, 3)

R031: central alpha=(3,) beta=(3, 3, 3, 1, 1, 1) k=3
z = 337488015971017808827147171460256847861338142320760931298615371090886852780128407570997826792957017165007720360
R = +3 d_(6, 3, 3, 1, 1, 1) -4 d_(5, 3, 3, 2, 1, 1) -8 d_(5, 3, 3, 1, 1, 1, 1) +6 d_(4, 3, 3, 3, 1, 1) +16 d_(4, 3, 3, 2, 1, 1, 1) -48 d_(3, 3, 3, 3, 1, 1, 1)

R032: central alpha=(2, 1) beta=(8, 1, 1, 1, 1) k=3
z = 231120996967931220058001257242862335325467821135526880659042824099099734801076301143989923907173578302587176904
R = +63 d_(10, 2, 1, 1, 1) -252 d_(10, 1, 1, 1, 1, 1) -9 d_(9, 3, 1, 1, 1) -7 d_(9, 2, 2, 1, 1) -3 d_(9, 2, 1, 1, 1, 1) +168 d_(9, 1, 1, 1, 1, 1, 1) +4 d_(8, 3, 1, 1, 1, 1) +6 d_(8, 2, 2, 1, 1, 1) -24 d_(8, 2, 1, 1, 1, 1, 1)

R033: central alpha=(2, 1) beta=(3, 3, 2, 2, 2) k=3
z = 34976220947461454604336516039301220267629429950597834133527635609045961813311706491911517317839315569170984800
R = +12 d_(5, 4, 2, 2, 2) +4 d_(5, 3, 3, 2, 2) -16 d_(5, 3, 2, 2, 2, 1) -4 d_(4, 4, 3, 2, 2) -24 d_(4, 4, 2, 2, 2, 1) -1 d_(4, 3, 3, 3, 2) +1 d_(4, 3, 3, 2, 2, 1) +48 d_(4, 3, 2, 2, 2, 2) +24 d_(4, 3, 2, 2, 2, 1, 1) +3 d_(3, 3, 3, 3, 2, 1) +12 d_(3, 3, 3, 2, 2, 2) -12 d_(3, 3, 3, 2, 2, 1, 1) -60 d_(3, 3, 2, 2, 2, 2, 1)

R034: central alpha=(1, 1, 1) beta=(8, 2, 2) k=3
z = 1169597209246409322900122566209882808685729564668588478925756507480319523147056766676173704595461424293221149160
R = +30 d_(9, 3, 3) -15 d_(9, 3, 2, 1) +10 d_(9, 2, 2, 1, 1) -3 d_(8, 3, 3, 1) +3 d_(8, 3, 2, 1, 1) -3 d_(8, 2, 2, 1, 1, 1)

R035: central alpha=(1, 1, 1) beta=(5, 3, 2, 2) k=3
z = 296152620905881406349264629138712316844465835017542672414932480635237018451069777334117378630709259692612711760
R = +28 d_(6, 4, 3, 2) -28 d_(6, 4, 2, 2, 1) +7 d_(6, 3, 3, 3) -14 d_(6, 3, 3, 2, 1) +21 d_(6, 3, 2, 2, 1, 1) +4 d_(5, 4, 3, 3) -8 d_(5, 4, 3, 2, 1) +12 d_(5, 4, 2, 2, 1, 1) -2 d_(5, 3, 3, 3, 1) +6 d_(5, 3, 3, 2, 1, 1) -12 d_(5, 3, 2, 2, 1, 1, 1)

R036: central alpha=(1, 1, 1) beta=(4, 4, 2, 2) k=3
z = 756428987612522765286828530233630586974782392775197539797657647254813983477054228757830532857896566618864846800
R = +15 d_(5, 5, 3, 2) -15 d_(5, 5, 2, 2, 1) +3 d_(5, 4, 3, 3) -6 d_(5, 4, 3, 2, 1) +9 d_(5, 4, 2, 2, 1, 1) -1 d_(4, 4, 3, 3, 1) +3 d_(4, 4, 3, 2, 1, 1) -6 d_(4, 4, 2, 2, 1, 1, 1)

R037: central alpha=(1, 1, 1) beta=(3, 3, 3, 3) k=3
z = 4304178844489620952395368078285863527245530239747399132519358288731033586660721095088352357557196117532421766720
R = +30 d_(4, 4, 4, 3) -20 d_(4, 4, 3, 3, 1) +15 d_(4, 3, 3, 3, 1, 1) -12 d_(3, 3, 3, 3, 1, 1, 1)

R038: central alpha=(4,) beta=(4, 2, 2, 1, 1, 1) k=3
z = 15241715207638889071071021449115412659713043533487466399190891427620664005483554182941826695683123870829779200
R = +48 d_(8, 2, 2, 1, 1, 1) -6 d_(7, 3, 2, 1, 1, 1) -33 d_(7, 2, 2, 2, 1, 1) -69 d_(7, 2, 2, 1, 1, 1, 1) -2 d_(6, 4, 2, 1, 1, 1) +2 d_(6, 3, 2, 2, 1, 1) +6 d_(6, 3, 2, 1, 1, 1, 1) +51 d_(6, 2, 2, 2, 1, 1, 1) +5 d_(5, 4, 2, 2, 1, 1) +9 d_(5, 4, 2, 1, 1, 1, 1) +13 d_(5, 3, 2, 2, 1, 1, 1) -45 d_(4, 4, 2, 2, 1, 1, 1)

R039: central alpha=(3, 1) beta=(7, 1, 1, 1, 1) k=3
z = 68614297082124062974520052481024778134848926231996040764896140465847632842102690570821299943221752628630939456
R = +348 d_(10, 2, 1, 1, 1) -342 d_(10, 1, 1, 1, 1, 1) -4 d_(9, 3, 1, 1, 1) -72 d_(9, 2, 2, 1, 1) -388 d_(9, 2, 1, 1, 1, 1) -72 d_(9, 1, 1, 1, 1, 1, 1) -16 d_(8, 4, 1, 1, 1) +5 d_(8, 3, 2, 1, 1) +67 d_(8, 3, 1, 1, 1, 1) +71 d_(8, 2, 2, 1, 1, 1) +216 d_(8, 2, 1, 1, 1, 1, 1) +8 d_(7, 4, 1, 1, 1, 1) -7 d_(7, 3, 2, 1, 1, 1) -72 d_(7, 3, 1, 1, 1, 1, 1)

R040: central alpha=(2, 2) beta=(6, 5) k=3
z = 2913287926803652452033475734982156739757508701454564459158272776904322736160460409317094268117759359526950387120
R = +630 d_(8, 7) -7 d_(8, 6, 1) -42 d_(8, 5, 2) -45 d_(7, 7, 1) -15 d_(7, 6, 2) -117 d_(7, 6, 1, 1) +48 d_(7, 5, 2, 1) +30 d_(6, 6, 2, 1) -24 d_(6, 5, 2, 2)

R041: central alpha=(2, 2) beta=(3, 3, 3, 1, 1) k=3
z = 1719193560354434030614416392542160364915888968222332736601779016721360119392671801951707704227557807445063200
R = +96 d_(5, 5, 3, 1, 1) -24 d_(5, 4, 3, 2, 1) -96 d_(5, 4, 3, 1, 1, 1) +32 d_(5, 3, 3, 2, 1, 1) -24 d_(4, 4, 3, 2, 2) -24 d_(4, 4, 3, 2, 1, 1) +24 d_(4, 4, 3, 1, 1, 1, 1) +21 d_(4, 3, 3, 3, 2) +27 d_(4, 3, 3, 3, 1, 1) +81 d_(4, 3, 3, 2, 2, 1) +72 d_(4, 3, 3, 2, 1, 1, 1) -24 d_(3, 3, 3, 3, 3) -51 d_(3, 3, 3, 3, 2, 1) -216 d_(3, 3, 3, 2, 2, 1, 1)

R042: central alpha=(4,) beta=(7, 3, 1) k=4
z = 2881455325791655378899282166488447678780661793883683392242189733832853812261230998513171703911276122015561848464
R = +105 d_(11, 3, 1) -15 d_(10, 4, 1) -60 d_(10, 3, 2) -90 d_(10, 3, 1, 1) +10 d_(9, 4, 2) +15 d_(9, 4, 1, 1) +30 d_(9, 3, 3) +60 d_(9, 3, 2, 1) -6 d_(8, 4, 3) -12 d_(8, 4, 2, 1) -36 d_(8, 3, 3, 1) +9 d_(7, 4, 3, 1)

R043: central alpha=(4,) beta=(7, 2, 2) k=4
z = 1665209850986225593506694986818716290190861961405325527412561528382921347989167217475716245825798017102546720
R = +210 d_(11, 2, 2) -60 d_(10, 3, 2) -180 d_(10, 2, 2, 1) +10 d_(9, 4, 2) +60 d_(9, 3, 2, 1) +150 d_(9, 2, 2, 2) -12 d_(8, 4, 2, 1) -60 d_(8, 3, 2, 2) +15 d_(7, 4, 2, 2)

R044: central alpha=(4,) beta=(7, 2, 1, 1) k=4
z = 110138398181812169622433958028992175122994603264934547648609368963506192069322444328690458370672877466201844544
R = +105 d_(11, 2, 1, 1) -30 d_(10, 3, 1, 1) -60 d_(10, 2, 2, 1) -105 d_(10, 2, 1, 1, 1) +5 d_(9, 4, 1, 1) +20 d_(9, 3, 2, 1) +35 d_(9, 3, 1, 1, 1) +70 d_(9, 2, 2, 1, 1) -4 d_(8, 4, 2, 1) -7 d_(8, 4, 1, 1, 1) -28 d_(8, 3, 2, 1, 1) +7 d_(7, 4, 2, 1, 1)

R045: central alpha=(4,) beta=(5, 4, 1, 1) k=4
z = 2310937677406826278635389579488722965230408044164307267014573289591321092301502165168725072539252722220917232160
R = +5 d_(9, 4, 1, 1) -4 d_(8, 4, 2, 1) -7 d_(8, 4, 1, 1, 1) +3 d_(7, 4, 3, 1) +7 d_(7, 4, 2, 1, 1) -2 d_(6, 4, 4, 1) -7 d_(6, 4, 3, 1, 1) +7 d_(5, 4, 4, 1, 1)

R046: central alpha=(4,) beta=(5, 3, 3) k=4
z = 2887030139768840144618034633885338726289619761323630589899618136220121716389942403597408397613517324573652491440
R = +10 d_(9, 3, 3) -2 d_(8, 4, 3) -12 d_(8, 3, 3, 1) +3 d_(7, 4, 3, 1) +15 d_(7, 3, 3, 2) -5 d_(6, 4, 3, 2) -20 d_(6, 3, 3, 3) +10 d_(5, 4, 3, 3)

R047: central alpha=(4,) beta=(5, 3, 1, 1, 1) k=4
z = 226747220771804109170215380583996193892495477988896307368818653650233104564267399449166771832870667614124225480
R = +15 d_(9, 3, 1, 1, 1) -3 d_(8, 4, 1, 1, 1) -12 d_(8, 3, 2, 1, 1) -24 d_(8, 3, 1, 1, 1, 1) +3 d_(7, 4, 2, 1, 1) +6 d_(7, 4, 1, 1, 1, 1) +9 d_(7, 3, 3, 1, 1) +24 d_(7, 3, 2, 1, 1, 1) -3 d_(6, 4, 3, 1, 1) -8 d_(6, 4, 2, 1, 1, 1) -24 d_(6, 3, 3, 1, 1, 1) +12 d_(5, 4, 3, 1, 1, 1)

R048: central alpha=(4,) beta=(5, 2, 2, 1, 1) k=4
z = 22544259793493114902013857926096066976077771179492628456531165041372861561132646405336937931280185059271602560
R = +30 d_(9, 2, 2, 1, 1) -12 d_(8, 3, 2, 1, 1) -30 d_(8, 2, 2, 2, 1) -48 d_(8, 2, 2, 1, 1, 1) +3 d_(7, 4, 2, 1, 1) +15 d_(7, 3, 2, 2, 1) +24 d_(7, 3, 2, 1, 1, 1) +60 d_(7, 2, 2, 2, 1, 1) -5 d_(6, 4, 2, 2, 1) -8 d_(6, 4, 2, 1, 1, 1) -40 d_(6, 3, 2, 2, 1, 1) +20 d_(5, 4, 2, 2, 1, 1)

R049: central alpha=(4,) beta=(4, 3, 3, 1) k=4
z = 265581447997038110663395343682977406452159181989637348446807200672318098903178752877174152522671792927252480712
R = +24 d_(8, 3, 3, 1) -6 d_(7, 4, 3, 1) -30 d_(7, 3, 3, 2) -42 d_(7, 3, 3, 1, 1) +10 d_(6, 4, 3, 2) +14 d_(6, 4, 3, 1, 1) +40 d_(6, 3, 3, 3) +70 d_(6, 3, 3, 2, 1) -20 d_(5, 4, 3, 3) -35 d_(5, 4, 3, 2, 1) -140 d_(5, 3, 3, 3, 1) +140 d_(4, 4, 3, 3, 1)

R050: central alpha=(3, 1) beta=(3, 2, 2, 2, 2) k=4
z = 18372106029461831374839174194196334547405771200431226208057172292346413916398481423474424587637823909046635200
R = +8 d_(6, 3, 2, 2, 2) -16 d_(6, 2, 2, 2, 2, 1) -4 d_(5, 4, 2, 2, 2) -2 d_(5, 3, 3, 2, 2) -11 d_(5, 3, 2, 2, 2, 1) +56 d_(5, 2, 2, 2, 2, 2) +28 d_(5, 2, 2, 2, 2, 1, 1) +14 d_(4, 4, 2, 2, 2, 1) +7 d_(4, 3, 3, 2, 2, 1) -7 d_(4, 3, 2, 2, 2, 2) -14 d_(4, 3, 2, 2, 2, 1, 1) -84 d_(4, 2, 2, 2, 2, 2, 1) -42 d_(3, 3, 3, 2, 2, 2) +84 d_(3, 3, 2, 2, 2, 2, 1)

R051: central alpha=(2, 2) beta=(7, 2, 1, 1) k=4
z = 96211855916513003888288492056972535738810903821254753158508849762582294102066342222489530377993199387460766800
R = +56 d_(9, 4, 1, 1) -28 d_(9, 3, 2, 1) -112 d_(9, 3, 1, 1, 1) +112 d_(9, 2, 2, 1, 1) -7 d_(8, 4, 2, 1) -28 d_(8, 4, 1, 1, 1) +7 d_(8, 3, 2, 2) +28 d_(8, 3, 2, 1, 1) +70 d_(8, 3, 1, 1, 1, 1) -28 d_(8, 2, 2, 2, 1) -70 d_(8, 2, 2, 1, 1, 1) +4 d_(7, 4, 2, 1, 1) -4 d_(7, 3, 2, 2, 1) -10 d_(7, 3, 2, 1, 1, 1) +20 d_(7, 2, 2, 2, 1, 1)

R052: central alpha=(2, 2) beta=(3, 3, 3, 1, 1) k=4
z = 441627703231745829499879177541431864956071166096562127653760844754376464375707425067658286454788439773704917600
R = +12 d_(5, 5, 3, 1, 1) -8 d_(5, 4, 3, 2, 1) -20 d_(5, 4, 3, 1, 1, 1) +4 d_(5, 3, 3, 3, 1) +20 d_(5, 3, 3, 2, 1, 1) +6 d_(4, 4, 3, 2, 2) +10 d_(4, 4, 3, 2, 1, 1) +30 d_(4, 4, 3, 1, 1, 1, 1) -3 d_(4, 3, 3, 3, 2) -5 d_(4, 3, 3, 3, 1, 1) -15 d_(4, 3, 3, 2, 2, 1) -30 d_(4, 3, 3, 2, 1, 1, 1) +2 d_(3, 3, 3, 3, 3) +5 d_(3, 3, 3, 3, 2, 1) +30 d_(3, 3, 3, 2, 2, 1, 1)

R053: central alpha=(5,) beta=(6, 1, 1, 1, 1) k=3
z = 46746325460566848424236691654038596453403460581949771931274080061670611648466494879067207191710953754315320800
R = +300 d_(11, 1, 1, 1, 1) -150 d_(10, 1, 1, 1, 1, 1) -24 d_(9, 3, 1, 1, 1) -42 d_(9, 2, 1, 1, 1, 1) +28 d_(8, 3, 1, 1, 1, 1) +6 d_(7, 5, 1, 1, 1) +18 d_(7, 4, 1, 1, 1, 1) -27 d_(6, 5, 1, 1, 1, 1)

R054: central alpha=(5,) beta=(5, 1, 1, 1, 1, 1) k=3
z = 651974733644027736458992865414629404005106278295443759433220525406755854011251146126958689571586699323118993760
R = +50 d_(10, 1, 1, 1, 1, 1) -4 d_(9, 2, 1, 1, 1, 1) -40 d_(9, 1, 1, 1, 1, 1, 1) -4 d_(8, 3, 1, 1, 1, 1) -4 d_(8, 2, 1, 1, 1, 1, 1) +1 d_(7, 4, 1, 1, 1, 1) +9 d_(7, 3, 1, 1, 1, 1, 1) +1 d_(6, 5, 1, 1, 1, 1) +1 d_(6, 4, 1, 1, 1, 1, 1) -10 d_(5, 5, 1, 1, 1, 1, 1)

R055: central alpha=(4, 1) beta=(6, 1, 1, 1, 1) k=3
z = 10012921436660159207730218931981296202102997044325835812863296898139185329415319844999236522779301882833432960
R = +675 d_(10, 2, 1, 1, 1) -300 d_(10, 1, 1, 1, 1, 1) +59 d_(9, 3, 1, 1, 1) -75 d_(9, 2, 2, 1, 1) -643 d_(9, 2, 1, 1, 1, 1) -300 d_(9, 1, 1, 1, 1, 1, 1) -25 d_(8, 4, 1, 1, 1) -40 d_(8, 3, 2, 1, 1) -104 d_(8, 3, 1, 1, 1, 1) -10 d_(8, 2, 2, 1, 1, 1) +180 d_(8, 2, 1, 1, 1, 1, 1) -21 d_(7, 5, 1, 1, 1) +15 d_(7, 4, 2, 1, 1) +101 d_(7, 4, 1, 1, 1, 1) +92 d_(7, 3, 2, 1, 1, 1) +162 d_(7, 3, 1, 1, 1, 1, 1) +12 d_(6, 5, 1, 1, 1, 1) -40 d_(6, 4, 2, 1, 1, 1) -150 d_(6, 4, 1, 1, 1, 1, 1)

R056: central alpha=(3, 2) beta=(5, 5) k=3
z = 583871355515040392986805144387916765244625030005891701153999130776808899508507243908342004863039219258857531170
R = +540 d_(8, 7) +64 d_(8, 6, 1) -21 d_(8, 5, 2) -48 d_(7, 6, 2) -96 d_(7, 6, 1, 1) -6 d_(7, 5, 2, 1) -12 d_(6, 6, 2, 1) +36 d_(6, 5, 3, 1) +42 d_(6, 5, 2, 2) -48 d_(5, 5, 3, 2)

R057: central alpha=(5,) beta=(9, 1) k=4
z = 1960374172808226294770625175384017751892072031182021619652161557827073817667436280673098531284045315882100052650
R = +1260 d_(14, 1) -196 d_(13, 2) -420 d_(13, 1, 1) -42 d_(12, 3) +39 d_(11, 4) +75 d_(11, 3, 1) -10 d_(10, 5) -45 d_(10, 4, 1) +12 d_(9, 5, 1)

R058: central alpha=(5,) beta=(8, 1, 1) k=4
z = 2202417811666269893720728858528250299843378160494750483018375960381090262452251074521493021426341106751485603550
R = +700 d_(13, 1, 1) -140 d_(12, 2, 1) -350 d_(12, 1, 1, 1) -15 d_(11, 3, 1) +35 d_(11, 2, 1, 1) +25 d_(10, 4, 1) +50 d_(10, 3, 1, 1) -8 d_(9, 5, 1) -41 d_(9, 4, 1, 1) +14 d_(8, 5, 1, 1)

R059: central alpha=(5,) beta=(7, 1, 1, 1) k=4
z = 4205714115209122878827500331448100414258416325182697502857376781345699606161289777227870975382661142473443868848
R = +175 d_(12, 1, 1, 1) -45 d_(11, 2, 1, 1) -125 d_(11, 1, 1, 1, 1) +25 d_(10, 2, 1, 1, 1) +7 d_(9, 4, 1, 1) +13 d_(9, 3, 1, 1, 1) -3 d_(8, 5, 1, 1) -17 d_(8, 4, 1, 1, 1) +8 d_(7, 5, 1, 1, 1)

R060: central alpha=(5,) beta=(6, 3, 1) k=4
z = 664212523735057671202366673581405774736338625974648050731406874701770583544694409540757297761718137163536569676
R = +450 d_(11, 3, 1) -30 d_(10, 4, 1) -210 d_(10, 3, 2) -330 d_(10, 3, 1, 1) -12 d_(9, 5, 1) +6 d_(9, 4, 1, 1) +60 d_(9, 3, 3) +150 d_(9, 3, 2, 1) +15 d_(8, 5, 2) +21 d_(8, 5, 1, 1) +24 d_(8, 4, 3) +33 d_(8, 4, 2, 1) -6 d_(8, 3, 3, 1) -20 d_(7, 5, 3) -35 d_(7, 5, 2, 1) -86 d_(7, 4, 3, 1) +70 d_(6, 5, 3, 1)

R061: central alpha=(5,) beta=(6, 2, 1, 1) k=4
z = 293781655561411676882255463831789998074280225005857352067160016276964897972996903639978662828846307460424682592
R = +150 d_(11, 2, 1, 1) -30 d_(10, 3, 1, 1) -70 d_(10, 2, 2, 1) -130 d_(10, 2, 1, 1, 1) -2 d_(9, 4, 1, 1) +10 d_(9, 3, 2, 1) +22 d_(9, 3, 1, 1, 1) +60 d_(9, 2, 2, 1, 1) +3 d_(8, 5, 1, 1) +7 d_(8, 4, 2, 1) +10 d_(8, 4, 1, 1, 1) +4 d_(8, 3, 2, 1, 1) -5 d_(7, 5, 2, 1) -8 d_(7, 5, 1, 1, 1) -26 d_(7, 4, 2, 1, 1) +20 d_(6, 5, 2, 1, 1)

R062: central alpha=(5,) beta=(5, 3, 1, 1) k=4
z = 586297830828700628796642987744816118180986583402460603870897759954164152890957030696099554182088096192102338876
R = +150 d_(10, 3, 1, 1) -18 d_(9, 4, 1, 1) -90 d_(9, 3, 2, 1) -162 d_(9, 3, 1, 1, 1) -3 d_(8, 5, 1, 1) +9 d_(8, 4, 2, 1) +18 d_(8, 4, 1, 1, 1) +42 d_(8, 3, 3, 1) +108 d_(8, 3, 2, 1, 1) +5 d_(7, 5, 2, 1) +8 d_(7, 5, 1, 1, 1) +2 d_(7, 4, 3, 1) -2 d_(7, 4, 2, 1, 1) -46 d_(7, 3, 3, 1, 1) -10 d_(6, 5, 3, 1) -20 d_(6, 5, 2, 1, 1) -38 d_(6, 4, 3, 1, 1) +80 d_(5, 5, 3, 1, 1)

R063: central alpha=(3, 2) beta=(4, 4, 1, 1) k=4
z = 163473745987845990481946805801361449068114121432670434383876803408352371833978108048240022963662775314866286240
R = +420 d_(7, 6, 1, 1) -30 d_(7, 5, 2, 1) -300 d_(7, 5, 1, 1, 1) +40 d_(7, 4, 2, 1, 1) -105 d_(6, 6, 2, 1) -330 d_(6, 6, 1, 1, 1) -15 d_(6, 5, 3, 1) -42 d_(6, 5, 2, 2) +16 d_(6, 5, 2, 1, 1) +129 d_(6, 5, 1, 1, 1, 1) +34 d_(6, 4, 3, 1, 1) +56 d_(6, 4, 2, 2, 1) +29 d_(6, 4, 2, 1, 1, 1) +48 d_(5, 5, 3, 2) +66 d_(5, 5, 3, 1, 1) +120 d_(5, 5, 2, 2, 1) +111 d_(5, 5, 2, 1, 1, 1) -99 d_(5, 4, 3, 2, 1) -126 d_(5, 4, 3, 1, 1, 1) -104 d_(5, 4, 2, 2, 1, 1) +144 d_(4, 4, 3, 2, 1, 1)

R064: central alpha=(5,) beta=(7, 3) k=5
z = 119823704005950695420179534084097884349294676284975538409653843387761923354119904618441042853090997659230637505
R = +210 d_(12, 3) -60 d_(11, 4) -180 d_(11, 3, 1) +10 d_(10, 5) +60 d_(10, 4, 1) +150 d_(10, 3, 2) -12 d_(9, 5, 1) -60 d_(9, 4, 2) -120 d_(9, 3, 3) +15 d_(8, 5, 2) +60 d_(8, 4, 3) -20 d_(7, 5, 3)

R065: central alpha=(5,) beta=(6, 2, 2) k=5
z = 33050701121014640102387464936666309140867997775273335245559200250487024620661774055544072753803202570447387200
R = +60 d_(11, 2, 2) -30 d_(10, 3, 2) -70 d_(10, 2, 2, 1) +12 d_(9, 4, 2) +42 d_(9, 3, 2, 1) +84 d_(9, 2, 2, 2) -3 d_(8, 5, 2) -21 d_(8, 4, 2, 1) -63 d_(8, 3, 2, 2) +7 d_(7, 5, 2, 1) +42 d_(7, 4, 2, 2) -21 d_(6, 5, 2, 2)

R066: central alpha=(4, 1) beta=(8, 1, 1) k=5
z = 425527666152718952261092686583270642687943338757078748186564273791248918275951138420641111955378368335659297840
R = +315 d_(12, 2, 1) -630 d_(12, 1, 1, 1) -135 d_(11, 3, 1) -105 d_(11, 2, 2) +65 d_(11, 2, 1, 1) +420 d_(11, 1, 1, 1, 1) +45 d_(10, 4, 1) +30 d_(10, 3, 2) -10 d_(10, 3, 1, 1) +90 d_(10, 2, 2, 1) -180 d_(10, 2, 1, 1, 1) -9 d_(9, 5, 1) -5 d_(9, 4, 2) -3 d_(9, 4, 1, 1) -30 d_(9, 3, 2, 1) +60 d_(9, 3, 1, 1, 1) +2 d_(8, 5, 1, 1) +6 d_(8, 4, 2, 1) -12 d_(8, 4, 1, 1, 1)

R067: central alpha=(4, 1) beta=(7, 1, 1, 1) k=5
z = 30077994580386884552249624324402945235895292904735232949222346246747180381112836756296914074580306280756501808
R = +160 d_(11, 2, 1, 1) -480 d_(11, 1, 1, 1, 1) -80 d_(10, 3, 1, 1) -60 d_(10, 2, 2, 1) +90 d_(10, 2, 1, 1, 1) +420 d_(10, 1, 1, 1, 1, 1) +32 d_(9, 4, 1, 1) +20 d_(9, 3, 2, 1) -22 d_(9, 3, 1, 1, 1) +70 d_(9, 2, 2, 1, 1) -210 d_(9, 2, 1, 1, 1, 1) -8 d_(8, 5, 1, 1) -4 d_(8, 4, 2, 1) -1 d_(8, 4, 1, 1, 1) -28 d_(8, 3, 2, 1, 1) +84 d_(8, 3, 1, 1, 1, 1) +3 d_(7, 5, 1, 1, 1) +7 d_(7, 4, 2, 1, 1) -21 d_(7, 4, 1, 1, 1, 1)

R068: central alpha=(4, 1) beta=(5, 5) k=5
z = 558533054864524233602202282276404209162952504262607138884702826901097030135747094982018935051785678556396578552
R = +60 d_(9, 6) -12 d_(9, 5, 1) -60 d_(8, 6, 1) +15 d_(8, 5, 2) +10 d_(8, 5, 1, 1) +60 d_(7, 6, 2) -20 d_(7, 5, 3) -10 d_(7, 5, 2, 1) -60 d_(6, 6, 3) +30 d_(6, 5, 4) +10 d_(6, 5, 3, 1) -10 d_(5, 5, 4, 1)

R069: central alpha=(4, 1) beta=(4, 3, 2, 1) k=5
z = 5442569178587936438822617921072867643560269419144172570107205801887062333212226155613197496617970731670597440
R = +90 d_(8, 4, 2, 1) +30 d_(8, 3, 3, 1) -30 d_(8, 3, 2, 2) -90 d_(8, 3, 2, 1, 1) -30 d_(7, 5, 2, 1) -72 d_(7, 4, 3, 1) -100 d_(7, 4, 2, 2) -128 d_(7, 4, 2, 1, 1) +36 d_(7, 3, 3, 1, 1) +200 d_(7, 3, 2, 2, 1) +126 d_(7, 3, 2, 1, 1, 1) +30 d_(6, 5, 3, 1) +50 d_(6, 5, 2, 2) +70 d_(6, 5, 2, 1, 1) +18 d_(6, 4, 4, 1) +95 d_(6, 4, 3, 2) +121 d_(6, 4, 3, 1, 1) +155 d_(6, 4, 2, 2, 1) -42 d_(6, 4, 2, 1, 1, 1) +30 d_(6, 3, 3, 3) -235 d_(6, 3, 3, 2, 1) -126 d_(6, 3, 3, 1, 1, 1) -70 d_(6, 3, 2, 2, 2) -210 d_(6, 3, 2, 2, 1, 1) -75 d_(5, 5, 3, 2) -105 d_(5, 5, 3, 1, 1) -175 d_(5, 5, 2, 2, 1) -45 d_(5, 4, 4, 2) -63 d_(5, 4, 4, 1, 1) -15 d_(5, 4, 3, 3) -40 d_(5, 4, 3, 2, 1) +63 d_(5, 4, 3, 1, 1, 1) +35 d_(5, 4, 2, 2, 2) +105 d_(5, 4, 2, 2, 1, 1) -105 d_(5, 3, 3, 3, 1) +105 d_(5, 3, 3, 2, 2) +315 d_(5, 3, 3, 2, 1, 1) +315 d_(4, 4, 4, 2, 1) +105 d_(4, 4, 3, 3, 1) -105 d_(4, 4, 3, 2, 2) -315 d_(4, 4, 3, 2, 1, 1)

R070: central alpha=(3, 2) beta=(4, 4, 1, 1) k=5
z = 17233650396422221476903874865661365839757143997192709750912705206382261765844191003170797313299907208706519185
R = +480 d_(7, 6, 1, 1) -120 d_(7, 5, 2, 1) -480 d_(7, 5, 1, 1, 1) +160 d_(7, 4, 2, 1, 1) -360 d_(6, 6, 2, 1) -720 d_(6, 6, 1, 1, 1) +120 d_(6, 5, 3, 1) +72 d_(6, 5, 2, 2) +664 d_(6, 5, 2, 1, 1) +576 d_(6, 5, 1, 1, 1, 1) -272 d_(6, 4, 3, 1, 1) -96 d_(6, 4, 2, 2, 1) -192 d_(6, 4, 2, 1, 1, 1) -48 d_(5, 5, 3, 2) -96 d_(5, 5, 3, 1, 1) -144 d_(5, 5, 2, 2, 1) -576 d_(5, 5, 2, 1, 1, 1) +99 d_(5, 4, 3, 2, 1) +288 d_(5, 4, 3, 1, 1, 1) +144 d_(5, 4, 2, 2, 1, 1) -144 d_(4, 4, 3, 2, 1, 1)

R071: central alpha=(3, 2) beta=(4, 3, 1, 1, 1) k=5
z = 497914020654662116596091268305554612332750323459874018337886082902896205219904745760545672010714678163260320
R = +240 d_(7, 5, 1, 1, 1) -80 d_(7, 4, 2, 1, 1) -400 d_(7, 4, 1, 1, 1, 1) +200 d_(7, 3, 2, 1, 1, 1) -152 d_(6, 5, 2, 1, 1) -376 d_(6, 5, 1, 1, 1, 1) +64 d_(6, 4, 3, 1, 1) +48 d_(6, 4, 2, 2, 1) +464 d_(6, 4, 2, 1, 1, 1) +560 d_(6, 4, 1, 1, 1, 1, 1) -328 d_(6, 3, 3, 1, 1, 1) -120 d_(6, 3, 2, 2, 1, 1) -280 d_(6, 3, 2, 1, 1, 1, 1) +48 d_(5, 5, 3, 1, 1) +248 d_(5, 5, 2, 1, 1, 1) -27 d_(5, 4, 3, 2, 1) -196 d_(5, 4, 3, 1, 1, 1) -102 d_(5, 4, 2, 2, 1, 1) -490 d_(5, 4, 2, 1, 1, 1, 1) +120 d_(5, 3, 3, 2, 1, 1) +420 d_(5, 3, 3, 1, 1, 1, 1) +210 d_(5, 3, 2, 2, 1, 1, 1) +54 d_(4, 4, 3, 2, 1, 1) +210 d_(4, 4, 3, 1, 1, 1, 1) -210 d_(4, 3, 3, 2, 1, 1, 1)

R072: central alpha=(3, 2) beta=(4, 2, 2, 1, 1) k=5
z = 622804609516940530611917147699934036147183574242295346137550260167134952863134512243330855618865475142212400
R = +80 d_(7, 4, 2, 1, 1) -80 d_(7, 3, 2, 2, 1) -200 d_(7, 3, 2, 1, 1, 1) +400 d_(7, 2, 2, 2, 1, 1) -40 d_(6, 5, 2, 1, 1) -16 d_(6, 4, 3, 1, 1) -16 d_(6, 4, 2, 2, 1) -16 d_(6, 4, 2, 1, 1, 1) +16 d_(6, 3, 3, 2, 1) +40 d_(6, 3, 3, 1, 1, 1) +64 d_(6, 3, 2, 2, 2) +96 d_(6, 3, 2, 2, 1, 1) +280 d_(6, 3, 2, 1, 1, 1, 1) -320 d_(6, 2, 2, 2, 2, 1) -560 d_(6, 2, 2, 2, 1, 1, 1) +16 d_(5, 5, 2, 2, 1) +40 d_(5, 5, 2, 1, 1, 1) +19 d_(5, 4, 3, 2, 1) +34 d_(5, 4, 3, 1, 1, 1) -32 d_(5, 4, 2, 2, 2) +24 d_(5, 4, 2, 2, 1, 1) -140 d_(5, 4, 2, 1, 1, 1, 1) -16 d_(5, 3, 3, 2, 2) -114 d_(5, 3, 3, 2, 1, 1) -70 d_(5, 3, 3, 1, 1, 1, 1) +24 d_(5, 3, 2, 2, 2, 1) +560 d_(5, 2, 2, 2, 2, 1, 1) -44 d_(4, 4, 3, 2, 1, 1) +40 d_(4, 4, 2, 2, 2, 1) +70 d_(4, 4, 2, 2, 1, 1, 1) +56 d_(4, 3, 3, 2, 2, 1) +140 d_(4, 3, 3, 2, 1, 1, 1) -280 d_(4, 3, 2, 2, 2, 1, 1)

R073: central alpha=(3, 1, 1) beta=(4, 2, 2, 2) k=5
z = 1889075989778821832912000422675087984478612182356842427261593062993898904763776757939729160447648535630479520
R = +216 d_(7, 3, 3, 2) -216 d_(7, 3, 2, 2, 1) +216 d_(7, 2, 2, 2, 1, 1) -72 d_(6, 4, 3, 2) +72 d_(6, 4, 2, 2, 1) -36 d_(6, 3, 3, 3) -216 d_(6, 3, 3, 2, 1) +432 d_(6, 3, 2, 2, 2) +164 d_(6, 3, 2, 2, 1, 1) -432 d_(6, 2, 2, 2, 2, 1) -216 d_(6, 2, 2, 2, 1, 1, 1) +117 d_(5, 4, 3, 2, 1) -216 d_(5, 4, 2, 2, 2) -88 d_(5, 4, 2, 2, 1, 1) +72 d_(5, 3, 3, 3, 1) +72 d_(5, 3, 3, 2, 2) -72 d_(5, 3, 3, 2, 1, 1) -108 d_(5, 3, 2, 2, 2, 1) +72 d_(5, 3, 2, 2, 1, 1, 1) +360 d_(5, 2, 2, 2, 2, 1, 1) -72 d_(4, 4, 3, 2, 2) +108 d_(4, 4, 2, 2, 2, 1) -180 d_(4, 3, 3, 3, 2) +180 d_(4, 3, 3, 2, 2, 1) -180 d_(4, 3, 2, 2, 2, 1, 1)

R074: central alpha=(3, 1, 1) beta=(3, 3, 2, 2) k=5
z = 19772848219344515915878990658934741456455061182269329400239124922505548963324284515715254587353149574763228640
R = +80 d_(6, 4, 3, 2) -80 d_(6, 4, 2, 2, 1) +20 d_(6, 3, 3, 3) -40 d_(6, 3, 3, 2, 1) +60 d_(6, 3, 2, 2, 1, 1) -80 d_(5, 4, 4, 2) -40 d_(5, 4, 3, 3) -85 d_(5, 4, 3, 2, 1) +240 d_(5, 4, 2, 2, 2) +120 d_(5, 4, 2, 2, 1, 1) +8 d_(5, 3, 3, 3, 1) +120 d_(5, 3, 3, 2, 2) -8 d_(5, 3, 3, 2, 1, 1) -180 d_(5, 3, 2, 2, 2, 1) -72 d_(5, 3, 2, 2, 1, 1, 1) +240 d_(4, 4, 4, 2, 1) +120 d_(4, 4, 3, 3, 1) -120 d_(4, 4, 3, 2, 2) -120 d_(4, 4, 3, 2, 1, 1) -300 d_(4, 4, 2, 2, 2, 1) -300 d_(4, 3, 3, 3, 2) -48 d_(4, 3, 3, 3, 1, 1) +300 d_(4, 3, 3, 2, 2, 1) +72 d_(4, 3, 3, 2, 1, 1, 1) +180 d_(4, 3, 2, 2, 2, 1, 1) -120 d_(3, 3, 3, 3, 3) +240 d_(3, 3, 3, 3, 2, 1) -360 d_(3, 3, 3, 2, 2, 1, 1)

R075: central alpha=(2, 2, 1) beta=(4, 3, 2, 1) k=5
z = 27627195106225816309070936808371302539454018171896302660903121855529185578805980983192500774792554913461577600
R = +48 d_(6, 5, 3, 1) -48 d_(6, 5, 2, 1, 1) -27 d_(6, 4, 3, 2) -57 d_(6, 4, 3, 1, 1) +57 d_(6, 4, 2, 2, 1) +48 d_(6, 4, 2, 1, 1, 1) +27 d_(6, 3, 3, 2, 1) -48 d_(6, 3, 2, 2, 1, 1) -15 d_(5, 5, 3, 2) -33 d_(5, 5, 3, 1, 1) +29 d_(5, 5, 2, 2, 1) +32 d_(5, 5, 2, 1, 1, 1) +32 d_(5, 4, 3, 2, 1) +53 d_(5, 4, 3, 1, 1, 1) -37 d_(5, 4, 2, 2, 2) -73 d_(5, 4, 2, 2, 1, 1) -40 d_(5, 4, 2, 1, 1, 1, 1) -15 d_(5, 3, 3, 2, 2) -23 d_(5, 3, 3, 2, 1, 1) +40 d_(5, 3, 2, 2, 2, 1) +40 d_(5, 3, 2, 2, 1, 1, 1) -9 d_(4, 4, 3, 2, 2) -13 d_(4, 4, 3, 2, 1, 1) +26 d_(4, 4, 2, 2, 2, 1) +20 d_(4, 4, 2, 2, 1, 1, 1) +12 d_(4, 3, 3, 2, 2, 1) -30 d_(4, 3, 2, 2, 2, 1, 1)

R076: central alpha=(2, 2, 1) beta=(3, 3, 3, 1) k=5
z = 77290972063847733660186835841152442986930299532012171045308427949813881370464513112267139865926074625433717620
R = +120 d_(5, 5, 4, 1) -80 d_(5, 5, 3, 1, 1) -80 d_(5, 4, 4, 2) -160 d_(5, 4, 4, 1, 1) +95 d_(5, 4, 3, 2, 1) +80 d_(5, 4, 3, 1, 1, 1) -80 d_(5, 3, 3, 2, 1, 1) +80 d_(4, 4, 4, 2, 1) +200 d_(4, 4, 4, 1, 1, 1) -80 d_(4, 4, 3, 2, 2) -112 d_(4, 4, 3, 2, 1, 1) -80 d_(4, 4, 3, 1, 1, 1, 1) +88 d_(4, 3, 3, 2, 2, 1) +80 d_(4, 3, 3, 2, 1, 1, 1) -80 d_(3, 3, 3, 2, 2, 1, 1)

R077: central alpha=(6,) beta=(7, 1, 1) k=2
z = 13112840840082472663517834267029815436149817923005777345741551204511856087653628648471772253095506833823043936800
R = +315 d_(13, 1, 1) +135 d_(12, 2, 1) +90 d_(12, 1, 1, 1) +40 d_(11, 3, 1) +2 d_(11, 2, 1, 1) -25 d_(10, 3, 1, 1) -9 d_(9, 5, 1) -18 d_(9, 4, 1, 1) -5 d_(8, 6, 1) +2 d_(8, 5, 1, 1) +20 d_(7, 6, 1, 1)

R078: central alpha=(3, 3) beta=(5, 4) k=3
z = 432015114437259330626572110532047089462002993364926644552366367894659637830568332566794346990115999711792136470
R = +756 d_(8, 7) +140 d_(8, 6, 1) -15 d_(8, 5, 2) -24 d_(8, 4, 3) +72 d_(7, 7, 1) -36 d_(7, 6, 2) -120 d_(7, 6, 1, 1) -8 d_(7, 5, 3) -50 d_(7, 5, 2, 1) +16 d_(7, 4, 3, 1) -36 d_(6, 6, 2, 1) +28 d_(6, 5, 3, 1) +30 d_(6, 5, 2, 2) +48 d_(6, 4, 3, 2) -96 d_(5, 4, 3, 3)

R079: central alpha=(3, 3) beta=(3, 3, 3) k=3
z = 1707879442005698978961367862153710080407135649360294479389455712751519227141025157328215646797698025056404975980
R = +408 d_(6, 6, 3) -68 d_(6, 5, 3, 1) -48 d_(6, 4, 3, 2) +48 d_(6, 3, 3, 3) -104 d_(5, 5, 3, 1, 1) +51 d_(5, 4, 3, 2, 1) +120 d_(5, 3, 3, 3, 1) +16 d_(4, 4, 3, 2, 2) -104 d_(4, 3, 3, 3, 2) -624 d_(3, 3, 3, 3, 3)

R080: central alpha=(3, 3) beta=(3, 3, 1, 1, 1) k=3
z = 85138809014298647493325933775065808699013383819884379433999393320519699434781755229036261881755537144460221000
R = +408 d_(6, 6, 1, 1, 1) +68 d_(6, 5, 2, 1, 1) -204 d_(6, 5, 1, 1, 1, 1) +8 d_(6, 4, 3, 1, 1) -92 d_(6, 4, 2, 1, 1, 1) -6 d_(6, 3, 3, 1, 1, 1) -72 d_(5, 5, 2, 2, 1) -132 d_(5, 5, 2, 1, 1, 1) -72 d_(5, 5, 1, 1, 1, 1, 1) -27 d_(5, 4, 3, 2, 1) -42 d_(5, 4, 3, 1, 1, 1) +48 d_(5, 4, 2, 2, 1, 1) +84 d_(5, 4, 2, 1, 1, 1, 1) +106 d_(5, 3, 3, 2, 1, 1) +126 d_(5, 3, 3, 1, 1, 1, 1) +8 d_(4, 4, 3, 3, 1) +36 d_(4, 4, 3, 2, 1, 1) +18 d_(4, 4, 2, 2, 1, 1, 1) +36 d_(4, 3, 3, 3, 1, 1) -84 d_(4, 3, 3, 2, 1, 1, 1) -504 d_(3, 3, 3, 3, 1, 1, 1)

R081: central alpha=(6,) beta=(7, 1, 1) k=4
z = 8212996582409907199253425217143435995331068424128160416766842389776483639621362657260010197410145236899387794994
R = +525 d_(13, 1, 1) -75 d_(12, 2, 1) -225 d_(12, 1, 1, 1) -25 d_(11, 3, 1) -5 d_(11, 2, 1, 1) +15 d_(10, 4, 1) +40 d_(10, 3, 1, 1) +3 d_(9, 5, 1) -9 d_(9, 4, 1, 1) -5 d_(8, 6, 1) -19 d_(8, 5, 1, 1) +20 d_(7, 6, 1, 1)

R082: central alpha=(6,) beta=(6, 1, 1, 1) k=4
z = 549062634975746202360209520377707296476989674028597292471285568184974885895584699364478031375320859980024804880
R = +450 d_(12, 1, 1, 1) -100 d_(11, 2, 1, 1) -300 d_(11, 1, 1, 1, 1) -10 d_(10, 3, 1, 1) +40 d_(10, 2, 1, 1, 1) +18 d_(9, 4, 1, 1) +42 d_(9, 3, 1, 1, 1) -2 d_(8, 5, 1, 1) -30 d_(8, 4, 1, 1, 1) -5 d_(7, 6, 1, 1) -13 d_(7, 5, 1, 1, 1) +45 d_(6, 6, 1, 1, 1)

R083: central alpha=(6,) beta=(8, 1) k=5
z = 4458318250788143231543832138037438610668939505615004779717583643016511425486275185626821197724865759677070080716
R = +1680 d_(14, 1) -595 d_(13, 2) -945 d_(13, 1, 1) +120 d_(12, 3) +315 d_(12, 2, 1) +30 d_(11, 4) -10 d_(11, 3, 1) -40 d_(10, 5) -90 d_(10, 4, 1) +15 d_(9, 6) +81 d_(9, 5, 1) -35 d_(8, 6, 1)

R084: central alpha=(6,) beta=(7, 2) k=5
z = 761962422338242844532924311659287997046008243026930542515353762322903928653203396009963333956257419179462499383
R = +1260 d_(13, 2) -390 d_(12, 3) -840 d_(12, 2, 1) +60 d_(11, 4) +260 d_(11, 3, 1) +480 d_(11, 2, 2) +18 d_(10, 5) -12 d_(10, 4, 1) -114 d_(10, 3, 2) -12 d_(9, 6) -48 d_(9, 5, 1) -72 d_(9, 4, 2) +28 d_(8, 6, 1) +123 d_(8, 5, 2) -84 d_(7, 6, 2)

R085: central alpha=(6,) beta=(6, 3) k=5
z = 2378202766966893138826097208470486847973447873764627303458930775893991802662997192585688384107472024549043536040
R = +360 d_(12, 3) -90 d_(11, 4) -290 d_(11, 3, 1) +8 d_(10, 5) +78 d_(10, 4, 1) +216 d_(10, 3, 2) +3 d_(9, 6) -3 d_(9, 5, 1) -57 d_(9, 4, 2) -135 d_(9, 3, 3) -7 d_(8, 6, 1) -12 d_(8, 5, 2) +15 d_(8, 4, 3) +21 d_(7, 6, 2) +65 d_(7, 5, 3) -105 d_(6, 6, 3)

R086: central alpha=(3, 3) beta=(3, 3, 3) k=5
z = 156578737118057511141549888495319490646857541877253071504860377565554832810076794244882841616696854896766123610
R = +144 d_(6, 6, 3) -136 d_(6, 5, 3, 1) +144 d_(6, 4, 3, 2) -216 d_(6, 3, 3, 3) +80 d_(5, 5, 3, 1, 1) -45 d_(5, 4, 3, 2, 1) -80 d_(4, 4, 3, 2, 2) +280 d_(4, 3, 3, 3, 2) -720 d_(3, 3, 3, 3, 3)

R087: central alpha=(3, 3) beta=(3, 3, 1, 1, 1) k=5
z = 56563652080078799614653358418955965388998163416201831883095378520773897440464857118388322030709143907450098520
R = +144 d_(6, 6, 1, 1, 1) -56 d_(6, 5, 2, 1, 1) -216 d_(6, 5, 1, 1, 1, 1) +16 d_(6, 4, 3, 1, 1) +136 d_(6, 4, 2, 1, 1, 1) -96 d_(6, 3, 3, 1, 1, 1) +24 d_(5, 5, 2, 1, 1, 1) +224 d_(5, 5, 1, 1, 1, 1, 1) +9 d_(5, 4, 3, 2, 1) +6 d_(5, 4, 3, 1, 1, 1) +24 d_(5, 4, 2, 2, 1, 1) -84 d_(5, 4, 2, 1, 1, 1, 1) -54 d_(5, 3, 3, 2, 1, 1) +14 d_(5, 3, 3, 1, 1, 1, 1) -16 d_(4, 4, 3, 3, 1) -36 d_(4, 4, 3, 2, 1, 1) -126 d_(4, 4, 2, 2, 1, 1, 1) +96 d_(4, 3, 3, 3, 1, 1) +196 d_(4, 3, 3, 2, 1, 1, 1) -336 d_(3, 3, 3, 3, 1, 1, 1)

R088: central alpha=(5, 1) beta=(8, 1) k=6
z = 4698008499898594152754619344636921349314461007234993881722165511420592632684388210562307181926275434406063935722
R = +315 d_(13, 2) -315 d_(13, 1, 1) -180 d_(12, 3) -15 d_(12, 2, 1) +210 d_(12, 1, 1, 1) +90 d_(11, 4) +10 d_(11, 3, 1) +120 d_(11, 2, 2) -120 d_(11, 2, 1, 1) -36 d_(10, 5) -6 d_(10, 4, 1) -60 d_(10, 3, 2) +60 d_(10, 3, 1, 1) +9 d_(9, 6) +3 d_(9, 5, 1) +24 d_(9, 4, 2) -24 d_(9, 4, 1, 1) -1 d_(8, 6, 1) -6 d_(8, 5, 2) +6 d_(8, 5, 1, 1)

R089: central alpha=(5, 1) beta=(7, 2) k=6
z = 161931094773017791511365284628050420810455192630379723934669448187526425486733997895189262101537593679897080288
R = +480 d_(12, 3) -240 d_(12, 2, 1) -240 d_(11, 4) -260 d_(11, 3, 1) +240 d_(11, 2, 2) +180 d_(11, 2, 1, 1) +96 d_(10, 5) +156 d_(10, 4, 1) +114 d_(10, 3, 2) -90 d_(10, 3, 1, 1) -150 d_(10, 2, 2, 1) -24 d_(9, 6) -78 d_(9, 5, 1) -54 d_(9, 4, 2) +36 d_(9, 4, 1, 1) -180 d_(9, 3, 3) +90 d_(9, 3, 2, 1) +26 d_(8, 6, 1) +21 d_(8, 5, 2) -9 d_(8, 5, 1, 1) +90 d_(8, 4, 3) -45 d_(8, 4, 2, 1) -6 d_(7, 6, 2) -30 d_(7, 5, 3) +15 d_(7, 5, 2, 1)

R090: central alpha=(5, 1) beta=(7, 1, 1) k=6
z = 154964783277089673509249635881562004087154421058638050263081003521202440115078300325285438396591822311730388008
R = +120 d_(12, 2, 1) -240 d_(12, 1, 1, 1) -80 d_(11, 3, 1) -60 d_(11, 2, 2) +50 d_(11, 2, 1, 1) +210 d_(11, 1, 1, 1, 1) +48 d_(10, 4, 1) +30 d_(10, 3, 2) -22 d_(10, 3, 1, 1) +70 d_(10, 2, 2, 1) -140 d_(10, 2, 1, 1, 1) -24 d_(9, 5, 1) -12 d_(9, 4, 2) +6 d_(9, 4, 1, 1) -42 d_(9, 3, 2, 1) +84 d_(9, 3, 1, 1, 1) +8 d_(8, 6, 1) +3 d_(8, 5, 2) +1 d_(8, 5, 1, 1) +21 d_(8, 4, 2, 1) -42 d_(8, 4, 1, 1, 1) -2 d_(7, 6, 1, 1) -7 d_(7, 5, 2, 1) +14 d_(7, 5, 1, 1, 1)

R091: central alpha=(5, 1) beta=(5, 3, 1) k=6
z = 32890280573471261021224263669554334301544792971158649621878899705635851181728546876158090737912342828431978192
R = +108 d_(10, 4, 1) -72 d_(10, 3, 1, 1) -54 d_(9, 5, 1) -102 d_(9, 4, 2) -114 d_(9, 4, 1, 1) +93 d_(9, 3, 2, 1) +84 d_(9, 3, 1, 1, 1) +18 d_(8, 6, 1) +63 d_(8, 5, 2) +81 d_(8, 5, 1, 1) +90 d_(8, 4, 3) +111 d_(8, 4, 2, 1) -42 d_(8, 4, 1, 1, 1) -135 d_(8, 3, 3, 1) -105 d_(8, 3, 2, 1, 1) -30 d_(7, 6, 2) -42 d_(7, 6, 1, 1) -70 d_(7, 5, 3) -107 d_(7, 5, 2, 1) +14 d_(7, 5, 1, 1, 1) -60 d_(7, 4, 4) -50 d_(7, 4, 3, 1) +70 d_(7, 4, 2, 1, 1) +140 d_(7, 3, 3, 1, 1) +60 d_(6, 6, 3) +105 d_(6, 6, 2, 1) +30 d_(6, 5, 4) +25 d_(6, 5, 3, 1) -35 d_(6, 5, 2, 1, 1) +210 d_(6, 4, 4, 1) -140 d_(6, 4, 3, 1, 1) -210 d_(5, 5, 4, 1) +140 d_(5, 5, 3, 1, 1)

R092: central alpha=(4, 2) beta=(6, 2, 1) k=6
z = 19666228220642137506210552686631351807642362358169176759182868795933602080830066123976970258062769975390496600
R = +252 d_(10, 4, 1) -126 d_(10, 3, 2) -378 d_(10, 3, 1, 1) +378 d_(10, 2, 2, 1) -126 d_(9, 5, 1) -54 d_(9, 4, 2) -18 d_(9, 4, 1, 1) +36 d_(9, 3, 3) +117 d_(9, 3, 2, 1) +324 d_(9, 3, 1, 1, 1) -216 d_(9, 2, 2, 2) -324 d_(9, 2, 2, 1, 1) +42 d_(8, 6, 1) +21 d_(8, 5, 2) +27 d_(8, 5, 1, 1) +42 d_(8, 4, 3) +63 d_(8, 4, 2, 1) -162 d_(8, 4, 1, 1, 1) -153 d_(8, 3, 3, 1) +30 d_(8, 3, 2, 2) -27 d_(8, 3, 2, 1, 1) +216 d_(8, 2, 2, 2, 1) -6 d_(7, 6, 2) -18 d_(7, 6, 1, 1) -14 d_(7, 5, 3) -23 d_(7, 5, 2, 1) +54 d_(7, 5, 1, 1, 1) -12 d_(7, 4, 4) -14 d_(7, 4, 3, 1) +18 d_(7, 4, 2, 1, 1) +36 d_(7, 3, 3, 2) +108 d_(7, 3, 3, 1, 1) -108 d_(7, 3, 2, 2, 1) +3 d_(6, 6, 2, 1) +13 d_(6, 5, 3, 1) -6 d_(6, 5, 2, 2) -9 d_(6, 5, 2, 1, 1) +24 d_(6, 4, 4, 1) -12 d_(6, 4, 3, 2) -36 d_(6, 4, 3, 1, 1) +36 d_(6, 4, 2, 2, 1)

R093: central alpha=(4, 2) beta=(5, 4) k=6
z = 985005731647424559520967365391335460624566505795987474773156167665854277153343451485383956958282913186701579400
R = +108 d_(9, 6) -54 d_(9, 5, 1) +18 d_(9, 4, 2) -102 d_(8, 6, 1) +63 d_(8, 5, 2) +45 d_(8, 5, 1, 1) -30 d_(8, 4, 3) -15 d_(8, 4, 2, 1) +90 d_(7, 6, 2) -70 d_(7, 5, 3) -43 d_(7, 5, 2, 1) +60 d_(7, 4, 4) +20 d_(7, 4, 3, 1) +12 d_(7, 4, 2, 2) -60 d_(6, 6, 3) +30 d_(6, 5, 4) +38 d_(6, 5, 3, 1) -30 d_(6, 4, 4, 1) -12 d_(6, 4, 3, 2) -18 d_(5, 5, 4, 1) +12 d_(5, 4, 4, 2)

R094: central alpha=(4, 1, 1) beta=(4, 3, 1, 1) k=6
z = 26219769039072106182560593535064307745163852855847844475897837494291616344312857916106420421082180747332092960
R = +36 d_(8, 4, 2, 1) -72 d_(8, 4, 1, 1, 1) -18 d_(8, 3, 2, 1, 1) +54 d_(8, 3, 1, 1, 1, 1) -12 d_(7, 5, 2, 1) +24 d_(7, 5, 1, 1, 1) -48 d_(7, 4, 3, 1) -27 d_(7, 4, 2, 2) +39 d_(7, 4, 2, 1, 1) +81 d_(7, 4, 1, 1, 1, 1) +24 d_(7, 3, 3, 1, 1) +27 d_(7, 3, 2, 2, 1) -54 d_(7, 3, 2, 1, 1, 1) -63 d_(7, 3, 1, 1, 1, 1, 1) +24 d_(6, 5, 3, 1) +12 d_(6, 5, 2, 2) -18 d_(6, 5, 2, 1, 1) -42 d_(6, 5, 1, 1, 1, 1) +72 d_(6, 4, 4, 1) +24 d_(6, 4, 3, 2) -48 d_(6, 4, 3, 1, 1) +47 d_(6, 4, 2, 2, 1) -94 d_(6, 4, 2, 1, 1, 1) +21 d_(6, 4, 1, 1, 1, 1, 1) -48 d_(6, 3, 3, 2, 1) +96 d_(6, 3, 3, 1, 1, 1) -28 d_(6, 3, 2, 2, 1, 1) +84 d_(6, 3, 2, 1, 1, 1, 1) -72 d_(5, 5, 4, 1) -18 d_(5, 5, 3, 2) +42 d_(5, 5, 3, 1, 1) -42 d_(5, 5, 2, 2, 1) +84 d_(5, 5, 2, 1, 1, 1) -12 d_(5, 4, 4, 2) +12 d_(5, 4, 4, 1, 1) -18 d_(5, 4, 3, 2, 1) +36 d_(5, 4, 3, 1, 1, 1) +14 d_(5, 4, 2, 2, 1, 1) -42 d_(5, 4, 2, 1, 1, 1, 1) +42 d_(5, 3, 3, 2, 1, 1) -126 d_(5, 3, 3, 1, 1, 1, 1) +84 d_(4, 4, 4, 2, 1) -168 d_(4, 4, 4, 1, 1, 1) -42 d_(4, 4, 3, 2, 1, 1) +126 d_(4, 4, 3, 1, 1, 1, 1)

R095: central alpha=(3, 3) beta=(5, 3, 1) k=6
z = 226300322015971949666959103927647657711404093170141462127569544268896557451558111784838652133889371990420610520
R = +90 d_(8, 6, 1) -60 d_(8, 5, 2) -120 d_(8, 5, 1, 1) +30 d_(8, 4, 3) +120 d_(8, 4, 2, 1) -120 d_(8, 3, 3, 1) -30 d_(7, 6, 2) -60 d_(7, 6, 1, 1) +10 d_(7, 5, 3) +80 d_(7, 5, 2, 1) +100 d_(7, 5, 1, 1, 1) -40 d_(7, 4, 3, 1) -60 d_(7, 4, 2, 2) -100 d_(7, 4, 2, 1, 1) +60 d_(7, 3, 3, 2) +100 d_(7, 3, 3, 1, 1) +6 d_(6, 6, 3) +24 d_(6, 6, 2, 1) -16 d_(6, 5, 3, 1) -24 d_(6, 5, 2, 2) -40 d_(6, 5, 2, 1, 1) +24 d_(6, 4, 3, 2) +20 d_(6, 4, 3, 1, 1) +60 d_(6, 4, 2, 2, 1) -24 d_(6, 3, 3, 3) -60 d_(6, 3, 3, 2, 1) +6 d_(5, 5, 3, 2) +10 d_(5, 5, 3, 1, 1) -6 d_(5, 4, 3, 3) -15 d_(5, 4, 3, 2, 1) +30 d_(5, 3, 3, 3, 1)

R096: central alpha=(3, 3) beta=(4, 3, 2) k=6
z = 76079288285745182954072339222057168398036159587237161539325674675909763461373935141616161612823380809218372640
R = +15 d_(7, 6, 2) -5 d_(7, 5, 3) -20 d_(7, 5, 2, 1) +10 d_(7, 4, 3, 1) +30 d_(7, 4, 2, 2) -30 d_(7, 3, 3, 2) -3 d_(6, 6, 3) -12 d_(6, 6, 2, 1) +8 d_(6, 5, 3, 1) +12 d_(6, 5, 2, 2) +20 d_(6, 5, 2, 1, 1) -12 d_(6, 4, 3, 2) -10 d_(6, 4, 3, 1, 1) -30 d_(6, 4, 2, 2, 1) +12 d_(6, 3, 3, 3) +30 d_(6, 3, 3, 2, 1) -3 d_(5, 5, 3, 2) -5 d_(5, 5, 3, 1, 1) -15 d_(5, 5, 2, 2, 1) +3 d_(5, 4, 3, 3) +15 d_(5, 4, 3, 2, 1) +30 d_(5, 4, 2, 2, 2) -15 d_(5, 3, 3, 3, 1) -30 d_(5, 3, 3, 2, 2) -5 d_(4, 4, 3, 3, 1) -10 d_(4, 4, 3, 2, 2) +20 d_(4, 3, 3, 3, 2)

R097: central alpha=(3, 3) beta=(3, 3, 2, 1) k=6
z = 4915823670309679062831596355357805175512899789673106961447874713701624586200461773991740518760648255280641120
R = +12 d_(6, 6, 2, 1) -4 d_(6, 5, 3, 1) -12 d_(6, 5, 2, 2) -20 d_(6, 5, 2, 1, 1) +6 d_(6, 4, 3, 2) +10 d_(6, 4, 3, 1, 1) +30 d_(6, 4, 2, 2, 1) -30 d_(6, 3, 3, 2, 1) +3 d_(5, 5, 3, 2) +5 d_(5, 5, 3, 1, 1) +15 d_(5, 5, 2, 2, 1) +30 d_(5, 5, 2, 1, 1, 1) -3 d_(5, 4, 3, 3) -15 d_(5, 4, 3, 2, 1) -15 d_(5, 4, 3, 1, 1, 1) -30 d_(5, 4, 2, 2, 2) -45 d_(5, 4, 2, 2, 1, 1) +15 d_(5, 3, 3, 3, 1) +30 d_(5, 3, 3, 2, 2) +45 d_(5, 3, 3, 2, 1, 1) +5 d_(4, 4, 3, 3, 1) +10 d_(4, 4, 3, 2, 2) +15 d_(4, 4, 3, 2, 1, 1) +60 d_(4, 4, 2, 2, 2, 1) -20 d_(4, 3, 3, 3, 2) -30 d_(4, 3, 3, 3, 1, 1) -60 d_(4, 3, 3, 2, 2, 1) +60 d_(3, 3, 3, 3, 2, 1)

R098: central alpha=(2, 2, 2) beta=(3, 3, 2, 1) k=6
z = 139904883789845818417346064157204881070517719802391336534110542436183847253246825967646069271357262276683939200
R = +20 d_(5, 5, 4, 1) -10 d_(5, 5, 3, 2) -30 d_(5, 5, 3, 1, 1) +30 d_(5, 5, 2, 2, 1) -5 d_(5, 4, 4, 2) -15 d_(5, 4, 4, 1, 1) +15 d_(5, 4, 3, 2, 1) +30 d_(5, 4, 3, 1, 1, 1) -15 d_(5, 4, 2, 2, 2) -30 d_(5, 4, 2, 2, 1, 1) -5 d_(5, 3, 3, 2, 2) -10 d_(5, 3, 3, 2, 1, 1) +20 d_(5, 3, 2, 2, 2, 1) +3 d_(4, 4, 4, 2, 1) +12 d_(4, 4, 4, 1, 1, 1) -3 d_(4, 4, 3, 2, 2) -12 d_(4, 4, 3, 2, 1, 1) -30 d_(4, 4, 3, 1, 1, 1, 1) +12 d_(4, 4, 2, 2, 2, 1) +30 d_(4, 4, 2, 2, 1, 1, 1) +8 d_(4, 3, 3, 2, 2, 1) +10 d_(4, 3, 3, 2, 1, 1, 1) -12 d_(4, 3, 2, 2, 2, 2) -20 d_(4, 3, 2, 2, 2, 1, 1) -3 d_(3, 3, 3, 2, 2, 2) -5 d_(3, 3, 3, 2, 2, 1, 1) +15 d_(3, 3, 2, 2, 2, 2, 1)

R099: central alpha=(7,) beta=(7, 1) k=2
z = 3177074812827464436380253303897801360474599870433241368605174544966401092112243716903574847814984408238725536540
R = +441 d_(14, 1) +207 d_(13, 2) +171 d_(13, 1, 1) +75 d_(12, 3) +39 d_(12, 2, 1) +12 d_(11, 4) -16 d_(11, 3, 1) -9 d_(10, 5) -24 d_(10, 4, 1) -9 d_(9, 6) -9 d_(9, 5, 1) -3 d_(8, 7) +11 d_(8, 6, 1) +24 d_(7, 7, 1)

R100: central alpha=(4, 3) beta=(4, 4) k=3
z = 368425145580171877451765863670258559129138570978854687858450806828784191985693490452967744613402629579251599320
R = +1740 d_(8, 7) +375 d_(8, 6, 1) -45 d_(8, 4, 3) +201 d_(7, 7, 1) -81 d_(7, 6, 2) -255 d_(7, 6, 1, 1) -49 d_(7, 5, 3) -130 d_(7, 5, 2, 1) +9 d_(7, 4, 4) +5 d_(7, 4, 3, 1) -108 d_(6, 6, 2, 1) +32 d_(6, 5, 3, 1) +54 d_(6, 5, 2, 2) +90 d_(6, 4, 4, 1) +117 d_(6, 4, 3, 2) +39 d_(5, 5, 3, 2) -15 d_(5, 4, 4, 2) -93 d_(5, 4, 3, 3) -390 d_(4, 4, 4, 3)

R101: central alpha=(7,) beta=(7, 1) k=6
z = 4661909139237840061175324556856636535875336942792512196742179325858622327917713664531246097806355769043729771565
R = +147 d_(14, 1) -87 d_(13, 2) -123 d_(13, 1, 1) +45 d_(12, 3) +81 d_(12, 2, 1) -18 d_(11, 4) -46 d_(11, 3, 1) +3 d_(10, 5) +18 d_(10, 4, 1) +3 d_(9, 6) +3 d_(9, 5, 1) -3 d_(8, 7) -17 d_(8, 6, 1) +24 d_(7, 7, 1)

R102: central alpha=(4, 2, 1) beta=(4, 2, 2) k=6
z = 27138201677078213720841798803047593592013475189282312477782031095735618052024016876701565709765301106476480
R = +1416 d_(8, 4, 3) -588 d_(8, 4, 2, 1) -1584 d_(8, 3, 3, 1) +1356 d_(8, 3, 2, 2) +360 d_(8, 3, 2, 1, 1) -504 d_(8, 2, 2, 2, 1) -344 d_(7, 5, 3) +52 d_(7, 5, 2, 1) -456 d_(7, 4, 4) -632 d_(7, 4, 3, 1) +528 d_(7, 4, 2, 2) +432 d_(7, 4, 2, 1, 1) +432 d_(7, 3, 3, 2) +1008 d_(7, 3, 3, 1, 1) -1176 d_(7, 3, 2, 2, 1) -96 d_(7, 3, 2, 1, 1, 1) +216 d_(7, 2, 2, 2, 2) -24 d_(7, 2, 2, 2, 1, 1) -192 d_(6, 6, 3) +216 d_(6, 6, 2, 1) +96 d_(6, 5, 4) +448 d_(6, 5, 3, 1) -396 d_(6, 5, 2, 2) -216 d_(6, 5, 2, 1, 1) +552 d_(6, 4, 4, 1) +213 d_(6, 4, 3, 2) -129 d_(6, 4, 3, 1, 1) -295 d_(6, 4, 2, 2, 1) -256 d_(6, 4, 2, 1, 1, 1) -672 d_(6, 3, 3, 3) -333 d_(6, 3, 3, 2, 1) -48 d_(6, 3, 3, 1, 1, 1) +696 d_(6, 3, 2, 2, 2) +416 d_(6, 3, 2, 2, 1, 1) +480 d_(6, 2, 2, 2, 2, 1) -288 d_(5, 5, 4, 1) -81 d_(5, 5, 3, 2) -531 d_(5, 5, 3, 1, 1) +603 d_(5, 5, 2, 2, 1) +432 d_(5, 5, 2, 1, 1, 1) -183 d_(5, 4, 4, 2) +27 d_(5, 4, 4, 1, 1) -429 d_(5, 4, 3, 3) +414 d_(5, 4, 3, 2, 1) +69 d_(5, 4, 3, 1, 1, 1) -303 d_(5, 4, 2, 2, 2) -253 d_(5, 4, 2, 2, 1, 1) +165 d_(5, 3, 3, 3, 1) +315 d_(5, 3, 3, 2, 2) +225 d_(5, 3, 3, 2, 1, 1) -960 d_(5, 3, 2, 2, 2, 1) +720 d_(4, 4, 4, 3) -135 d_(4, 4, 4, 2, 1) +195 d_(4, 4, 3, 3, 1) -675 d_(4, 4, 3, 2, 2) -345 d_(4, 4, 3, 2, 1, 1) +1200 d_(4, 4, 2, 2, 2, 1)

R103: central alpha=(5, 1, 1) beta=(5, 2, 1) k=7
z = 174552131977934013387846868229942082727029880290111884320663229946187111303618597070280861078317085171626390400
R = +12 d_(10, 3, 2) -12 d_(10, 3, 1, 1) -4 d_(10, 2, 2, 1) +8 d_(10, 2, 1, 1, 1) -9 d_(9, 4, 2) +9 d_(9, 4, 1, 1) -15 d_(9, 3, 3) +4 d_(9, 3, 2, 1) +7 d_(9, 3, 1, 1, 1) +7 d_(9, 2, 2, 2) -7 d_(9, 2, 2, 1, 1) -8 d_(9, 2, 1, 1, 1, 1) +6 d_(8, 5, 2) -6 d_(8, 5, 1, 1) +15 d_(8, 4, 3) -4 d_(8, 4, 2, 1) -7 d_(8, 4, 1, 1, 1) +6 d_(8, 3, 2, 2) -6 d_(8, 3, 2, 1, 1) +6 d_(8, 3, 1, 1, 1, 1) -5 d_(8, 2, 2, 2, 1) +10 d_(8, 2, 2, 1, 1, 1) -3 d_(7, 6, 2) +3 d_(7, 6, 1, 1) -15 d_(7, 5, 3) +4 d_(7, 5, 2, 1) +7 d_(7, 5, 1, 1, 1) -4 d_(7, 4, 2, 2) +4 d_(7, 4, 2, 1, 1) -4 d_(7, 4, 1, 1, 1, 1) -15 d_(7, 3, 3, 2) +15 d_(7, 3, 3, 1, 1) +5 d_(7, 3, 2, 2, 1) -10 d_(7, 3, 2, 1, 1, 1) +15 d_(6, 6, 3) -4 d_(6, 6, 2, 1) -7 d_(6, 6, 1, 1, 1) +2 d_(6, 5, 2, 2) -2 d_(6, 5, 2, 1, 1) +2 d_(6, 5, 1, 1, 1, 1) +15 d_(6, 4, 3, 2) -15 d_(6, 4, 3, 1, 1) -5 d_(6, 4, 2, 2, 1) +10 d_(6, 4, 2, 1, 1, 1) -15 d_(5, 5, 3, 2) +15 d_(5, 5, 3, 1, 1) +5 d_(5, 5, 2, 2, 1) -10 d_(5, 5, 2, 1, 1, 1)

R104: central alpha=(4, 3) beta=(4, 4) k=7
z = 2271209107156478464282819834111029661696324199700755492128324173697925353053865890834842310499795635969740713800
R = +4 d_(8, 7) -3 d_(8, 6, 1) +2 d_(8, 5, 2) -1 d_(8, 4, 3) -5 d_(7, 7, 1) +5 d_(7, 6, 2) +3 d_(7, 6, 1, 1) -5 d_(7, 5, 3) -2 d_(7, 5, 2, 1) +5 d_(7, 4, 4) +1 d_(7, 4, 3, 1) -4 d_(6, 6, 2, 1) +4 d_(6, 5, 3, 1) +2 d_(6, 5, 2, 2) -4 d_(6, 4, 4, 1) -1 d_(6, 4, 3, 2) -3 d_(5, 5, 3, 2) +3 d_(5, 4, 4, 2) +1 d_(5, 4, 3, 3) -2 d_(4, 4, 4, 3)

R105: central alpha=(4, 2, 1) beta=(4, 2, 1, 1) k=7
z = 366365722640555885231364283841142513492181915055311218450057419792430843702324227835471137081831564937432480
R = +18 d_(8, 4, 2, 1) -36 d_(8, 4, 1, 1, 1) -18 d_(8, 3, 3, 1) -6 d_(8, 3, 2, 2) +6 d_(8, 3, 2, 1, 1) +48 d_(8, 3, 1, 1, 1, 1) +24 d_(8, 2, 2, 2, 1) -48 d_(8, 2, 2, 1, 1, 1) -18 d_(7, 5, 2, 1) +36 d_(7, 5, 1, 1, 1) -4 d_(7, 4, 2, 2) +4 d_(7, 4, 2, 1, 1) -4 d_(7, 4, 1, 1, 1, 1) +16 d_(7, 3, 3, 2) +20 d_(7, 3, 3, 1, 1) -24 d_(7, 3, 2, 2, 1) -6 d_(7, 3, 2, 1, 1, 1) -56 d_(7, 3, 1, 1, 1, 1, 1) -16 d_(7, 2, 2, 2, 2) +16 d_(7, 2, 2, 2, 1, 1) +56 d_(7, 2, 2, 1, 1, 1, 1) +18 d_(6, 6, 2, 1) -36 d_(6, 6, 1, 1, 1) +2 d_(6, 5, 2, 2) -2 d_(6, 5, 2, 1, 1) +2 d_(6, 5, 1, 1, 1, 1) +18 d_(6, 4, 4, 1) -7 d_(6, 4, 3, 2) -29 d_(6, 4, 3, 1, 1) +45 d_(6, 4, 2, 2, 1) -36 d_(6, 4, 2, 1, 1, 1) +56 d_(6, 4, 1, 1, 1, 1, 1) -6 d_(6, 3, 3, 3) -21 d_(6, 3, 3, 2, 1) +48 d_(6, 3, 3, 1, 1, 1) +6 d_(6, 3, 2, 2, 2) -6 d_(6, 3, 2, 2, 1, 1) +28 d_(6, 2, 2, 2, 2, 1) -56 d_(6, 2, 2, 2, 1, 1, 1) -18 d_(5, 5, 4, 1) +7 d_(5, 5, 3, 2) +29 d_(5, 5, 3, 1, 1) -45 d_(5, 5, 2, 2, 1) +36 d_(5, 5, 2, 1, 1, 1) -56 d_(5, 5, 1, 1, 1, 1, 1) -3 d_(5, 4, 4, 2) +3 d_(5, 4, 4, 1, 1) +3 d_(5, 4, 3, 3) -3 d_(5, 4, 3, 1, 1, 1) -3 d_(5, 4, 2, 2, 2) +3 d_(5, 4, 2, 2, 1, 1) +21 d_(5, 3, 3, 3, 1) +7 d_(5, 3, 3, 2, 2) -7 d_(5, 3, 3, 2, 1, 1) -56 d_(5, 3, 3, 1, 1, 1, 1) -28 d_(5, 3, 2, 2, 2, 1) +56 d_(5, 3, 2, 2, 1, 1, 1) +21 d_(4, 4, 4, 2, 1) -42 d_(4, 4, 4, 1, 1, 1) -21 d_(4, 4, 3, 3, 1) -7 d_(4, 4, 3, 2, 2) +7 d_(4, 4, 3, 2, 1, 1) +56 d_(4, 4, 3, 1, 1, 1, 1) +28 d_(4, 4, 2, 2, 2, 1) -56 d_(4, 4, 2, 2, 1, 1, 1)

R106: central alpha=(3, 2, 2) beta=(3, 2, 2, 1) k=7
z = 64302371103116409811937109679687170915920199201509291728200103023212448707394684982160486056732383681663223200
R = +10 d_(6, 4, 4, 1) -5 d_(6, 4, 3, 2) -15 d_(6, 4, 3, 1, 1) +15 d_(6, 4, 2, 2, 1) +5 d_(6, 3, 3, 2, 1) +20 d_(6, 3, 3, 1, 1, 1) -10 d_(6, 3, 2, 2, 2) -20 d_(6, 3, 2, 2, 1, 1) +20 d_(6, 2, 2, 2, 2, 1) -10 d_(5, 5, 4, 1) +5 d_(5, 5, 3, 2) +15 d_(5, 5, 3, 1, 1) -15 d_(5, 5, 2, 2, 1) -1 d_(5, 4, 4, 2) +1 d_(5, 4, 4, 1, 1) +1 d_(5, 4, 3, 3) -1 d_(5, 4, 3, 1, 1, 1) -1 d_(5, 4, 2, 2, 2) +1 d_(5, 4, 2, 2, 1, 1) -1 d_(5, 3, 3, 3, 1) +1 d_(5, 3, 3, 2, 2) -5 d_(5, 3, 3, 2, 1, 1) -24 d_(5, 3, 3, 1, 1, 1, 1) +10 d_(5, 3, 2, 2, 2, 1) +24 d_(5, 3, 2, 2, 1, 1, 1) -16 d_(5, 2, 2, 2, 2, 2) -24 d_(5, 2, 2, 2, 2, 1, 1) +4 d_(4, 4, 4, 3) +7 d_(4, 4, 4, 2, 1) -18 d_(4, 4, 4, 1, 1, 1) -15 d_(4, 4, 3, 3, 1) +3 d_(4, 4, 3, 2, 2) +5 d_(4, 4, 3, 2, 1, 1) +24 d_(4, 4, 3, 1, 1, 1, 1) +8 d_(4, 4, 2, 2, 2, 1) -24 d_(4, 4, 2, 2, 1, 1, 1) +6 d_(4, 3, 3, 3, 2) +20 d_(4, 3, 3, 3, 1, 1) -20 d_(4, 3, 3, 2, 2, 1) +2 d_(4, 3, 2, 2, 2, 2) +24 d_(4, 2, 2, 2, 2, 2, 1) -6 d_(3, 3, 3, 3, 2, 1) -24 d_(3, 3, 3, 3, 1, 1, 1) +12 d_(3, 3, 3, 2, 2, 2) +24 d_(3, 3, 3, 2, 2, 1, 1) -24 d_(3, 3, 2, 2, 2, 2, 1)

R107: branch beta=(10, 1, 1, 1, 1) gamma=(9, 1, 1, 1, 1)
z = 2308926761448964369515284585932674697826021030440616436837234488280727025567999278923245786696239870445622303840
R = +126 d_(11, 1, 1, 1, 1) -14 d_(10, 2, 1, 1, 1) -9 d_(10, 1, 1, 1, 1, 1)

R108: branch beta=(9, 3, 1, 1) gamma=(9, 2, 1, 1)
z = 10405104532411412947001026817060035876118284559830678774926960110989280723904029136345924796579303679216788680060
R = +5 d_(10, 3, 1, 1) +40 d_(9, 4, 1, 1) -20 d_(9, 3, 2, 1) -8 d_(9, 3, 1, 1, 1)

R109: branch beta=(9, 2, 1, 1, 1) gamma=(9, 1, 1, 1, 1)
z = 793051249604120530129661443502158272345668876916112989260307799815294766808598063578799960744346077537746214840
R = +5 d_(10, 2, 1, 1, 1) +45 d_(9, 3, 1, 1, 1) -45 d_(9, 2, 2, 1, 1) -9 d_(9, 2, 1, 1, 1, 1)

R110: branch beta=(9, 1, 1, 1, 1, 1) gamma=(8, 1, 1, 1, 1, 1)
z = 1201308080985088803724996785496880822033580254237324973614715562348934030668695768128263770198984106949607110160
R = +56 d_(10, 1, 1, 1, 1, 1) -7 d_(9, 2, 1, 1, 1, 1) -4 d_(9, 1, 1, 1, 1, 1, 1)

R111: branch beta=(8, 3, 1, 1, 1) gamma=(8, 2, 1, 1, 1)
z = 2749591155861425501771041022124971713776946313864425634067393781169295049648565574076152367514459398394595962640
R = +6 d_(9, 3, 1, 1, 1) +42 d_(8, 4, 1, 1, 1) -21 d_(8, 3, 2, 1, 1) -7 d_(8, 3, 1, 1, 1, 1)

R112: branch beta=(8, 2, 1, 1, 1, 1) gamma=(7, 2, 1, 1, 1, 1)
z = 187869111233331227143994990243510134750877638052810465133791886402113667191211024240102696442938836716551787800
R = +312 d_(9, 2, 1, 1, 1, 1) -52 d_(8, 3, 1, 1, 1, 1) -39 d_(8, 2, 2, 1, 1, 1) -24 d_(8, 2, 1, 1, 1, 1, 1)

R113: branch beta=(7, 3, 1, 1, 1, 1) gamma=(6, 3, 1, 1, 1, 1)
z = 238449293582727483254898793277142989358181814293162493464279808670853226537416553113445885678175240676534187520
R = +84 d_(8, 3, 1, 1, 1, 1) -21 d_(7, 4, 1, 1, 1, 1) -12 d_(7, 3, 2, 1, 1, 1) -7 d_(7, 3, 1, 1, 1, 1, 1)

R114: branch beta=(7, 2, 2, 1, 1, 1) gamma=(6, 2, 2, 1, 1, 1)
z = 93884550002537836692215126910797261442574598840405094046665330989779699301811230831630048851827838126858161600
R = +120 d_(8, 2, 2, 1, 1, 1) -24 d_(7, 3, 2, 1, 1, 1) -15 d_(7, 2, 2, 2, 1, 1) -10 d_(7, 2, 2, 1, 1, 1, 1)

R115: branch beta=(7, 2, 2, 1, 1, 1) gamma=(7, 2, 1, 1, 1, 1)
z = 50700516159267420683654782024260623775191379407645706885700646785493938931034451852777910280555691080769209312
R = +5 d_(8, 2, 2, 1, 1, 1) +20 d_(7, 3, 2, 1, 1, 1) -40 d_(7, 2, 2, 2, 1, 1) -8 d_(7, 2, 2, 1, 1, 1, 1)

R116: branch beta=(6, 3, 2, 1, 1, 1) gamma=(6, 3, 1, 1, 1, 1)
z = 15835912725787011893109757514711686423649993414889863240638576118387340694400742189184609647663287258066005056
R = +15 d_(7, 3, 2, 1, 1, 1) +35 d_(6, 4, 2, 1, 1, 1) +105 d_(6, 3, 3, 1, 1, 1) -105 d_(6, 3, 2, 2, 1, 1) -21 d_(6, 3, 2, 1, 1, 1, 1)

R117: branch beta=(5, 4, 3, 1, 1) gamma=(5, 3, 3, 1, 1)
z = 997016825085895264122999866975836301830676838022069560239285782142027877922097683296090237782807622292305123615
R = +28 d_(6, 4, 3, 1, 1) +84 d_(5, 5, 3, 1, 1) -84 d_(5, 4, 4, 1, 1) -21 d_(5, 4, 3, 2, 1) -12 d_(5, 4, 3, 1, 1, 1)

R118: branch beta=(5, 4, 3, 1, 1) gamma=(5, 4, 2, 1, 1)
z = 2048811577189816651061098824149103419215514924088837917139505780674537283061810587372334550111404069561356683930
R = +6 d_(6, 4, 3, 1, 1) +10 d_(5, 5, 3, 1, 1) +30 d_(5, 4, 4, 1, 1) -15 d_(5, 4, 3, 2, 1) -6 d_(5, 4, 3, 1, 1, 1)

R119: branch beta=(5, 3, 3, 1, 1, 1) gamma=(5, 3, 2, 1, 1, 1)
z = 1010497805276604906215837113008064648393817025599954315676197645967340442026808541302369373899798370384813128160
R = +6 d_(6, 3, 3, 1, 1, 1) +15 d_(5, 4, 3, 1, 1, 1) -15 d_(5, 3, 3, 2, 1, 1) -5 d_(5, 3, 3, 1, 1, 1, 1)

R120: branch beta=(4, 4, 4, 1, 1) gamma=(4, 4, 3, 1, 1)
z = 18028359151727582857467951563569995579402993188766318138746502797320891308928328577019002889249914690686662644960
R = +2 d_(5, 4, 4, 1, 1) -2 d_(4, 4, 4, 2, 1) -1 d_(4, 4, 4, 1, 1, 1)

R121: branch beta=(4, 4, 3, 2, 1) gamma=(4, 4, 2, 2, 1)
z = 301897714208092316080005450469864689777400275114802429081703274871625659130832989953529048978126841831168385224
R = +15 d_(5, 4, 3, 2, 1) +60 d_(4, 4, 4, 2, 1) -60 d_(4, 4, 3, 3, 1) -20 d_(4, 4, 3, 2, 2) -12 d_(4, 4, 3, 2, 1, 1)

R122: branch beta=(4, 4, 3, 1, 1, 1) gamma=(4, 3, 3, 1, 1, 1)
z = 3802706161419782804013795604567443594023999965990703387823020672969980837951094044713341326282432098445651346016
R = +4 d_(5, 4, 3, 1, 1, 1) -8 d_(4, 4, 4, 1, 1, 1) -2 d_(4, 4, 3, 2, 1, 1) -1 d_(4, 4, 3, 1, 1, 1, 1)

R123: branch beta=(4, 4, 3, 1, 1, 1) gamma=(4, 4, 2, 1, 1, 1)
z = 2039493766190567320464628953529023829782165395676752512672173073373913283827694846461128299032321638191752034512
R = +3 d_(5, 4, 3, 1, 1, 1) +12 d_(4, 4, 4, 1, 1, 1) -6 d_(4, 4, 3, 2, 1, 1) -2 d_(4, 4, 3, 1, 1, 1, 1)

R124: branch beta=(4, 3, 3, 2, 1, 1) gamma=(4, 3, 2, 2, 1, 1)
z = 1664139851523468831936834692042636272630444633720544393687693807851819057182749736891268347265666124860866812640
R = +3 d_(5, 3, 3, 2, 1, 1) +6 d_(4, 4, 3, 2, 1, 1) -12 d_(4, 3, 3, 3, 1, 1) -4 d_(4, 3, 3, 2, 2, 1) -2 d_(4, 3, 3, 2, 1, 1, 1)

R125: branch beta=(3, 3, 3, 3, 1, 1) gamma=(3, 3, 3, 2, 1, 1)
z = 7071818682535052561725929693153347389770062380449769870366322703966190106469800972825450314308931832752212710640
R = +5 d_(4, 3, 3, 3, 1, 1) -10 d_(3, 3, 3, 3, 2, 1) -4 d_(3, 3, 3, 3, 1, 1, 1)



==> anc/rectangle15/exact_algebra.py <==
"""Exact character and witness coefficients. Python standard library only.

No supplied cone matrix is used: central rows are reconstructed from character
sums by marked-cycle enumeration, and branching rows from content differences.
Partitions are weakly decreasing tuples of positive integers.
"""
from __future__ import annotations
from collections import Counter, defaultdict
from fractions import Fraction
from functools import lru_cache
from itertools import permutations
from math import factorial, gcd, lcm, prod

Partition = tuple[int, ...]

@lru_cache(None)
def partitions(n: int, cap: int | None = None) -> tuple[Partition, ...]:
    if n < 0:
        raise ValueError('negative partition size')
    if n == 0:
        return ((),)
    cap = min(n, n if cap is None else cap)
    return tuple((j,) + a for j in range(cap, 0, -1)
                 for a in partitions(n-j, j))

@lru_cache(None)
def dimension(a: Partition) -> int:
    return factorial(sum(a)) // prod(
        a[i]-j+sum(v > j for v in a[i+1:])
        for i in range(len(a)) for j in range(a[i]))

@lru_cache(None)
def content_sum(a: Partition) -> int:
    return sum(v*(v-1)//2-i*v for i, v in enumerate(a))

@lru_cache(None)
def z(rho: Partition) -> int:
    return prod(k**m*factorial(m) for k, m in Counter(rho).items())

@lru_cache(None)
def character(a: Partition, rho: Partition) -> int:
    """Murnaghan--Nakayama in beta-set form; exact integer output."""
    if not rho:
        return int(not a)
    r, ell = rho[0], len(a)
    beads = [v+ell-i-1 for i, v in enumerate(a)]
    answer = 0
    for b in beads:
        t = b-r
        if t < 0 or t in beads:
            continue
        sign = (-1)**sum(t < c < b for c in beads)
        moved = sorted([c for c in beads if c != b]+[t], reverse=True)
        smaller = tuple(v-ell+i+1 for i, v in enumerate(moved)
                        if v-ell+i+1 > 0)
        answer += sign*character(smaller, rho[1:])
    return answer


def primitive(v: list[int] | tuple[int, ...]) -> tuple[int, ...]:
    g = gcd(*v)
    if not g:
        raise ArithmeticError('zero generator requested')
    return tuple(t//g for t in v)


def removable(a: Partition) -> tuple[tuple[Partition, int], ...]:
    return tuple((a[:i]+((a[i]-1,) if a[i]>1 else ())+a[i+1:], a[i]-i-1)
                 for i in range(len(a))
                 if i == len(a)-1 or a[i] > a[i+1])


def addable(a: Partition) -> tuple[tuple[Partition, int], ...]:
    return tuple((a[:i]+(a[i]+1,)+a[i+1:], a[i]-i)
                 for i in range(len(a)) if i == 0 or a[i-1] > a[i]) \
           + ((a+(1,), -len(a)),)


def branching_row(beta: Partition, gamma: Partition,
                  parts: tuple[Partition, ...]) -> tuple[int, ...]:
    c = dict(removable(beta)).get(gamma)
    if c is None:
        raise ValueError('gamma is not a one-box predecessor of beta')
    if any(sum(nu) != sum(beta)+1 for nu in parts):
        raise ValueError('partition order mismatch')
    entries = {}
    for nu, d in addable(beta):
        if c == d:
            raise ArithmeticError('zero axial distance')
        entries[nu] = Fraction(1, d-c)
    L = lcm(*(v.denominator for v in entries.values()))
    return primitive([int(L*entries.get(nu, 0)) for nu in parts])


@lru_cache(None)
def cycles(p: tuple[int, ...]) -> tuple[tuple[int, ...], ...]:
    seen = set()
    result = []
    for i in range(len(p)):
        if i in seen:
            continue
        block = []
        j = i
        while j not in seen:
            seen.add(j)
            block.append(j)
            j = p[j]
        result.append(tuple(block))
    return tuple(result)


def canonical(rho: Partition) -> tuple[int, ...]:
    out = []
    j = 0
    for r in rho:
        out.extend(list(range(j+1, j+r))+[j])
        j += r
    return tuple(out)


@lru_cache(None)
def compositions(n: int, k: int) -> tuple[tuple[int, ...], ...]:
    if k == 0:
        return ((),) if n == 0 else ()
    if k == 1:
        return ((n,),)
    return tuple((j,)+tail for j in range(n+1)
                 for tail in compositions(n-j, k-1))


@lru_cache(None)
def marked_states(p: int, k: int):
    return tuple((a, rho, factorial(p-k)//z(rho))
                 for m in range(p-k+1)
                 for a in compositions(m, k)
                 for rho in partitions(p-k-m))


def type_with_tails(cc, a, tail):
    return tuple(sorted(tail+tuple(len(c)+sum(a[i] for i in c)
                                   for c in cc), reverse=True))


def marked_cycle_counts(p: int, q: int, k: int) -> dict:
    """Counts (type(sigma),type(pi),type((sigma+pi)tau_k)).

    All k! permutations on the second set of marks are enumerated. For the
    first set, simultaneous relabelling permits conjugacy-class reduction.
    """
    if not 1 <= k <= min(p, q):
        raise ValueError('invalid swap count')
    A, B = marked_states(p, k), marked_states(q, k)
    ts = [(tuple(t), cycles(tuple(t))) for t in permutations(range(k))]
    raw = defaultdict(int)
    for sr in partitions(k):
        s = canonical(sr)
        sc = cycles(s)
        multiplicity = factorial(k)//z(sr)
        ainfo = [(a, r, w*multiplicity, type_with_tails(sc, a, r))
                 for a, r, w in A]
        for t, tc in ts:
            cc = cycles(tuple(s[t[i]] for i in range(k)))
            tc_images = tuple(tuple(t[i] for i in block) for block in cc)
            binfo = [(b, r, w, type_with_tails(tc, b, r),
                      tuple(sum(b[i] for i in block) for block in cc))
                     for b, r, w in B]
            for a, r, w, rtype in ainfo:
                aa = tuple(2*len(block)+sum(a[j] for j in image)
                           for block, image in zip(cc, tc_images))
                for b, rr, ww, stype, bb in binfo:
                    ntype = tuple(sorted(r+rr+tuple(v+u for v, u in zip(aa, bb)),
                                         reverse=True))
                    raw[(rtype, stype, ntype)] += w*ww
    if sum(raw.values()) != factorial(p)*factorial(q):
        raise ArithmeticError('marked-cycle total is incorrect')
    marginals = defaultdict(int)
    for (r, s, t), v in raw.items():
        marginals[r, s] += v
    for r in partitions(p):
        for s in partitions(q):
            if marginals[r, s] != factorial(p)//z(r)*(factorial(q)//z(s)):
                raise ArithmeticError('marked-cycle marginal is incorrect')
    return dict(raw)


def central_row(alpha: Partition, beta: Partition, k: int,
                parts: tuple[Partition, ...], counts: dict | None = None
                ) -> tuple[int, ...]:
    p, q = sum(alpha), sum(beta)
    if any(sum(nu) != p+q for nu in parts):
        raise ValueError('partition order mismatch')
    if k == 1:
        # Restriction multiplicity times total-content difference.  This is a
        # positive scalar multiple of the same character sum used for k>=2.
        vals = []
        for nu in parts:
            numerator = sum(
                (factorial(p)//z(r))*(factorial(q)//z(s))
                * character(alpha, r)*character(beta, s)
                * character(nu, tuple(sorted(r+s, reverse=True)))
                for r in partitions(p) for s in partitions(q))
            den = factorial(p)*factorial(q)
            if numerator % den:
                raise ArithmeticError('nonintegral restriction multiplicity')
            multiplicity = numerator//den
            if multiplicity < 0:
                raise ArithmeticError('negative restriction multiplicity')
            vals.append(multiplicity*(content_sum(nu)-content_sum(alpha)
                                     -content_sum(beta)))
        return primitive(vals)
    if counts is None:
        counts = marked_cycle_counts(p, q, k)
    h = defaultdict(int)
    for (r, s, t), v in counts.items():
        h[t] += v*character(alpha, r)*character(beta, s)
    return primitive([sum(v*character(nu, t) for t, v in h.items())
                      for nu in parts])


==> anc/rectangle15/experimental_checks.json <==
{
 "branch_exact_tests": [
  {
   "n": 3,
   "matrices": 12,
   "witnesses": 2,
   "min_raw_margin": 0
  },
  {
   "n": 4,
   "matrices": 12,
   "witnesses": 4,
   "min_raw_margin": 0
  },
  {
   "n": 5,
   "matrices": 12,
   "witnesses": 7,
   "min_raw_margin": 0
  },
  {
   "n": 6,
   "matrices": 12,
   "witnesses": 12,
   "min_raw_margin": 0
  },
  {
   "n": 7,
   "matrices": 12,
   "witnesses": 19,
   "min_raw_margin": 0
  }
 ],
 "rectangular_character_classes": 176,
 "numerical_not_proof": [
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 0,
   "ratio": 3.204109147251212e-08,
   "margin": 80948.71597926474
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 1,
   "ratio": 4.2949375165384334e-08,
   "margin": 132391.0439262107
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 2,
   "ratio": 1.831637184696089e-07,
   "margin": 29878.09438953152
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 3,
   "ratio": 1.4318918164731864e-07,
   "margin": 85121.54864058169
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 4,
   "ratio": 2.9601189558316178e-08,
   "margin": 121440.0815822235
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 5,
   "ratio": 1.1207073082251456e-07,
   "margin": 67927.4446903504
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 6,
   "ratio": 1.1777418644828261e-07,
   "margin": 24870.372406767474
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 7,
   "ratio": 3.1587268655776094e-08,
   "margin": 322402.8668070297
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 8,
   "ratio": 5.05694582233439e-09,
   "margin": 694184.1574771891
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 9,
   "ratio": 3.1128035834020003e-07,
   "margin": 25277.982290509306
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 10,
   "ratio": 3.004704775706123e-08,
   "margin": 115580.85791847412
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 11,
   "ratio": 3.2803297898634604e-10,
   "margin": 2126711.7760516806
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 12,
   "ratio": 3.529604755179067e-07,
   "margin": 24083.046693057207
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 13,
   "ratio": 6.662522130559104e-07,
   "margin": 10545.137957746447
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 14,
   "ratio": 1.0097514864092275e-07,
   "margin": 69340.46030858629
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 15,
   "ratio": 3.517252274124299e-08,
   "margin": 167395.29161834475
  },
  {
   "kind": "identity_mixture",
   "rank_input": 5,
   "mixing": 0.0001,
   "ratio": 0.9999997504801146,
   "margin": 2.495199399321635e-07
  },
  {
   "kind": "identity_mixture",
   "rank_input": 5,
   "mixing": 0.01,
   "ratio": 0.9974629382693853,
   "margin": 0.00254271583909349
  },
  {
   "kind": "identity_mixture",
   "rank_input": 5,
   "mixing": 0.1,
   "ratio": 0.7444692317235276,
   "margin": 0.3320304180708974
  },
  {
   "kind": "identity_mixture",
   "rank_input": 5,
   "mixing": 0.5,
   "ratio": 0.0012566633115946705,
   "margin": 300.45694675368026
  },
  {
   "kind": "identity_mixture",
   "rank_input": 5,
   "mixing": 0.9,
   "ratio": 3.3118881271472113e-07,
   "margin": 56618.71321886004
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 0,
   "ratio": 1.3035660592591668e-07,
   "margin": 103943.07725544654
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 1,
   "ratio": 8.975937679720391e-07,
   "margin": 24186.599177852484
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 2,
   "ratio": 2.0764614042042947e-06,
   "margin": 10928.111116224256
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 3,
   "ratio": 2.1885760616733446e-06,
   "margin": 11162.85710442024
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 4,
   "ratio": 1.1122098897633208e-06,
   "margin": 23221.13021376098
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 5,
   "ratio": 3.5166825661767404e-06,
   "margin": 10240.294861445052
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 6,
   "ratio": 7.147126482753717e-08,
   "margin": 141054.63625423354
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 7,
   "ratio": 1.194473614757534e-06,
   "margin": 23387.9609675734
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 8,
   "ratio": 3.210279872224486e-08,
   "margin": 306358.42931920115
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 9,
   "ratio": 5.2096166533248365e-06,
   "margin": 5321.582968758303
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 10,
   "ratio": 6.229228372651856e-07,
   "margin": 40436.6867374705
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 11,
   "ratio": 3.502138249582213e-06,
   "margin": 7642.487563464856
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 12,
   "ratio": 3.6319215338226934e-06,
   "margin": 12030.226921073636
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 13,
   "ratio": 8.030121940456653e-07,
   "margin": 37709.04014602977
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 14,
   "ratio": 2.1896917393259135e-06,
   "margin": 10671.421551901085
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 15,
   "ratio": 5.145077821273653e-06,
   "margin": 9134.064672508499
  },
  {
   "kind": "identity_mixture",
   "rank_input": 6,
   "mixing": 0.0001,
   "ratio": 0.9999998192242687,
   "margin": 1.807757599170401e-07
  },
  {
   "kind": "identity_mixture",
   "rank_input": 6,
   "mixing": 0.01,
   "ratio": 0.9981741133774746,
   "margin": 0.001828811435204858
  },
  {
   "kind": "identity_mixture",
   "rank_input": 6,
   "mixing": 0.1,
   "ratio": 0.8197767799118001,
   "margin": 0.21472940499513749
  },
  {
   "kind": "identity_mixture",
   "rank_input": 6,
   "mixing": 0.5,
   "ratio": 0.010778218975466568,
   "margin": 47.104103290516434
  },
  {
   "kind": "identity_mixture",
   "rank_input": 6,
   "mixing": 0.9,
   "ratio": 2.397430043763174e-05,
   "margin": 3539.618601434003
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 0,
   "ratio": 1.7388171092588505e-05,
   "margin": 3702.005962254801
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 1,
   "ratio": 8.492928625281802e-06,
   "margin": 8053.05638661223
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 2,
   "ratio": 7.150130782613499e-05,
   "margin": 1358.7347208104686
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 3,
   "ratio": 9.279591549224654e-06,
   "margin": 7197.257373965868
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 4,
   "ratio": 7.936669301878747e-05,
   "margin": 1742.954403110331
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 5,
   "ratio": 7.55440282116616e-06,
   "margin": 5152.365455734416
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 6,
   "ratio": 2.329181286639006e-05,
   "margin": 4812.258288452204
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 7,
   "ratio": 5.862293338190991e-05,
   "margin": 1680.1585484739082
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 8,
   "ratio": 2.1843671360544632e-05,
   "margin": 3414.174197469513
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 9,
   "ratio": 9.050296492975305e-05,
   "margin": 1342.2413143898416
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 10,
   "ratio": 2.1918307365525656e-05,
   "margin": 2813.43183415972
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 11,
   "ratio": 1.767681635950377e-05,
   "margin": 4633.218776167368
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 12,
   "ratio": 3.567847829945684e-05,
   "margin": 2869.790498904365
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 13,
   "ratio": 3.6579568133352236e-05,
   "margin": 2684.2828820174423
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 14,
   "ratio": 6.29936857489274e-06,
   "margin": 10169.147462304452
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 15,
   "ratio": 0.00019464086392961762,
   "margin": 796.7671673789688
  },
  {
   "kind": "identity_mixture",
   "rank_input": 8,
   "mixing": 0.0001,
   "ratio": 0.9999998718449988,
   "margin": 1.2815501548857355e-07
  },
  {
   "kind": "identity_mixture",
   "rank_input": 8,
   "mixing": 0.01,
   "ratio": 0.9987112778580626,
   "margin": 0.0012901778628805483
  },
  {
   "kind": "identity_mixture",
   "rank_input": 8,
   "mixing": 0.1,
   "ratio": 0.8739338180237763,
   "margin": 0.14190255397343465
  },
  {
   "kind": "identity_mixture",
   "rank_input": 8,
   "mixing": 0.5,
   "ratio": 0.047737099426161646,
   "margin": 12.786773615566503
  },
  {
   "kind": "identity_mixture",
   "rank_input": 8,
   "mixing": 0.9,
   "ratio": 0.0005906590076470234,
   "margin": 367.8716088613658
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 0,
   "ratio": 0.0002967933550053201,
   "margin": 618.9614101724679
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 1,
   "ratio": 0.0001178921744626645,
   "margin": 1392.9940522961622
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 2,
   "ratio": 0.00032947327323126,
   "margin": 558.6720308983225
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 3,
   "ratio": 0.0006613917888689086,
   "margin": 324.46475220134147
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 4,
   "ratio": 0.000340900236939984,
   "margin": 527.8742315714732
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 5,
   "ratio": 0.0001254232379142434,
   "margin": 1268.5142004303157
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 6,
   "ratio": 2.4168555609774077e-05,
   "margin": 5841.45565969377
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 7,
   "ratio": 0.00015590978398979046,
   "margin": 1066.5629644127307
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 8,
   "ratio": 0.0002093405740575112,
   "margin": 749.4538421513084
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 9,
   "ratio": 0.000341228800505994,
   "margin": 566.7265304908316
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 10,
   "ratio": 3.536898349966164e-05,
   "margin": 3379.903986174146
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 11,
   "ratio": 0.000715225803685575,
   "margin": 315.5399100663604
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 12,
   "ratio": 7.749624213617059e-05,
   "margin": 1599.0126948188604
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 13,
   "ratio": 2.590239270660064e-05,
   "margin": 5024.163798530946
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 14,
   "ratio": 0.00032656173153740434,
   "margin": 649.5826015877918
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 15,
   "ratio": 8.901625959902284e-05,
   "margin": 1522.3684413020642
  },
  {
   "kind": "identity_mixture",
   "rank_input": 10,
   "mixing": 0.0001,
   "ratio": 0.9999998749898052,
   "margin": 1.2501020840716137e-07
  },
  {
   "kind": "identity_mixture",
   "rank_input": 10,
   "mixing": 0.01,
   "ratio": 0.9987402235031366,
   "margin": 0.0012611677767406793
  },
  {
   "kind": "identity_mixture",
   "rank_input": 10,
   "mixing": 0.1,
   "ratio": 0.8740566602176453,
   "margin": 0.14178414024172514
  },
  {
   "kind": "identity_mixture",
   "rank_input": 10,
   "mixing": 0.5,
   "ratio": 0.038597199360596156,
   "margin": 15.958563646093415
  },
  {
   "kind": "identity_mixture",
   "rank_input": 10,
   "mixing": 0.9,
   "ratio": 0.0003146707167381969,
   "margin": 648.8084303176857
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 0,
   "ratio": 0.00364077797363946,
   "margin": 100.82261552978858
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 1,
   "ratio": 0.0015463797214507486,
   "margin": 182.05791839597873
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 2,
   "ratio": 0.00029697805461386263,
   "margin": 727.5794701445897
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 3,
   "ratio": 0.0008023352397652294,
   "margin": 356.25877441239055
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 4,
   "ratio": 0.002393941791544801,
   "margin": 141.69295061204335
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 5,
   "ratio": 0.007175686560274153,
   "margin": 57.17459962993671
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 6,
   "ratio": 0.0010868936076981986,
   "margin": 309.8286385353146
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 7,
   "ratio": 0.0008043936472291968,
   "margin": 365.5454535597844
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 8,
   "ratio": 0.0036551146002886895,
   "margin": 97.03394375801008
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 9,
   "ratio": 0.0007264428354364095,
   "margin": 366.0550253678495
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 10,
   "ratio": 0.002165759410269898,
   "margin": 148.73479006209124
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 11,
   "ratio": 0.0009504422666555528,
   "margin": 320.298866681548
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 12,
   "ratio": 0.0026819043089715603,
   "margin": 137.81832932436873
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 13,
   "ratio": 0.002362067648483709,
   "margin": 135.92772847235344
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 14,
   "ratio": 0.0009316093774655505,
   "margin": 310.4845942647181
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 15,
   "ratio": 0.0006061589009907344,
   "margin": 408.04182751828625
  },
  {
   "kind": "identity_mixture",
   "rank_input": 15,
   "mixing": 0.0001,
   "ratio": 0.9999999092549684,
   "margin": 9.074503881656426e-08
  },
  {
   "kind": "identity_mixture",
   "rank_input": 15,
   "mixing": 0.01,
   "ratio": 0.999086274832907,
   "margin": 0.0009144567712675578
  },
  {
   "kind": "identity_mixture",
   "rank_input": 15,
   "mixing": 0.1,
   "ratio": 0.9076001890023522,
   "margin": 0.10062594084323584
  },
  {
   "kind": "identity_mixture",
   "rank_input": 15,
   "mixing": 0.5,
   "ratio": 0.08500636940184868,
   "margin": 7.837727729142919
  },
  {
   "kind": "identity_mixture",
   "rank_input": 15,
   "mixing": 0.9,
   "ratio": 0.0017106420636999724,
   "margin": 192.31524062454469
  },
  {
   "kind": "equicorrelation",
   "t": -0.07142857142857142,
   "ratio": 0.6871957954641429,
   "margin": 0.432784315178236
  },
  {
   "kind": "equicorrelation",
   "t": -0.05,
   "ratio": 0.8103536074959644,
   "margin": 0.22726791736607765
  },
  {
   "kind": "equicorrelation",
   "t": -0.02,
   "ratio": 0.9595973806326111,
   "margin": 0.04187062955552878
  },
  {
   "kind": "equicorrelation",
   "t": 0,
   "ratio": 1.0,
   "margin": 0.0
  },
  {
   "kind": "equicorrelation",
   "t": 0.05,
   "ratio": 0.6266592030157347,
   "margin": 0.5711788318896868
  },
  {
   "kind": "equicorrelation",
   "t": 0.2,
   "ratio": 0.00020537894272632993,
   "margin": 2339.0319009630593
  },
  {
   "kind": "equicorrelation",
   "t": 0.9,
   "ratio": 5.334898155148871e-22,
   "margin": 300879220625.60394
  },
  {
   "kind": "equicorrelation",
   "t": 1,
   "ratio": 0.0,
   "margin": 1307674368563.0
  }
 ]
}

==> anc/rectangle15/old_separator.json <==
{
  "order": 15,
  "target": [
    3,
    3,
    3,
    3,
    3
  ],
  "partitions": [
    [
      15
    ],
    [
      14,
      1
    ],
    [
      13,
      2
    ],
    [
      13,
      1,
      1
    ],
    [
      12,
      3
    ],
    [
      12,
      2,
      1
    ],
    [
      12,
      1,
      1,
      1
    ],
    [
      11,
      4
    ],
    [
      11,
      3,
      1
    ],
    [
      11,
      2,
      2
    ],
    [
      11,
      2,
      1,
      1
    ],
    [
      11,
      1,
      1,
      1,
      1
    ],
    [
      10,
      5
    ],
    [
      10,
      4,
      1
    ],
    [
      10,
      3,
      2
    ],
    [
      10,
      3,
      1,
      1
    ],
    [
      10,
      2,
      2,
      1
    ],
    [
      10,
      2,
      1,
      1,
      1
    ],
    [
      10,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      6
    ],
    [
      9,
      5,
      1
    ],
    [
      9,
      4,
      2
    ],
    [
      9,
      4,
      1,
      1
    ],
    [
      9,
      3,
      3
    ],
    [
      9,
      3,
      2,
      1
    ],
    [
      9,
      3,
      1,
      1,
      1
    ],
    [
      9,
      2,
      2,
      2
    ],
    [
      9,
      2,
      2,
      1,
      1
    ],
    [
      9,
      2,
      1,
      1,
      1,
      1
    ],
    [
      9,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      7
    ],
    [
      8,
      6,
      1
    ],
    [
      8,
      5,
      2
    ],
    [
      8,
      5,
      1,
      1
    ],
    [
      8,
      4,
      3
    ],
    [
      8,
      4,
      2,
      1
    ],
    [
      8,
      4,
      1,
      1,
      1
    ],
    [
      8,
      3,
      3,
      1
    ],
    [
      8,
      3,
      2,
      2
    ],
    [
      8,
      3,
      2,
      1,
      1
    ],
    [
      8,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      2,
      2,
      2,
      1
    ],
    [
      8,
      2,
      2,
      1,
      1,
      1
    ],
    [
      8,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      1
    ],
    [
      7,
      6,
      2
    ],
    [
      7,
      6,
      1,
      1
    ],
    [
      7,
      5,
      3
    ],
    [
      7,
      5,
      2,
      1
    ],
    [
      7,
      5,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4
    ],
    [
      7,
      4,
      3,
      1
    ],
    [
      7,
      4,
      2,
      2
    ],
    [
      7,
      4,
      2,
      1,
      1
    ],
    [
      7,
      4,
      1,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      2
    ],
    [
      7,
      3,
      3,
      1,
      1
    ],
    [
      7,
      3,
      2,
      2,
      1
    ],
    [
      7,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      2,
      2,
      2,
      2
    ],
    [
      7,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3
    ],
    [
      6,
      6,
      2,
      1
    ],
    [
      6,
      6,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4
    ],
    [
      6,
      5,
      3,
      1
    ],
    [
      6,
      5,
      2,
      2
    ],
    [
      6,
      5,
      2,
      1,
      1
    ],
    [
      6,
      5,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      1
    ],
    [
      6,
      4,
      3,
      2
    ],
    [
      6,
      4,
      3,
      1,
      1
    ],
    [
      6,
      4,
      2,
      2,
      1
    ],
    [
      6,
      4,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3
    ],
    [
      6,
      3,
      3,
      2,
      1
    ],
    [
      6,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      3,
      2,
      2,
      2
    ],
    [
      6,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5
    ],
    [
      5,
      5,
      4,
      1
    ],
    [
      5,
      5,
      3,
      2
    ],
    [
      5,
      5,
      3,
      1,
      1
    ],
    [
      5,
      5,
      2,
      2,
      1
    ],
    [
      5,
      5,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      2
    ],
    [
      5,
      4,
      4,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3
    ],
    [
      5,
      4,
      3,
      2,
      1
    ],
    [
      5,
      4,
      3,
      1,
      1,
      1
    ],
    [
      5,
      4,
      2,
      2,
      2
    ],
    [
      5,
      4,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      1
    ],
    [
      5,
      3,
      3,
      2,
      2
    ],
    [
      5,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3
    ],
    [
      4,
      4,
      4,
      2,
      1
    ],
    [
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      1
    ],
    [
      4,
      4,
      3,
      2,
      2
    ],
    [
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      2
    ],
    [
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      4,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      4,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3
    ],
    [
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      2,
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ]
  ],
  "dual_integer": [
    9700,
    9422,
    9444,
    8371,
    9422,
    8161,
    6535,
    9427,
    7886,
    8484,
    6093,
    4374,
    9422,
    7680,
    8335,
    5620,
    6993,
    4088,
    2588,
    9423,
    7515,
    8162,
    5259,
    8229,
    6540,
    3574,
    7617,
    4857,
    2421,
    1294,
    9421,
    7409,
    7967,
    4994,
    8112,
    6155,
    3205,
    6742,
    7097,
    4397,
    2052,
    5473,
    3006,
    1394,
    733,
    7351,
    7837,
    4836,
    7940,
    5771,
    2917,
    8063,
    6247,
    6739,
    3991,
    1791,
    7036,
    4374,
    5054,
    2635,
    1178,
    6456,
    3636,
    1823,
    847,
    298,
    7966,
    5576,
    2786,
    7911,
    5764,
    6478,
    3681,
    1636,
    6095,
    6846,
    4014,
    4930,
    2430,
    1050,
    7375,
    5002,
    2677,
    6181,
    3317,
    1646,
    745,
    4557,
    2357,
    1166,
    483,
    111,
    7143,
    5464,
    6467,
    3638,
    4729,
    2258,
    982,
    6834,
    3726,
    7333,
    4909,
    2519,
    6141,
    3203,
    1561,
    683,
    5104,
    6154,
    3264,
    1757,
    4102,
    2193,
    1080,
    480,
    4999,
    3010,
    1559,
    750,
    302,
    54,
    7513,
    4911,
    2501,
    5290,
    6371,
    3259,
    1736,
    4055,
    2168,
    1052,
    473,
    6866,
    3452,
    4002,
    2225,
    1187,
    4051,
    2806,
    1464,
    745,
    337,
    3522,
    2043,
    1054,
    518,
    203,
    34,
    10000,
    4456,
    2398,
    4095,
    2822,
    1480,
    842,
    3309,
    1930,
    1012,
    532,
    234,
    4111,
    2700,
    1422,
    749,
    364,
    142,
    14,
    4104,
    2063,
    1063,
    569,
    257,
    96,
    7,
    0
  ],
  "scale": 10000,
  "gap_integer": -300
}

==> anc/rectangle15/proof.md <==
# A positive-witness proof for the rectangular immanant (3,3,3,3,3)

## Main theorem

For every complex Hermitian positive-semidefinite matrix A of order 15,

\[
 d_{(3,3,3,3,3)}(A)\le 6006\operatorname{per}(A),
 \qquad\text{equivalently}\qquad
 \bar d_{(3,3,3,3,3)}(A)\le\operatorname{per}(A).
\]

The proof is a finite positive combination of 125 explicitly defined witnesses:
106 central-projector partial-swap witnesses and 19 branching-refined witnesses.
It does not assume PDC for any other partition. The latter witnesses genuinely
extend the central-projector cone: one witness used in the proof has strictly
negative pairing with the previously certified separator.

All coefficients of the final certificate have been checked by exact integer
arithmetic. The verifier reconstructs the central witnesses from character
sums, not from the previously supplied cone matrix. No floating-point solver
or tolerance occurs in verification. The certificate and the mathematical
positivity proof together establish the theorem; experimental matrix tests
are not used in the proof.

The proof and its computation have not received an external audit or Lean
formalization in this run. No historical-priority claim is made for the
general branching inequality in isolation.

## 1. Notation

For a partition nu of n, let chi^nu be the ordinary irreducible character of
S_n, let f^nu=chi^nu(e), and set

\[
 d_\nu(A)=\sum_{\sigma\in S_n}\chi^\nu(\sigma)
                \prod_{i=1}^n a_{i,\sigma(i)},
 \qquad \bar d_\nu=d_\nu/f^\nu.
\]

A box in row i and column j has content j-i. Write gamma prec beta when beta
is obtained from gamma by adding one box. The central orthogonal idempotent
in C[S_m] belonging to eta is

\[
 e_\eta^{(m)}=\frac{f^\eta}{m!}
   \sum_{\sigma\in S_m}\chi^\eta(\sigma^{-1})\sigma.
\]

Each S_m below acts on the first m labels. For a nonzero rational coefficient
vector, `primitive` means: clear denominators by their positive least common
multiple, and then divide by the positive greatest common divisor. Never
reverse the sign of a vector during this normalization.

## 2. The new branching-refined one-swap inequality

### Theorem 2.1

Let n>=2, beta partition n-1, and gamma prec beta partition n-2. Put

\[
 c=c(\beta\setminus\gamma).
\]

Then, for every complex Hermitian PSD matrix A of order n,

\[
 \boxed{\quad
 B_{\beta,\gamma}(A):=
 \sum_{\nu\succ\beta}
 \frac{d_\nu(A)}{c(\nu\setminus\beta)-c}
 \ge0.\quad}
 \tag{2.1}
\]

The sum is over all one-box extensions of beta. None of its denominators is
zero. The coefficients may have either sign.

### Proof: positivity

Let

\[
 b=e_\beta^{(n-1)}e_\gamma^{(n-2)},\qquad
 s=(n-1,n),\qquad W=b s b.
\]

The two idempotents commute, so b is an orthogonal projection. It is usually
noncentral in C[S_{n-1}]. Given a Gram realization A=(<x_i,x_j>), write
x=x_1 tensor ... tensor x_n. Applying b affects only the first n-1 factors,
so

\[
 b x=u\otimes v,\qquad
 u\in H^{\otimes(n-1)},\quad v=x_n\in H.
\]

Separating the last factor of u and using the swap identity gives

\[
 \langle x,W x\rangle
 =\langle u\otimes v,s(u\otimes v)\rangle
 =\bigl\|(I\otimes\langle v,\cdot\rangle)u\bigr\|^2\ge0.
 \tag{2.2}
\]

Here the inner product is conjugate-linear in its first entry. In particular,
(2.2) is a valid complex, not merely real, squared-norm identity.
Conjugating W by a permutation preserves nonnegativity on decomposable tensors.
Its central average therefore has nonnegative expectation on every Gram tensor.

For any self-adjoint W with this property, central averaging and Schur's lemma
give

\[
 Z(W)=\frac1{n!}\sum_{g\in S_n}gWg^{-1}
 =\sum_{\nu\vdash n}\frac{\operatorname{Tr}_{S^\nu}(W)}{f^\nu}e_\nu,
\]

and consequently

\[
 \langle x,Z(W)x\rangle
 =\frac1{n!}\sum_\nu\operatorname{Tr}_{S^\nu}(W)d_\nu(A)\ge0.
 \tag{2.3}
\]

### Proof: exact trace, without numerical representation matrices

Define the Jucys--Murphy elements

\[
 J_m=\sum_{i<m}(i,m).
\]

The group-algebra identity needed here is elementary:

\[
 sJ_n-J_{n-1}s=1.
 \tag{2.4}
\]

Indeed, J_n=sJ_{n-1}s+s. The standard content eigenvalue rule follows from
J_m=K_m-K_{m-1}, where K_m is the sum of all transpositions in S_m and acts
on S^eta by the sum of the contents of eta. We use the ordinary
multiplicity-free Young branching rule.

Fix an irreducible S^nu. If nu does not cover beta, b acts as zero. Otherwise,
let Q be the action of b on S^nu. Young branching gives

\[
 \operatorname{Tr}Q=f^\gamma.
\]

Writing u_0=c(nu minus beta), the content rule gives

\[
 J_nQ=u_0Q,\qquad J_{n-1}Q=cQ.
\]

Multiply (2.4) by Q and take the trace. Cyclicity yields

\[
 (u_0-c)\operatorname{Tr}(Qs)=\operatorname{Tr}Q=f^\gamma.
 \tag{2.5}
\]

Since Q is a projection,

\[
 \operatorname{Tr}_{S^\nu}(W)=\operatorname{Tr}(QsQ)
 =\operatorname{Tr}(Qs)
 =\frac{f^\gamma}{c(\nu\setminus\beta)-c(\beta\setminus\gamma)}.
 \tag{2.6}
\]

An addable box of beta cannot have the same content as a removable box of
beta: comparison of their row indices gives a strict inequality in one
direction or the other. Thus division in (2.5) is legitimate.

Substituting (2.6) into (2.3) and dividing by f^gamma>0 proves (2.1). This
argument applies to every Gram realization, including rank-deficient ones. QED.

### What information the refinement retains

The central filter e_beta averages over all predecessors gamma of beta.
The refinement retains the final predecessor, and hence the content of the
last box added inside the large tensor block. The coefficients become
reciprocals of individual content differences instead of their averaged
values. This is a genuine additional choice of local filter, not a search
inside the previous central-projector cone.

## 3. A used witness that escapes the certified old cone

Choose

\[
 \beta=(4,4,4,1,1),\qquad \gamma=(4,4,3,1,1).
\]

The removed box has content 1. The addable-box contents of beta are 4,-2,-5,
so (2.1) becomes

\[
 \frac13d_{(5,4,4,1,1)}
 -\frac13d_{(4,4,4,2,1)}
 -\frac16d_{(4,4,4,1,1,1)}\ge0.
\]

Its primitive raw coefficient vector is therefore

\[
 R_{120}=2d_{(5,4,4,1,1)}-2d_{(4,4,4,2,1)}-d_{(4,4,4,1,1,1)}.
 \tag{3.1}
\]

The three dimensions are 100100, 75075, and 50050, respectively. Dividing
(3.1) by 50050 gives the normalized inequality

\[
 4\bar d_{(5,4,4,1,1)}
 -3\bar d_{(4,4,4,2,1)}
 -\bar d_{(4,4,4,1,1,1)}\ge0.
 \tag{3.2}
\]

On these coordinates, the old integer separator has values 3726,4911,2501.
Its pairing with (3.2) is

\[
 4(3726)-3(4911)-2501=-2330<0.
 \tag{3.3}
\]

It follows from the previously established separator that this witness is
outside C_15, including the enlargement by every other order-15 PDC ray.
The witness is term 120 of the actual proof certificate, not merely an
unused separating example.

## 4. The exact finite certificate

### 4.1 Definition of its central witnesses

For p+q=15, alpha partition p, beta partition q, and 1<=k<=min(p,q), let

\[
 \tau_k=(1,p+1)\cdots(k,p+k),
\]

and define the integer coefficients

\[
 F_{\alpha,\beta,k}(\nu)
 =\sum_{\sigma\in S_p,\ \pi\in S_q}
   \chi^\alpha(\sigma)\chi^\beta(\pi)
   \chi^\nu((\sigma\oplus\pi)\tau_k).
 \tag{4.1}
\]

Set

\[
 R_{\alpha,\beta,k}(A)
 =\sum_{\nu\vdash15}
  \operatorname{primitive}(F_{\alpha,\beta,k})(\nu)d_\nu(A).
 \tag{4.2}
\]

The selected vectors are all nonzero. Formula (4.1) differs from the trace of
(e_alpha tensor e_beta) tau_k (e_alpha tensor e_beta) by the positive factor
f^alpha f^beta/(p! q!), so the partial-swap positivity theorem implies
R_{alpha,beta,k}(A)>=0. Positive primitivization preserves the sign.

For k=1 the verifier uses the equivalent, positively proportional vector

\[
 c_{\alpha\beta}^{\nu}
 \bigl(\kappa_\nu-\kappa_\alpha-\kappa_\beta\bigr),
 \tag{4.3}
\]

where kappa is total content. To verify the proportionality, the trace of
one fixed cross-block transposition is the trace of the sum of all pq such
transpositions divided by pq. That sum is K_15-K_p-K_q. On the subgroup type
alpha tensor beta, it gives the scalar in (4.3), with multiplicity
c_{alpha,beta}^nu and dimension f^alpha f^beta. Thus (4.1) is (4.3) multiplied
by p!q!/(pq)>0. The verifier calculates the multiplicity by the exact
character inner product on S_p times S_q.

### 4.2 Definition of its branching witnesses

For each listed pair gamma prec beta of sizes 13 and 14, define

\[
 R_{\beta,\gamma}(A)=
 \sum_{\nu\vdash15}
 \operatorname{primitive}\left(
  {\bf1}_{\nu\succ\beta}
  \frac1{c(\nu\setminus\beta)-c(\beta\setminus\gamma)}
 \right)(\nu)d_\nu(A).
 \tag{4.4}
\]

These are nonnegative by Theorem 2.1.

### 4.3 The identity

The complete labels, primitive raw coefficient vectors, and positive integer
multipliers z_i are in `certificate.json`. A full plain-text rendering is in
`certificate.txt`. There are no omitted terms or unspecified parameters.
The first 106 terms are (4.2); the last 19 are (4.4).

For the positive integer M printed in both files, the exact identity is

\[
 \boxed{\quad
 \sum_{i=1}^{125}z_i R_i(A)
 =M\bigl(6006\operatorname{per}(A)-d_{(3,3,3,3,3)}(A)\bigr),
 \qquad z_i\in\mathbb Z_{>0},\ M\in\mathbb Z_{>0}.
 \quad}
 \tag{4.5}
\]

For definiteness, M is the following 115-digit integer:

```
2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200
```

Equation (4.5) is an identity of raw-immanant coefficient vectors. Its only
nonzero coordinates are 6006M at (15) and -M at (3,3,3,3,3). Every other one of
the 176 partition coordinates is exactly zero. No tolerance or numerical
residual is being interpreted as zero.

### 4.4 Conclusion

Every R_i is nonnegative on every complex Hermitian PSD matrix, and every
z_i and M is positive. Equation (4.5) therefore proves

\[
 6006\operatorname{per}(A)-d_{(3,3,3,3,3)}(A)\ge0.
\]

The hook-length formula gives

\[
 f^{(3,3,3,3,3)}=\frac{15!}{217728000}=6006.
\]

Dividing by 6006 proves the main theorem. No other PDC case is needed in this
argument. Singular matrices are covered directly by the Gram-tensor proof,
without approximation or an invertibility assumption. QED.

## 5. Reproducible exact verification

Run, in the bundle directory,

```sh
python verify.py
```

Only the Python standard library is needed. The program reconstructs all
106 selected central coefficient vectors, all 19 branching coefficient
vectors, and all 176 coordinates of the integer identity. It also checks
positive multipliers, primitive normalizations, degree balance, character
degrees and character orthogonality through order 15, and the negative
separator pairing (3.3). No old cone matrix is read.

The central reconstruction avoids enumerating 15! permutations. Here is the
finite counting argument implemented in `exact_algebra.py`.

Mark the k swapped labels in each block. Deleting the unmarked elements
from cycles of sigma produces a permutation s of the k marks, tail lengths
a_1,...,a_k between successive marks, and a partition rho of lengths of the
unmarked-only cycles. For fixed s,a,rho, the number of permutations is

\[
 \frac{(p-k)!}{z_\rho},\qquad
 z_\rho=\prod_j j^{m_j(\rho)}m_j(\rho)!.
\]

This follows by assigning the distinct unmarked labels to the ordered tails
and then to the remaining disjoint cycles. Its cycle type is rho together
with |C|+sum_{i in C}a_i for each cycle C of s. Use corresponding data
(t,b,eta) for the second block.

After applying the cross-block swap, the cycles on the marked labels are
the cycles C of s composed with t. Each such cycle has full length

\[
 2|C|+\sum_{i\in C}\bigl(b_i+a_{t(i)}\bigr),
\]

and the unmarked-only cycles rho and eta remain. This gives the three cycle
types in (4.1), with multiplicity

\[
 \frac{(p-k)!(q-k)!}{z_\rho z_\eta}.
\]

Simultaneous relabelling of both sets of marks permits s to be restricted to
one representative of each conjugacy class, with the factor k!/z_{type(s)}.
The second permutation t is enumerated fully. The verifier checks both the
total p!q! and every marginal class count, and then evaluates the exact
character sum (4.1). Characters are computed by the Murnaghan--Nakayama rule
in beta-set form.

The exact final check is simply integer vector arithmetic:

```
total[nu] = sum(z_i * R_i[nu] for i in range(125))
assert total[(15,)] == 6006 * M
assert total[(3,3,3,3,3)] == -M
assert all(other coordinates are zero)
```

`verification_log.txt` records a successful full reconstruction and check.
This is a certificate verification, not an LP-feasibility assertion.

## 6. Independent checks not used in the proof

The branching formulas were additionally tested against direct permutation
sums on 12 exact Gaussian-integer Gram matrices at each order 3,4,5,6,7,
covering every one-step branching witness at those orders. These are exact
finite tests, not a substitute for Theorem 2.1.

A separate rectangular route used the dual Jacobi--Trudi identity

\[
 s_{(3^5)}=e_5^3-2e_4e_5e_6+e_3e_6^2+e_4^2e_7-e_3e_5e_7.
\]

If D_(a,b,c)(A) is the sum of products of determinants over all ordered
partitions of the index set into subsets of sizes a,b,c, this gives

\[
 d_{(3^5)}=D_{(5,5,5)}-2D_{(6,5,4)}+D_{(6,6,3)}
             +D_{(7,4,4)}-D_{(7,5,3)}.
\]

That character identity was checked on all 176 conjugacy classes exactly.
It supplied an independent evaluator for 113 numerical PSD matrices:
80 random complex Gram matrices of ranks 5,6,8,10,15, 25 mixtures with the
identity, and eight equicorrelation matrices. No violating matrix was found.
These matrix tests are numerical only and make no contribution to the proof
of the universal inequality. Details are in `experimental_checks.json`.

## 7. Dependencies and scope

The new ingredient is Theorem 2.1: noncentral local filtering along one edge
of the Young branching graph. No multiblock positivity conjecture, conjectural
rank reduction, inequality for a conjugate shape, or PDC induction hypothesis
is invoked. Only two kinds of universally positive witnesses occur.

Standard representation-theoretic background is the Young branching rule,
the content eigenvalue description of the Jucys--Murphy elements, character
orthogonality, the hook-length formula, and Murnaghan--Nakayama. A primary
reference for the branching/content framework is A. M. Vershik and A. Yu.
Okounkov, *A New Approach to the Representation Theory of the Symmetric
Groups. 2*, arXiv:math/0503040v3. The partial-swap positivity mechanism is
established input in this project; its specialization needed for the new
branching theorem was proved explicitly above.

The result is for the ordinary irreducible immanant indexed by (3^5).
It does not claim the full all-orders permanental-dominance conjecture or
the version for arbitrary subgroup characters. Combining it with the
other order-15 cases established in the conversation closes the ordinary
order-15 frontier specified in the task.


==> anc/rectangle15/selected_central_recheck.json <==
{
 "exact_recomputed": 106,
 "groups": [
  {
   "block_sizes": [
    1,
    14
   ],
   "k": 1,
   "rows": 1,
   "seconds": 0.021
  },
  {
   "block_sizes": [
    2,
    13
   ],
   "k": 1,
   "rows": 1,
   "seconds": 0.029
  },
  {
   "block_sizes": [
    2,
    13
   ],
   "k": 2,
   "rows": 13,
   "seconds": 0.068
  },
  {
   "block_sizes": [
    3,
    12
   ],
   "k": 1,
   "rows": 3,
   "seconds": 0.099
  },
  {
   "block_sizes": [
    3,
    12
   ],
   "k": 3,
   "rows": 10,
   "seconds": 0.085
  },
  {
   "block_sizes": [
    4,
    11
   ],
   "k": 1,
   "rows": 4,
   "seconds": 0.156
  },
  {
   "block_sizes": [
    4,
    11
   ],
   "k": 3,
   "rows": 4,
   "seconds": 0.071
  },
  {
   "block_sizes": [
    4,
    11
   ],
   "k": 4,
   "rows": 11,
   "seconds": 0.266
  },
  {
   "block_sizes": [
    5,
    10
   ],
   "k": 1,
   "rows": 1,
   "seconds": 0.043
  },
  {
   "block_sizes": [
    5,
    10
   ],
   "k": 3,
   "rows": 4,
   "seconds": 0.093
  },
  {
   "block_sizes": [
    5,
    10
   ],
   "k": 4,
   "rows": 7,
   "seconds": 0.308
  },
  {
   "block_sizes": [
    5,
    10
   ],
   "k": 5,
   "rows": 13,
   "seconds": 0.827
  },
  {
   "block_sizes": [
    6,
    9
   ],
   "k": 1,
   "rows": 2,
   "seconds": 0.093
  },
  {
   "block_sizes": [
    6,
    9
   ],
   "k": 2,
   "rows": 1,
   "seconds": 0.024
  },
  {
   "block_sizes": [
    6,
    9
   ],
   "k": 3,
   "rows": 3,
   "seconds": 0.101
  },
  {
   "block_sizes": [
    6,
    9
   ],
   "k": 4,
   "rows": 2,
   "seconds": 0.376
  },
  {
   "block_sizes": [
    6,
    9
   ],
   "k": 5,
   "rows": 5,
   "seconds": 0.942
  },
  {
   "block_sizes": [
    6,
    9
   ],
   "k": 6,
   "rows": 11,
   "seconds": 1.995
  },
  {
   "block_sizes": [
    7,
    8
   ],
   "k": 1,
   "rows": 2,
   "seconds": 0.093
  },
  {
   "block_sizes": [
    7,
    8
   ],
   "k": 2,
   "rows": 1,
   "seconds": 0.026
  },
  {
   "block_sizes": [
    7,
    8
   ],
   "k": 3,
   "rows": 1,
   "seconds": 0.097
  },
  {
   "block_sizes": [
    7,
    8
   ],
   "k": 6,
   "rows": 2,
   "seconds": 1.861
  },
  {
   "block_sizes": [
    7,
    8
   ],
   "k": 7,
   "rows": 4,
   "seconds": 1.917
  }
 ]
}

==> anc/rectangle15/verification_log.txt <==
PASS: character degrees and exact orthogonality through order 15
PASS: all 19 branching rows regenerated from content differences
PASS: exact central rows (1,14; k=1): 1
PASS: exact central rows (2,13; k=1): 1
PASS: exact central rows (2,13; k=2): 13
PASS: exact central rows (3,12; k=1): 3
PASS: exact central rows (3,12; k=3): 10
PASS: exact central rows (4,11; k=1): 4
PASS: exact central rows (4,11; k=3): 4
PASS: exact central rows (4,11; k=4): 11
PASS: exact central rows (5,10; k=1): 1
PASS: exact central rows (5,10; k=3): 4
PASS: exact central rows (5,10; k=4): 7
PASS: exact central rows (5,10; k=5): 13
PASS: exact central rows (6,9; k=1): 2
PASS: exact central rows (6,9; k=2): 1
PASS: exact central rows (6,9; k=3): 3
PASS: exact central rows (6,9; k=4): 2
PASS: exact central rows (6,9; k=5): 5
PASS: exact central rows (6,9; k=6): 11
PASS: exact central rows (7,8; k=1): 2
PASS: exact central rows (7,8; k=2): 1
PASS: exact central rows (7,8; k=3): 1
PASS: exact central rows (7,8; k=6): 2
PASS: exact central rows (7,8; k=7): 4
PASS: all 125 primitive rows, all positive integer weights, all balances
PASS: all 176 coordinates of sum_i z_i R_i = M (6006 per - d_(3^5))
PASS: used branching term 120 has old-separator pairing -2330 after normalization
ALL EXACT CHECKS PASSED.
Mathematical consequence, by proof.md: per(A) >= d_(3^5)(A)/6006 for every complex PSD A.


==> anc/rectangle15/verify.py <==
#!/usr/bin/env python3
"""Verify the order-15 rectangular proof, including coefficient regeneration.

Usage: python verify.py
Only the Python standard library is used. No solver, floating-point arithmetic,
old cone matrix, or untrusted binary cache is used by this program.
The mathematical positivity argument is in proof.md.
"""
from __future__ import annotations
from collections import Counter, defaultdict
from math import factorial, gcd
from pathlib import Path
import json
from exact_algebra import (partitions, dimension, character, z, branching_row,
                           central_row, marked_cycle_counts)

ROOT = Path(__file__).resolve().parent


def require(condition: bool, message: str) -> None:
    if not condition:
        raise ArithmeticError(message)


def check_character_tables() -> None:
    for n in range(1, 16):
        ps = partitions(n)
        T = [[character(a, rho) for rho in ps] for a in ps]
        weights = [factorial(n)//z(rho) for rho in ps]
        for i, a in enumerate(ps):
            require(T[i][-1] == dimension(a), 'character degree mismatch')
            weighted = [x*w for x, w in zip(T[i], weights)]
            for j in range(i+1):
                require(sum(x*y for x, y in zip(weighted, T[j]))
                        == (factorial(n) if i == j else 0),
                        'character orthogonality failure')
    print('PASS: character degrees and exact orthogonality through order 15', flush=True)


def main() -> None:
    cert = json.loads((ROOT/'certificate.json').read_text())
    require(cert['order'] == 15 and cert['target'] == [3]*5, 'wrong theorem')
    ps = tuple(tuple(a) for a in cert['partitions'])
    require(ps == partitions(15) and len(ps) == 176, 'incomplete coordinate list')
    fs = [dimension(a) for a in ps]
    target = ps.index((3,)*5)
    require(fs[target] == 6006, 'wrong rectangular dimension')
    M = int(cert['scale'])
    require(M > 0, 'nonpositive certificate scale')
    terms = cert['terms']
    require(len(terms) == 125, 'unexpected number of terms')
    require(Counter(t['kind'] for t in terms) == {'central':106, 'branch':19},
            'unexpected witness counts')
    check_character_tables()
    by_group = defaultdict(list)
    computed = {}
    for i, term in enumerate(terms):
        require(term['id'] == i+1, 'term ordering mismatch')
        require(isinstance(term['weight'], str) and int(term['weight']) > 0,
                'nonpositive or noninteger weight')
        if term['kind'] == 'branch':
            computed[i] = branching_row(tuple(term['beta']), tuple(term['gamma']), ps)
        else:
            a, b, k = tuple(term['alpha']), tuple(term['beta']), term['swaps']
            by_group[sum(a), sum(b), k].append((i, a, b, k))
    print('PASS: all 19 branching rows regenerated from content differences', flush=True)
    rebuilt = 0
    for (p, q, k), group in sorted(by_group.items()):
        counts = marked_cycle_counts(p, q, k) if k > 1 else None
        for i, a, b, kk in group:
            computed[i] = central_row(a, b, kk, ps, counts)
        rebuilt += len(group)
        print(f'PASS: exact central rows ({p},{q}; k={k}): {len(group)}', flush=True)
    require(rebuilt == 106, 'wrong reconstruction count')
    total = [0]*len(ps)
    for i, term in enumerate(terms):
        row = computed[i]
        expected = {tuple(a):v for a, v in term['coefficients']}
        require(len(expected) == len(term['coefficients']), 'duplicate coefficient')
        require(expected == {a:v for a, v in zip(ps, row) if v},
                f'reconstructed coefficient mismatch at term {i+1}')
        require(gcd(*row) == 1, 'row is not primitive')
        require(sum(v*f for v, f in zip(row, fs)) == 0, 'unbalanced witness')
        w = int(term['weight'])
        total = [t+w*v for t, v in zip(total, row)]
    wanted = [0]*len(ps)
    wanted[0], wanted[target] = M*6006, -M
    require(total == wanted, 'final coefficient identity failed')
    require(gcd(M, *(int(t['weight']) for t in terms)) == 1,
            'common scale has a redundant factor')
    print('PASS: all 125 primitive rows, all positive integer weights, all balances', flush=True)
    print('PASS: all 176 coordinates of sum_i z_i R_i = M (6006 per - d_(3^5))', flush=True)
    # Diagnostic only: show a used branching inequality violates the old separator.
    dual = json.loads((ROOT/'old_separator.json').read_text())
    require(tuple(map(tuple,dual['partitions'])) == ps, 'separator coordinates differ')
    y = dual['dual_integer']
    j = 119
    require(terms[j]['beta'] == [4,4,4,1,1]
            and terms[j]['gamma'] == [4,4,3,1,1], 'diagnostic term changed')
    pair = sum(v*f*yy for v, f, yy in zip(computed[j], fs, y))
    require(pair == -116616500 and pair//50050 == -2330,
            'old-separator escape check failed')
    print('PASS: used branching term 120 has old-separator pairing -2330 after normalization', flush=True)
    print('ALL EXACT CHECKS PASSED.', flush=True)
    print('Mathematical consequence, by proof.md: per(A) >= d_(3^5)(A)/6006 for every complex PSD A.')


if __name__ == '__main__':
    main()


==> anc/rectangle15_independent_audit/README.md <==
# Rectangle-15 independent audit reproducibility archive

Audit date: 11 September 2026.

## Purpose

This archive preserves the independent audit of the proposed final ordinary-immanant permanental-dominance case at order 15,

```text
d_(3,3,3,3,3)(A) <= 6006 per(A),
```

for every complex Hermitian positive-semidefinite `15 x 15` matrix `A`, including singular matrices.

The audit concluded that the theorem is mathematically proved by the supplied positivity argument and exact 125-witness certificate. Historical novelty is a separate question: the reciprocal-content representation-theoretic mechanism has classical antecedents, and the audit did **not** fully establish whether every form of the branching-refined mechanism or the explicit `(3^5)` consequence is absent from all older Pate literature.

For the full mathematical verdict, read `independent_audit_report.md`.

## What was independently checked

The audit independently checked, rather than merely accepting stored witness rows:

- the branching-refined projection `b = e_beta^(n-1) e_gamma^(n-2)` and its orthogonal-projection property;
- the complex squared-norm positivity of `W = b s b`, `s=(n-1,n)`;
- the identity `s J_n - J_(n-1) s = 1`;
- Young branching and Jucys–Murphy content eigenvalues;
- the trace formula `f^gamma / (content difference)` and the nonzero-denominator claim;
- normalization from irreducible traces to raw immanants;
- coverage of all complex Hermitian PSD matrices, including singular ones;
- all 106 selected central witnesses and all 19 branching-refined witnesses;
- positivity of all 125 integer multipliers;
- primitive normalization and exact dimension balance;
- all 176 partition coordinates of the final certificate;
- the exact target coefficients `6006 M` at `(15)` and `-M` at `(3,3,3,3,3)`;
- `f^(3,3,3,3,3) = 6006`;
- the full order-15 central cone: 8112 parameter labels, 1310 zero labels, 5398 distinct nonzero primitive rays;
- nonnegative separator pairing on every regenerated central ray, with minimum 98;
- negative separator pairing for the selected branching term 120, proving that it genuinely lies outside the old central cone;
- the seven-witness bridge for `(5,4,3,3)` and the order-15 closure logic;
- 209 small-order direct trace comparisons for the branching/content formula.

## Independence of the main verifier

`audit.py` is the actual independent verifier used in the audit. It deliberately does not use the supplied character implementation.

Its key independent choices are:

- characters via Jacobi–Trudi expansion plus induced trivial characters computed by assigning permutation cycles to labelled row capacities, rather than the supplied Murnaghan–Nakayama implementation;
- dimensions via recursive Young branching rather than the supplied hook-length routine;
- central swap sums via concrete permutations on all 15 labels and direct cycle traversal, rather than the supplied composite marked-cycle-length formula.

Both implementations share the mathematically justified orbit-compression principle. The independent audit separately checked that compression against exhaustive permutation enumeration in 12 small block configurations.

## Original inputs versus audit outputs

Original proof inputs are preserved under `supplied_bundle/` and as `preceding_theory_note.md`. They are **inputs**, not independently authored audit code. See `SOURCE_MANIFEST.md` for the exact mapping to the externally uploaded filenames:

- `rectangle15_exact_proof_bundle.zip`
- `rectangle15_complete_proof.md`
- `immanant_witness_theory_and_new_family.md`

The outer original proof ZIP is not nested inside this archive; its full audited contents are preserved unmodified under `supplied_bundle/`.

Independent audit outputs include the independent scripts, result JSON files, run logs, cone regeneration data, literature-priority notes, and the consolidated audit report.

## Requirements

The audit was originally run under:

- Python 3.13.5
- Linux x86_64
- NumPy 2.3.5

`audit.py` and `supplementary_checks.py` require only the Python standard library.

`cone_audit.py` additionally requires NumPy. NumPy is used with `dtype=object` for arbitrary-precision Python-integer matrix arithmetic; no floating-point certificate decision is made by the cone verifier.

Do **not** run the independent scripts with `python -O` or `python -OO`; they intentionally use exact assertions as verification checks.

## How to run

From the `rectangle15_independent_audit/` directory:

```sh
python supplied_bundle/verify.py
python audit.py
python supplementary_checks.py
python cone_audit.py
```

The first command is the original supplied verifier. The next three are the independent audit scripts.

Expected successful independent output includes lines such as:

```text
PASS: independent Jacobi--Trudi character tables and branching dimensions, n=0..15
PASS: 19 branching witnesses regenerated independently
PASS: all 125 stored rows agree, primitive signs preserved, all weights positive, all 176 final coordinates exact
PASS: term 120 separator pairing -116616500, normalized -2330
```

The cone verifier should end with JSON containing:

```json
{
  "status": "PASS",
  "labels": 8112,
  "zero_labels": 1310,
  "distinct_nonzero_rays": 5398,
  "minimum_primitive_raw_separator_pairing": 98,
  "target_normalized_pairing": -300
}
```

## Historical and packaging-time logs

Files named `independent_verification.log`, `cone_verification.log`, and `supplementary_verification.log` are the logs preserved from the original audit session.

The independent source filenames are the original audit-session names: `audit.py` is the main independent verifier and `cone_audit.py` is the full central-cone verifier. They were not renamed so that the package preserves the exact code used.

During final packaging, the supplied verifier was also rerun from `supplied_bundle/verify.py`; its fresh output is `supplied_verifier_packaging_rerun.log` and ends with `ALL EXACT CHECKS PASSED.`

Files named `independent_verification_log.txt`, `cone_verification_log.txt`, and `supplementary_verification_log.txt` are fresh reruns performed from the packaged copy during creation of this archive.

The original result files `independent_results.json`, `cone_results.json`, and `supplementary_results.json` are preserved byte-for-byte. Freshly generated JSON from the packaging-time rerun is stored separately as `*_rerun.json`.

## Scope and caveats

The audit establishes mathematical correctness of the `(3^5)` theorem and its exact certificate, subject only to the mathematical proof and certificate actually audited.

The statement that ordinary-immanant PDC is complete **through order 15** also relies on the project's previously accepted order-14 `(4,4,3,3)` result. Its proof was not in the supplied files and is not independently audited in this archive.

Historical priority is not fully settled. In particular:

- the reciprocal adjacent-content coefficient is classical Young/seminormal representation theory;
- tensor-contraction and operator formulations have substantial antecedents;
- not all four requested older Pate papers were available in full text;
- the quantitative hypotheses of Pate 1999's separate `(n+p,n^k)` family should be checked before making an unconditional novelty claim for `(3^5)`.

These historical questions do not affect the mathematical validity of the exact proof audited here.

## Integrity

`SHA256SUMS` contains SHA-256 hashes for every packaged file except `SHA256SUMS` itself. `SHA256SUMS_original_audit.txt` preserves the checksum manifest from the previous audit package.


==> anc/rectangle15_independent_audit/README_original_audit.md <==
# Independent audit of the order-15 rectangular immanant certificate

Audit date: 11 September 2026.

## Verdict and scope

The supplied branching-refined positivity proof and its trace/content formula are mathematically valid. Both the supplied verifier and a separately written verifier passed. All 106 central and 19 branching primitive vectors were regenerated, all positive integer multipliers were checked, and the identity was verified on all 176 partition coordinates. The result proves

    d_(3,3,3,3,3)(A) <= 6006 per(A)

for arbitrary complex Hermitian positive-semidefinite matrices, including singular matrices. No other PDC case is used in this certificate.

The full central cone was also reconstructed independently: 8112 parameter labels, 1310 zero labels, and 5398 distinct nonzero primitive rays. The minimum separator pairing was 98. Used term 120 has raw dimension-weighted pairing -116616500, or -2330 after division by 50050. Its escape from the central cone, including the stated enlargement, is certified.

The seven-witness bridge for (5,4,3,3) was checked both from the content formula and the defining character sums on every coordinate. Its normalized weights are 630,791,54,10 divided by 1485. Together with Pate's stated partition class and node-moving theorem, this closes order 15. The broader statement “through order 15” also uses the preceding note's explicitly accepted order-14 (4,4,3,3) input. Its proof was not among the uploaded materials and is not independently audited here.

Historical priority is NOT fully settled by this audit. The reciprocal-content diagonal coefficient is classical Young representation theory. Tensor contraction and operator formulations have established antecedents. No earlier explicit (3^5) proof was located, but the older Pate full texts were not all accessible. In particular, the quantitative condition in Pate 1999's separate (n+p,n^k) family still needs inspection before excluding that theorem as an earlier source.

## Run the checks

Use an ordinary Python invocation, not Python -O or -OO. The independent scripts refuse optimized execution, because exact assertions are part of the checks.

From this directory:

```sh
python supplied_bundle/verify.py
python audit.py
python supplementary_checks.py
python cone_audit.py
```

The first three commands require only the Python standard library. The last command additionally requires NumPy. NumPy is used with `dtype=object` exclusively for arbitrary-precision Python-integer matrix arithmetic; it does not perform floating-point certificate verification.

`audit.py` and `cone_audit.py` optionally accept a different proof-bundle directory as their first argument. By default they read `supplied_bundle` next to the scripts. No network access or optimization solver is required.

## Independence of the reconstruction

None of the independent scripts imports the supplied `exact_algebra.py` or `verify.py`.

* Characters are reconstructed through Jacobi-Trudi expansions and induced trivial characters computed by assigning distinguishable permutation cycles to labelled row capacities. This is a different character algorithm from the supplied Murnaghan-Nakayama implementation.
* Dimensions are computed by recursively removing Young-diagram corners, separately from the supplied hook-length routine.
* Central character sums are regenerated with concrete permutation representatives: block permutations and swaps are composed on all 15 actual labels, and their cycles are traversed directly. The supplied composed-marked-cycle length formula is not used. Both implementations do use the same mathematically justified orbit compression principle.
* The orbit enumerator is independently compared with exhaustive permutation enumeration in 12 small block configurations: every allowed swap number for (2,3), (3,3), (3,4), and (4,4).
* All selected k=1 sums are also compared with the Littlewood-Richardson/content-difference expression. Forty-three selected symmetric-block rows are additionally compared with the content polynomial formula.
* Every branching vector is independently regenerated. There are also 209 direct group-algebra trace comparisons at orders 2 through 6, not using the content formula to compute the direct trace.
* The full-cone script generates its counts afresh and never reads a supplied cone matrix or a stored generator cache.

## Files

`audit.py`: independent 125-witness verification.

`cone_audit.py`: independent enumeration and separation check for the full central cone.

`supplementary_checks.py`: seven-witness bridge, all small-order direct branching traces, and partition-class enumeration through order 15.

`*_results.json`: machine-readable outputs.

`*_verification.log`: actual independent run logs.

`supplied_verifier_rerun.log`: actual rerun of the original verifier.

`supplied_bundle/`: unmodified copies of the uploaded proof bundle. These are input data and supplied code, not independently authored code.

`preceding_theory_note.md`: the other uploaded note, preserved to document the bridge and the accepted order-14 dependency.

`source_integrity.json`: input checksum results.

`environment.json`: the runtime used in this audit.

`literature_priority.md`: what the literature check did and did not establish.

`SHA256SUMS.txt`: checksums of this audit package's files, excluding the manifest itself.

The arithmetic logs certify finite identities. Universal positivity is supplied by the separately audited tensor argument; neither random PSD tests nor floating-point feasibility is a proof dependency. This is not a Lean formalization or an external human-referee endorsement.


==> anc/rectangle15_independent_audit/SHA256SUMS <==
0cfb01821d3093c85397e5bee5bf4aca367a8e2fa29a6bdc047f05a7904f545a  README.md
90a7f491cf07b43d740061af7e990036770bd73c89b05ef18f298c5f991cfc80  README_original_audit.md
e5d6ed78ed7ab53ba8db9a1be35c3747640d2b213790834c9b490fa01ed67569  SHA256SUMS_original_audit.txt
837630e7d332e24fc0068ba883017a7d8c104732c682503bdb74f521dddf55b7  SOURCE_MANIFEST.md
576f22060c4e8ce3abd1e988afd902692b95cb5abc34e91ec8068aa9548722eb  audit.py
2a759861b1858eb470324b8ed1e987b29be9522fd20719809b9c2a2ac96efb5d  cone_audit.py
9a427bbf2bbb321e1925fd20a52f95008b232ec99898ecc7df3baf31503c2b00  cone_results.json
81e69662c9da1423be1d05cdc5a487fd6182cc85b909ebec92d3ccf5cff573c7  cone_results_rerun.json
bcca6a31cfa6bd83a248bd3073403e05cf5148daa3b0859bcdfdf28130404c51  cone_verification.log
9ccdb3c465e1c784aaba019b717d1ef654aeeaa839ff4ccd7432afc881674f8d  cone_verification_log.txt
755f1cdee989a05ad2e131d90e08be7ef5757d88c4fbfd347dd3bde797321a4a  environment.json
eb63f4fac5e60af33d84af662e89dc2547aa60a624643736012ed8d81651d774  independent_audit_report.md
aaee25faa2cb25971f3c987c12e9ba3fa6300077a777dd9ea741031a3ad116af  independent_results.json
a7aaacf41df314bc238d0073e412b99e2554abde968715d0d54ade8e6d0f29b0  independent_results_rerun.json
aecf31de38dfa4d5b2acd5943bd171ba4b3f9a09dbdc86d24b352bf08ab32037  independent_verification.log
53b6e656905cd007ac8c2940d0fac74582fdffbfe78b89c32f43fea6c16402ff  independent_verification_log.txt
7bda288fd1708a37bae924a57cfdc7456df2a51c772527ebca5ebf73e97410a0  literature_priority.md
3fa8570357e1996c7a86d6da67fcc4babcce654a8e0baffb93b3177a42f366f1  preceding_theory_note.md
21ea52675abe4e34d37cfb8111888f48869eb043b7a4999893e93cfb34c809f6  source_integrity.json
d49cbd80c4ba3e433c56949defc40aa6c8008850b6eb95dad25a9a714d8e6875  supplementary_checks.py
02330eb14fd81dc4d0b2c79a1aa362452d6ebc1bf7d6c505da99ad29d9a1fe2b  supplementary_results.json
02330eb14fd81dc4d0b2c79a1aa362452d6ebc1bf7d6c505da99ad29d9a1fe2b  supplementary_results_rerun.json
7579c78c322e74290c52b2b2dcaea732c71bb13a7a541096d10c00ff6b950ac6  supplementary_verification.log
7579c78c322e74290c52b2b2dcaea732c71bb13a7a541096d10c00ff6b950ac6  supplementary_verification_log.txt
d3a513f77c633bf0f2261d8fe75c9ebfdb52e4be921287f6327b886aab05f47a  supplied_bundle/README.md
fbb87031be9c59479585c8349effdd18a4521e1860388c3a2c6d35b2d86f4dca  supplied_bundle/SHA256SUMS.txt
451081fece6b7d414e328206ace378acf3039c886242cf8da64f43a8d255d0a0  supplied_bundle/certificate.json
008b3f71c8d119d143f8e73785213d8c444def23d503be77b97e630d6eb0cee8  supplied_bundle/certificate.txt
38dab35c030d94449f225179e367ea39e6d5135f107d021d07ad4e2f0271f05f  supplied_bundle/exact_algebra.py
57f72ded50c82e3e3699017a70288d4dca27b84177ef9c9a30574c81ea73796d  supplied_bundle/experimental_checks.json
58b694960b2e93af3177e9bfd64ba3169bd02b3ad19dda432bd517a1fb569b2a  supplied_bundle/old_separator.json
501f9a722f803a4764eefa2f1bf71278a0f30e15ba49442173ae507f3e7fd8f8  supplied_bundle/proof.md
49f7647dddc37a0a60981f33f07588acc538c8897a333fcb5880812973f20f56  supplied_bundle/selected_central_recheck.json
68fe87133c4acf9080c56dfbc365a74bc719d16cf86a95394e1306e595a47c85  supplied_bundle/verification_log.txt
256a89c1bb56ba5fb2499c263805afbd0ef2860fa4627ca0b584e57a0f5df43a  supplied_bundle/verify.py
68fe87133c4acf9080c56dfbc365a74bc719d16cf86a95394e1306e595a47c85  supplied_verifier_packaging_rerun.log
68fe87133c4acf9080c56dfbc365a74bc719d16cf86a95394e1306e595a47c85  supplied_verifier_rerun.log


==> anc/rectangle15_independent_audit/SHA256SUMS_original_audit.txt <==
90a7f491cf07b43d740061af7e990036770bd73c89b05ef18f298c5f991cfc80  README.md
576f22060c4e8ce3abd1e988afd902692b95cb5abc34e91ec8068aa9548722eb  audit.py
2a759861b1858eb470324b8ed1e987b29be9522fd20719809b9c2a2ac96efb5d  cone_audit.py
9a427bbf2bbb321e1925fd20a52f95008b232ec99898ecc7df3baf31503c2b00  cone_results.json
bcca6a31cfa6bd83a248bd3073403e05cf5148daa3b0859bcdfdf28130404c51  cone_verification.log
755f1cdee989a05ad2e131d90e08be7ef5757d88c4fbfd347dd3bde797321a4a  environment.json
aaee25faa2cb25971f3c987c12e9ba3fa6300077a777dd9ea741031a3ad116af  independent_results.json
aecf31de38dfa4d5b2acd5943bd171ba4b3f9a09dbdc86d24b352bf08ab32037  independent_verification.log
7bda288fd1708a37bae924a57cfdc7456df2a51c772527ebca5ebf73e97410a0  literature_priority.md
3fa8570357e1996c7a86d6da67fcc4babcce654a8e0baffb93b3177a42f366f1  preceding_theory_note.md
21ea52675abe4e34d37cfb8111888f48869eb043b7a4999893e93cfb34c809f6  source_integrity.json
d49cbd80c4ba3e433c56949defc40aa6c8008850b6eb95dad25a9a714d8e6875  supplementary_checks.py
02330eb14fd81dc4d0b2c79a1aa362452d6ebc1bf7d6c505da99ad29d9a1fe2b  supplementary_results.json
7579c78c322e74290c52b2b2dcaea732c71bb13a7a541096d10c00ff6b950ac6  supplementary_verification.log
d3a513f77c633bf0f2261d8fe75c9ebfdb52e4be921287f6327b886aab05f47a  supplied_bundle/README.md
fbb87031be9c59479585c8349effdd18a4521e1860388c3a2c6d35b2d86f4dca  supplied_bundle/SHA256SUMS.txt
451081fece6b7d414e328206ace378acf3039c886242cf8da64f43a8d255d0a0  supplied_bundle/certificate.json
008b3f71c8d119d143f8e73785213d8c444def23d503be77b97e630d6eb0cee8  supplied_bundle/certificate.txt
38dab35c030d94449f225179e367ea39e6d5135f107d021d07ad4e2f0271f05f  supplied_bundle/exact_algebra.py
57f72ded50c82e3e3699017a70288d4dca27b84177ef9c9a30574c81ea73796d  supplied_bundle/experimental_checks.json
58b694960b2e93af3177e9bfd64ba3169bd02b3ad19dda432bd517a1fb569b2a  supplied_bundle/old_separator.json
501f9a722f803a4764eefa2f1bf71278a0f30e15ba49442173ae507f3e7fd8f8  supplied_bundle/proof.md
49f7647dddc37a0a60981f33f07588acc538c8897a333fcb5880812973f20f56  supplied_bundle/selected_central_recheck.json
68fe87133c4acf9080c56dfbc365a74bc719d16cf86a95394e1306e595a47c85  supplied_bundle/verification_log.txt
256a89c1bb56ba5fb2499c263805afbd0ef2860fa4627ca0b584e57a0f5df43a  supplied_bundle/verify.py
68fe87133c4acf9080c56dfbc365a74bc719d16cf86a95394e1306e595a47c85  supplied_verifier_rerun.log


==> anc/rectangle15_independent_audit/SOURCE_MANIFEST.md <==
# Source manifest

This archive packages the independent audit performed on 11 September 2026. It distinguishes original proof inputs from independently generated audit outputs.

## Original proof/certificate inputs audited

### External upload: `rectangle15_exact_proof_bundle.zip`

This was the primary exact proof/certificate bundle. The outer ZIP is **not duplicated as a ZIP file inside this reproducibility archive**. Its contents were copied without modification into:

`supplied_bundle/`

Those preserved files are:

- `supplied_bundle/README.md`
- `supplied_bundle/certificate.json`
- `supplied_bundle/certificate.txt`
- `supplied_bundle/exact_algebra.py`
- `supplied_bundle/experimental_checks.json`
- `supplied_bundle/old_separator.json`
- `supplied_bundle/proof.md`
- `supplied_bundle/selected_central_recheck.json`
- `supplied_bundle/verification_log.txt`
- `supplied_bundle/verify.py`
- `supplied_bundle/SHA256SUMS.txt`

`source_integrity.json` records the checksum comparison performed during the audit. Every checked bundled file matched the supplied bundle's own checksum manifest.

### External upload: `rectangle15_complete_proof.md`

This standalone Markdown proof was audited as a source input. During the audit it was byte-compared with `supplied_bundle/proof.md`; `source_integrity.json` records:

`"uploaded_markdown_equals_bundled_proof": true`

The standalone external filename is not separately duplicated because its exact contents are already preserved as `supplied_bundle/proof.md`.

### External upload: `immanant_witness_theory_and_new_family.md`

This preceding theory note was used for the seven-witness bridge, the partition-class enumeration, and the explicitly accepted order-14 dependency. Its contents are preserved as:

`preceding_theory_note.md`

The note itself states that the order-14 result for `(4,4,3,3)` is accepted input rather than reproved there.

## Independently generated audit code

The following scripts were actually used in the independent audit and are preserved verbatim from the prior audit archive:

- `audit.py` — independent 125-witness verification, using Jacobi–Trudi/induced-character reconstruction rather than the supplied Murnaghan–Nakayama implementation.
- `cone_audit.py` — independent regeneration of the complete order-15 central-projector cone and separator check.
- `supplementary_checks.py` — independent seven-witness bridge checks, direct small-order branching trace comparisons, and partition-class enumeration.

These scripts do not import `supplied_bundle/exact_algebra.py` or `supplied_bundle/verify.py` for their independent algebra.

## Independently generated audit outputs

Historical outputs from the original audit session, preserved exactly:

- `independent_results.json`
- `cone_results.json`
- `supplementary_results.json`
- `independent_verification.log`
- `cone_verification.log`
- `supplementary_verification.log`
- `supplied_verifier_rerun.log`
- `environment.json`
- `source_integrity.json`
- `literature_priority.md`

Fresh packaging-time rerun outputs are separately named with `_rerun` and `_log.txt` suffixes so that the original result JSON files remain byte-for-byte unchanged.

## Audit report versus source inputs

`independent_audit_report.md` is the consolidated mathematical verdict from the conversation. It is an audit output, not an original proof input.

The archive does not claim that any unavailable paper or proof was present. In particular, the original proof of the accepted order-14 `(4,4,3,3)` case was not supplied and is not silently reconstructed here.

## External input SHA-256 identifiers

The externally uploaded source files used for this audit had these SHA-256 hashes:

```text
764a901f4da5609068bcd2126b8b6a9993cc910d4afd207c2fc6e26cd5b57d29  rectangle15_exact_proof_bundle.zip
501f9a722f803a4764eefa2f1bf71278a0f30e15ba49442173ae507f3e7fd8f8  rectangle15_complete_proof.md
3fa8570357e1996c7a86d6da67fcc4babcce654a8e0baffb93b3177a42f366f1  immanant_witness_theory_and_new_family.md
```

The outer ZIP is identified here by hash rather than nested as a second ZIP; its audited contents are present under `supplied_bundle/`.


==> anc/rectangle15_independent_audit/audit.py <==
#!/usr/bin/env python3
"""Independent exact audit. Imports no code from the supplied proof bundle.
Characters: Jacobi--Trudi + induced trivial characters, not Murnaghan--Nakayama.
Swap sums: canonical concrete permutations, composed on all n actual labels;
no formula for composite marked-cycle lengths is used.
"""
from __future__ import annotations
from collections import Counter, defaultdict
from fractions import Fraction
from functools import cache
from itertools import permutations
from math import factorial, gcd, lcm, prod
from pathlib import Path
import json, sys, time

if not __debug__:
    raise RuntimeError('Run the audit without Python -O or -OO; exact assertions are required.')

@cache
def parts(n, cap=None):
    if n == 0: return ((),)
    cap = n if cap is None else min(cap,n)
    return tuple((i,)+r for i in range(cap,0,-1) for r in parts(n-i,i))

@cache
def children(a):
    result=[]
    for i in range(len(a)+1):
        b=list(a)+( [0] if i==len(a) else [] )
        b[i]+=1
        if all(b[j]>=b[j+1] for j in range(len(b)-1)):
            result.append(tuple(b))
    return tuple(result)

@cache
def boxes(a):
    return frozenset((i,j) for i,m in enumerate(a) for j in range(m))

@cache
def f(a):
    if not a: return 1
    return sum(f(b) for b in parts(sum(a)-1) if boxes(b)<boxes(a))

@cache
def z(r):
    return prod(k**v*factorial(v) for k,v in Counter(r).items())

@cache
def transpose(a):
    return tuple(sum(v>=j for v in a) for j in range(1,a[0]+1)) if a else ()

@cache
def jt_h(a):
    """Expand det(h_(a_i-i+j)) into monomials of h via sparse determinant DP."""
    ell=len(a)
    dp={0:{():1}}
    for i in range(ell):
        nd={}
        for mask, poly in dp.items():
            for j in range(ell):
                if mask>>j&1: continue
                degree=a[i]-i+j
                if degree<0: continue
                sign=(-1)**sum(bool(mask>>k&1) for k in range(j+1,ell))
                dest=nd.setdefault(mask|1<<j,defaultdict(int))
                for degrees,coef in poly.items():
                    key=tuple(sorted(degrees+((degree,) if degree else ()),reverse=True))
                    dest[key]+=sign*coef
        dp={m:{p:c for p,c in pol.items() if c} for m,pol in nd.items()}
    return tuple(dp.get((1<<ell)-1,{():1}).items())

@cache
def permutation_character(capacities, rho):
    """Assign distinguishable permutation cycles to labelled row blocks."""
    if not rho: return int(not capacities)
    r=rho[0]
    out=0
    for c,m in Counter(capacities).items():
        if c<r: continue
        b=list(capacities); b.remove(c)
        if c>r: b.append(c-r)
        out+=m*permutation_character(tuple(sorted(b,reverse=True)),rho[1:])
    return out

@cache
def chi(a,rho):
    if sum(a)!=sum(rho): raise ValueError('character sizes disagree')
    if a and len(a)>a[0]:
        return (-1)**(sum(rho)-len(rho))*chi(transpose(a),rho)
    return sum(coef*permutation_character(degrees,rho) for degrees,coef in jt_h(a))

@cache
def csum(a): return sum(j-i for i,j in boxes(a))

def primitive(v):
    den=lcm(*(Fraction(t).denominator for t in v))
    ints=[int(den*t) for t in v]
    divisor=gcd(*ints)
    if divisor==0: raise ValueError('zero ray')
    return tuple(t//divisor for t in ints)

@cache
def cycle_type(p):
    seen=set(); lens=[]
    for i in range(len(p)):
        if i in seen: continue
        j=i; m=0
        while j not in seen:
            seen.add(j); m+=1; j=p[j]
        lens.append(m)
    return tuple(sorted(lens,reverse=True))

@cache
def compositions_leq(total,k):
    if k==0: return ((),)
    return tuple((i,)+rest for i in range(total+1) for rest in compositions_leq(total-i,k-1))

def representative(rho):
    p=[]; off=0
    for r in rho:
        p.extend(tuple(range(off+1,off+r))+(off,)); off+=r
    return tuple(p)

@cache
def concrete_extensions(mark_perm, n):
    """All tail/cycle orbits, explicitly realized as permutations on n labels.
    Every unmarked-label assignment orbit has size (n-k)!/z(unmarked cycles).
    """
    k=len(mark_perm); out=[]
    for tails in compositions_leq(n-k,k):
        unused=n-k-sum(tails)
        for rho in parts(unused):
            p=list(range(n)); nxt=k
            for i,t in enumerate(tails):
                chain=[i]+list(range(nxt,nxt+t))+[mark_perm[i]]
                for src,dst in zip(chain,chain[1:]): p[src]=dst
                nxt+=t
            for cyc in rho:
                for h in range(cyc): p[nxt+h]=nxt+(h+1)%cyc
                nxt+=cyc
            assert nxt==n
            p=tuple(p)
            out.append((p,cycle_type(p),factorial(n-k)//z(rho)))
    return tuple(out)

def concrete_counts(p,q,k):
    out=defaultdict(int)
    for sr in parts(k):
        s=representative(sr)
        mult=factorial(k)//z(sr)
        aa=concrete_extensions(s,p)
        for t in permutations(range(k)):
            bb=concrete_extensions(t,q)
            for a,ar,aw in aa:
                for b,br,bw in bb:
                    # Compose (a direct-sum b) after the actual cross swaps.
                    ab=a+tuple(p+j for j in b)
                    perm=list(ab)
                    for j in range(k): perm[j],perm[p+j]=ab[p+j],ab[j]
                    out[(ar,br,cycle_type(tuple(perm)))]+=mult*aw*bw
    assert sum(out.values())==factorial(p)*factorial(q)
    marginal=defaultdict(int)
    for (r,s,t),w in out.items(): marginal[r,s]+=w
    assert all(marginal[r,s]==factorial(p)//z(r)*(factorial(q)//z(s)) for r in parts(p) for s in parts(q))
    return dict(out)

def brute_counts(p,q,k):
    out=Counter()
    for a in permutations(range(p)):
        for b in permutations(range(q)):
            ab=a+tuple(p+j for j in b)
            perm=list(ab)
            for j in range(k): perm[j],perm[p+j]=ab[p+j],ab[j]
            out[(cycle_type(a),cycle_type(b),cycle_type(tuple(perm)))]+=1
    return dict(out)

def content_row(p,beta,k,ps):
    out=[]
    for nu in ps:
        if not boxes(beta)<=boxes(nu): out.append(0); continue
        added=boxes(nu)-boxes(beta)
        if len({j for i,j in added})!=p: out.append(0); continue
        def P(x): return prod(x+j-i for i,j in added)
        r=p-k
        numerator=sum((-1)**(r-j)*(factorial(r)//factorial(j)//factorial(r-j))*P(j-p+1) for j in range(r+1))
        assert numerator%factorial(r)==0
        out.append(numerator//factorial(r))
    return primitive(out)

def branch_row(beta,gamma,ps):
    assert sum(beta)==14 and sum(gamma)==13 and boxes(gamma)<boxes(beta)
    rem=next(iter(boxes(beta)-boxes(gamma))); c=rem[1]-rem[0]
    row={}
    for nu in children(beta):
        add=next(iter(boxes(nu)-boxes(beta))); diff=add[1]-add[0]-c
        assert diff!=0
        row[nu]=Fraction(1,diff)
    return primitive([row.get(nu,0) for nu in ps])

def main():
    start=time.time()
    root=Path(sys.argv[1]) if len(sys.argv)>1 else Path(__file__).resolve().parent/'supplied_bundle'
    cert=json.loads((root/'certificate.json').read_text())
    assert cert['order']==15 and cert['target']==[3]*5 and cert['dimension']==6006
    assert len(cert['terms'])==125
    assert Counter(t['kind'] for t in cert['terms'])=={'central':106,'branch':19}
    assert [t['id'] for t in cert['terms']]==list(range(1,126))
    ps=parts(15); assert len(ps)==176 and tuple(map(tuple,cert['partitions']))==ps
    fs=[f(a) for a in ps]; assert f((3,)*5)==6006
    for n in range(16):
        pp=parts(n)
        table=[[chi(a,r) for r in pp] for a in pp]
        assert all(table[i][-1]==f(a) for i,a in enumerate(pp))
        weights=[factorial(n)//z(r) for r in pp]
        for i in range(len(pp)):
            for j in range(i+1):
                assert sum(x*y*w for x,y,w in zip(table[i],table[j],weights))==factorial(n)*(i==j)
    print('PASS: independent Jacobi--Trudi character tables and branching dimensions, n=0..15',flush=True)
    for p,q in [(2,3),(3,3),(3,4),(4,4)]:
        for k in range(1,min(p,q)+1):
            assert concrete_counts(p,q,k)==brute_counts(p,q,k)
    print('PASS: concrete orbit enumerator equals full permutation sums in 12 small block configurations',flush=True)
    cycle_type.cache_clear(); concrete_extensions.cache_clear()
    grouped=defaultdict(list)
    rows={}
    for term in cert['terms']:
        if term['kind']=='branch': rows[term['id']]=branch_row(tuple(term['beta']),tuple(term['gamma']),ps)
        else: grouped[(sum(term['alpha']),sum(term['beta']),term['swaps'])].append(term)
    print('PASS: 19 branching witnesses regenerated independently',flush=True)
    symmetric_checks=0
    for (p,q,k),terms in sorted(grouped.items()):
        counts=concrete_counts(p,q,k)
        for term in terms:
            a,b=tuple(term['alpha']),tuple(term['beta'])
            h=defaultdict(int)
            for (r,s,t),count in counts.items(): h[t]+=count*chi(a,r)*chi(b,s)
            raw=[sum(w*chi(nu,t) for t,w in h.items()) for nu in ps]
            rows[term['id']]=primitive(raw)
            if a==(p,):
                assert rows[term['id']]==content_row(p,b,k,ps)
                symmetric_checks+=1
            if k==1:
                for nu,val in zip(ps,raw):
                    numerator=sum(factorial(p)//z(r)*(factorial(q)//z(s))*chi(a,r)*chi(b,s)*chi(nu,tuple(sorted(r+s,reverse=True))) for r in parts(p) for s in parts(q))
                    assert numerator%(factorial(p)*factorial(q))==0
                    mult=numerator//(factorial(p)*factorial(q))
                    assert val==factorial(p)*factorial(q)//(p*q)*mult*(csum(nu)-csum(a)-csum(b))
        cycle_type.cache_clear(); concrete_extensions.cache_clear()
        print(f'PASS: independent defining character sums ({p},{q}; k={k}), {len(terms)} rows',flush=True)
    total=[0]*176
    for term in cert['terms']:
        row=rows[term['id']]
        expected={tuple(a):v for a,v in term['coefficients']}
        assert len(expected)==len(term['coefficients'])
        assert expected=={nu:v for nu,v in zip(ps,row) if v}
        assert gcd(*row)==1 and sum(v*d for v,d in zip(row,fs))==0
        weight=int(term['weight']); assert weight>0 and str(weight)==term['weight']
        for j,v in enumerate(row): total[j]+=weight*v
    M=int(cert['scale']); assert M>0
    assert gcd(M,*(int(t['weight']) for t in cert['terms']))==1
    want=[0]*176; want[ps.index((15,))]=6006*M; want[ps.index((3,)*5)]=-M
    assert total==want
    dual=json.loads((root/'old_separator.json').read_text()); assert tuple(map(tuple,dual['partitions']))==ps
    y=dual['dual_integer']
    pair=sum(r*d*yy for r,d,yy in zip(rows[120],fs,y)); assert pair==-116616500
    assert pair//50050==-2330
    print(f'PASS: {symmetric_checks} symmetric-block rows also checked by independent content-polynomial evaluations',flush=True)
    print('PASS: all 125 stored rows agree, primitive signs preserved, all weights positive, all 176 final coordinates exact',flush=True)
    print('PASS: term 120 separator pairing -116616500, normalized -2330',flush=True)
    report={'status':'PASS','independent_character_method':'Jacobi-Trudi / cycle-to-labelled-block assignment',
            'central_method':'concrete permutation representatives and direct composition on 15 labels',
            'central_rows':106,'branch_rows':19,'coordinates':176,'symmetric_content_checks':symmetric_checks,
            'nonzero_final_coordinates':[[list(p),str(t)] for p,t in zip(ps,total) if t],
            'M':str(M),'M_digits':len(str(M)),'f_target':f((3,)*5),'elapsed_seconds':time.time()-start}
    (Path(__file__).parent/'independent_results.json').write_text(json.dumps(report,indent=2))
    print(json.dumps(report,indent=2),flush=True)

if __name__=='__main__': main()


==> anc/rectangle15_independent_audit/cone_audit.py <==
#!/usr/bin/env python3
"""Rebuild EVERY central-projector order-15 witness; certify old separator.
Requires numpy, used only with arbitrary-precision Python integer objects.
Counts are freshly generated by the independent concrete-permutation routine.
"""
from audit import parts,chi,f,concrete_counts,cycle_type,concrete_extensions
from math import gcd
from pathlib import Path
import numpy as np
import json,time,sys

start=time.time(); ROOT=Path(__file__).parent
ps=parts(15); index={p:i for i,p in enumerate(ps)}
T=np.array([[chi(p,r) for r in ps] for p in ps],dtype=object)
bundle=Path(sys.argv[1]) if len(sys.argv)>1 else ROOT/'supplied_bundle'
dual=json.loads((bundle/'old_separator.json').read_text())
assert tuple(map(tuple,dual['partitions']))==ps
y=dual['dual_integer']; fs=[f(p) for p in ps]
fy=[a*b for a,b in zip(fs,y)]
rays=set(); zero=0; labels=0; minimum=None; groups=[]
for p in range(1,8):
    q=15-p; P,Q=parts(p),parts(q); ip={r:i for i,r in enumerate(P)}; iq={s:i for i,s in enumerate(Q)}
    TP=np.array([[chi(a,r) for r in P] for a in P],dtype=object)
    TQ=np.array([[chi(b,s) for s in Q] for b in Q],dtype=object)
    for k in range(1,p+1):
        counts=concrete_counts(p,q,k)
        D=np.zeros((len(P)*len(Q),len(ps)),dtype=object)
        for (r,s,t),w in counts.items(): D[ip[r]*len(Q)+iq[s],index[t]]=w
        H=(D@T.T).reshape(len(P),len(Q),len(ps))
        U=(TP@H.reshape(len(P),-1)).reshape(len(P),len(Q),len(ps))
        V=(TQ@U.transpose(1,0,2).reshape(len(Q),-1)).reshape(len(Q),len(P),len(ps)).transpose(1,0,2)
        for a in range(len(P)):
            for b in range(len(Q)):
                raw=tuple(int(v) for v in V[a,b,:]); labels+=1
                g=gcd(*raw)
                if not g: zero+=1;continue
                row=tuple(v//g for v in raw)
                assert sum(v*d for v,d in zip(row,fs))==0
                pair=sum(v*t for v,t in zip(row,fy)); assert pair>=0,(P[a],Q[b],k,pair)
                minimum=pair if minimum is None else min(minimum,pair)
                rays.add(row)
        groups.append([p,q,k,len(P)*len(Q)])
        cycle_type.cache_clear(); concrete_extensions.cache_clear()
        print(f'PASS: full central group ({p},{q}; k={k}), {len(P)*len(Q)} labels',flush=True)
assert labels==8112 and zero==1310 and len(rays)==5398 and minimum==98
assert y[index[(15,)]]==9700 and y[index[(3,)*5]]==10000
assert min(y)>=0 and y[index[(1,)*15]]==0
assert all(y[index[(15,)]]>=yy for p,yy in zip(ps,y) if p!=(3,)*5)
report={'status':'PASS','labels':labels,'zero_labels':zero,'distinct_nonzero_rays':len(rays),
        'minimum_primitive_raw_separator_pairing':minimum,'target_normalized_pairing':-300,
        'all_other_PDC_rays_nonnegative':True,'all_immanant_nonnegativity_rays_nonnegative':True,
        'all_Schur_lower_bound_rays_nonnegative':True,'groups':groups,'elapsed_seconds':time.time()-start}
(ROOT/'cone_results.json').write_text(json.dumps(report,indent=2))
print(json.dumps(report,indent=2),flush=True)


==> anc/rectangle15_independent_audit/cone_results.json <==
{
  "status": "PASS",
  "labels": 8112,
  "zero_labels": 1310,
  "distinct_nonzero_rays": 5398,
  "minimum_primitive_raw_separator_pairing": 98,
  "target_normalized_pairing": -300,
  "all_other_PDC_rays_nonnegative": true,
  "all_immanant_nonnegativity_rays_nonnegative": true,
  "all_Schur_lower_bound_rays_nonnegative": true,
  "groups": [
    [
      1,
      14,
      1,
      135
    ],
    [
      2,
      13,
      1,
      202
    ],
    [
      2,
      13,
      2,
      202
    ],
    [
      3,
      12,
      1,
      231
    ],
    [
      3,
      12,
      2,
      231
    ],
    [
      3,
      12,
      3,
      231
    ],
    [
      4,
      11,
      1,
      280
    ],
    [
      4,
      11,
      2,
      280
    ],
    [
      4,
      11,
      3,
      280
    ],
    [
      4,
      11,
      4,
      280
    ],
    [
      5,
      10,
      1,
      294
    ],
    [
      5,
      10,
      2,
      294
    ],
    [
      5,
      10,
      3,
      294
    ],
    [
      5,
      10,
      4,
      294
    ],
    [
      5,
      10,
      5,
      294
    ],
    [
      6,
      9,
      1,
      330
    ],
    [
      6,
      9,
      2,
      330
    ],
    [
      6,
      9,
      3,
      330
    ],
    [
      6,
      9,
      4,
      330
    ],
    [
      6,
      9,
      5,
      330
    ],
    [
      6,
      9,
      6,
      330
    ],
    [
      7,
      8,
      1,
      330
    ],
    [
      7,
      8,
      2,
      330
    ],
    [
      7,
      8,
      3,
      330
    ],
    [
      7,
      8,
      4,
      330
    ],
    [
      7,
      8,
      5,
      330
    ],
    [
      7,
      8,
      6,
      330
    ],
    [
      7,
      8,
      7,
      330
    ]
  ],
  "elapsed_seconds": 32.06566619873047
}

==> anc/rectangle15_independent_audit/cone_results_rerun.json <==
{
  "status": "PASS",
  "labels": 8112,
  "zero_labels": 1310,
  "distinct_nonzero_rays": 5398,
  "minimum_primitive_raw_separator_pairing": 98,
  "target_normalized_pairing": -300,
  "all_other_PDC_rays_nonnegative": true,
  "all_immanant_nonnegativity_rays_nonnegative": true,
  "all_Schur_lower_bound_rays_nonnegative": true,
  "groups": [
    [
      1,
      14,
      1,
      135
    ],
    [
      2,
      13,
      1,
      202
    ],
    [
      2,
      13,
      2,
      202
    ],
    [
      3,
      12,
      1,
      231
    ],
    [
      3,
      12,
      2,
      231
    ],
    [
      3,
      12,
      3,
      231
    ],
    [
      4,
      11,
      1,
      280
    ],
    [
      4,
      11,
      2,
      280
    ],
    [
      4,
      11,
      3,
      280
    ],
    [
      4,
      11,
      4,
      280
    ],
    [
      5,
      10,
      1,
      294
    ],
    [
      5,
      10,
      2,
      294
    ],
    [
      5,
      10,
      3,
      294
    ],
    [
      5,
      10,
      4,
      294
    ],
    [
      5,
      10,
      5,
      294
    ],
    [
      6,
      9,
      1,
      330
    ],
    [
      6,
      9,
      2,
      330
    ],
    [
      6,
      9,
      3,
      330
    ],
    [
      6,
      9,
      4,
      330
    ],
    [
      6,
      9,
      5,
      330
    ],
    [
      6,
      9,
      6,
      330
    ],
    [
      7,
      8,
      1,
      330
    ],
    [
      7,
      8,
      2,
      330
    ],
    [
      7,
      8,
      3,
      330
    ],
    [
      7,
      8,
      4,
      330
    ],
    [
      7,
      8,
      5,
      330
    ],
    [
      7,
      8,
      6,
      330
    ],
    [
      7,
      8,
      7,
      330
    ]
  ],
  "elapsed_seconds": 55.229113817214966
}

==> anc/rectangle15_independent_audit/cone_verification.log <==
PASS: full central group (1,14; k=1), 135 labels
PASS: full central group (2,13; k=1), 202 labels
PASS: full central group (2,13; k=2), 202 labels
PASS: full central group (3,12; k=1), 231 labels
PASS: full central group (3,12; k=2), 231 labels
PASS: full central group (3,12; k=3), 231 labels
PASS: full central group (4,11; k=1), 280 labels
PASS: full central group (4,11; k=2), 280 labels
PASS: full central group (4,11; k=3), 280 labels
PASS: full central group (4,11; k=4), 280 labels
PASS: full central group (5,10; k=1), 294 labels
PASS: full central group (5,10; k=2), 294 labels
PASS: full central group (5,10; k=3), 294 labels
PASS: full central group (5,10; k=4), 294 labels
PASS: full central group (5,10; k=5), 294 labels
PASS: full central group (6,9; k=1), 330 labels
PASS: full central group (6,9; k=2), 330 labels
PASS: full central group (6,9; k=3), 330 labels
PASS: full central group (6,9; k=4), 330 labels
PASS: full central group (6,9; k=5), 330 labels
PASS: full central group (6,9; k=6), 330 labels
PASS: full central group (7,8; k=1), 330 labels
PASS: full central group (7,8; k=2), 330 labels
PASS: full central group (7,8; k=3), 330 labels
PASS: full central group (7,8; k=4), 330 labels
PASS: full central group (7,8; k=5), 330 labels
PASS: full central group (7,8; k=6), 330 labels
PASS: full central group (7,8; k=7), 330 labels
{
  "status": "PASS",
  "labels": 8112,
  "zero_labels": 1310,
  "distinct_nonzero_rays": 5398,
  "minimum_primitive_raw_separator_pairing": 98,
  "target_normalized_pairing": -300,
  "all_other_PDC_rays_nonnegative": true,
  "all_immanant_nonnegativity_rays_nonnegative": true,
  "all_Schur_lower_bound_rays_nonnegative": true,
  "groups": [
    [
      1,
      14,
      1,
      135
    ],
    [
      2,
      13,
      1,
      202
    ],
    [
      2,
      13,
      2,
      202
    ],
    [
      3,
      12,
      1,
      231
    ],
    [
      3,
      12,
      2,
      231
    ],
    [
      3,
      12,
      3,
      231
    ],
    [
      4,
      11,
      1,
      280
    ],
    [
      4,
      11,
      2,
      280
    ],
    [
      4,
      11,
      3,
      280
    ],
    [
      4,
      11,
      4,
      280
    ],
    [
      5,
      10,
      1,
      294
    ],
    [
      5,
      10,
      2,
      294
    ],
    [
      5,
      10,
      3,
      294
    ],
    [
      5,
      10,
      4,
      294
    ],
    [
      5,
      10,
      5,
      294
    ],
    [
      6,
      9,
      1,
      330
    ],
    [
      6,
      9,
      2,
      330
    ],
    [
      6,
      9,
      3,
      330
    ],
    [
      6,
      9,
      4,
      330
    ],
    [
      6,
      9,
      5,
      330
    ],
    [
      6,
      9,
      6,
      330
    ],
    [
      7,
      8,
      1,
      330
    ],
    [
      7,
      8,
      2,
      330
    ],
    [
      7,
      8,
      3,
      330
    ],
    [
      7,
      8,
      4,
      330
    ],
    [
      7,
      8,
      5,
      330
    ],
    [
      7,
      8,
      6,
      330
    ],
    [
      7,
      8,
      7,
      330
    ]
  ],
  "elapsed_seconds": 32.06566619873047
}


==> anc/rectangle15_independent_audit/cone_verification_log.txt <==
PASS: full central group (1,14; k=1), 135 labels
PASS: full central group (2,13; k=1), 202 labels
PASS: full central group (2,13; k=2), 202 labels
PASS: full central group (3,12; k=1), 231 labels
PASS: full central group (3,12; k=2), 231 labels
PASS: full central group (3,12; k=3), 231 labels
PASS: full central group (4,11; k=1), 280 labels
PASS: full central group (4,11; k=2), 280 labels
PASS: full central group (4,11; k=3), 280 labels
PASS: full central group (4,11; k=4), 280 labels
PASS: full central group (5,10; k=1), 294 labels
PASS: full central group (5,10; k=2), 294 labels
PASS: full central group (5,10; k=3), 294 labels
PASS: full central group (5,10; k=4), 294 labels
PASS: full central group (5,10; k=5), 294 labels
PASS: full central group (6,9; k=1), 330 labels
PASS: full central group (6,9; k=2), 330 labels
PASS: full central group (6,9; k=3), 330 labels
PASS: full central group (6,9; k=4), 330 labels
PASS: full central group (6,9; k=5), 330 labels
PASS: full central group (6,9; k=6), 330 labels
PASS: full central group (7,8; k=1), 330 labels
PASS: full central group (7,8; k=2), 330 labels
PASS: full central group (7,8; k=3), 330 labels
PASS: full central group (7,8; k=4), 330 labels
PASS: full central group (7,8; k=5), 330 labels
PASS: full central group (7,8; k=6), 330 labels
PASS: full central group (7,8; k=7), 330 labels
{
  "status": "PASS",
  "labels": 8112,
  "zero_labels": 1310,
  "distinct_nonzero_rays": 5398,
  "minimum_primitive_raw_separator_pairing": 98,
  "target_normalized_pairing": -300,
  "all_other_PDC_rays_nonnegative": true,
  "all_immanant_nonnegativity_rays_nonnegative": true,
  "all_Schur_lower_bound_rays_nonnegative": true,
  "groups": [
    [
      1,
      14,
      1,
      135
    ],
    [
      2,
      13,
      1,
      202
    ],
    [
      2,
      13,
      2,
      202
    ],
    [
      3,
      12,
      1,
      231
    ],
    [
      3,
      12,
      2,
      231
    ],
    [
      3,
      12,
      3,
      231
    ],
    [
      4,
      11,
      1,
      280
    ],
    [
      4,
      11,
      2,
      280
    ],
    [
      4,
      11,
      3,
      280
    ],
    [
      4,
      11,
      4,
      280
    ],
    [
      5,
      10,
      1,
      294
    ],
    [
      5,
      10,
      2,
      294
    ],
    [
      5,
      10,
      3,
      294
    ],
    [
      5,
      10,
      4,
      294
    ],
    [
      5,
      10,
      5,
      294
    ],
    [
      6,
      9,
      1,
      330
    ],
    [
      6,
      9,
      2,
      330
    ],
    [
      6,
      9,
      3,
      330
    ],
    [
      6,
      9,
      4,
      330
    ],
    [
      6,
      9,
      5,
      330
    ],
    [
      6,
      9,
      6,
      330
    ],
    [
      7,
      8,
      1,
      330
    ],
    [
      7,
      8,
      2,
      330
    ],
    [
      7,
      8,
      3,
      330
    ],
    [
      7,
      8,
      4,
      330
    ],
    [
      7,
      8,
      5,
      330
    ],
    [
      7,
      8,
      6,
      330
    ],
    [
      7,
      8,
      7,
      330
    ]
  ],
  "elapsed_seconds": 55.229113817214966
}


==> anc/rectangle15_independent_audit/environment.json <==
{
  "python": "3.13.5 (main, Jul 15 2026, 20:25:40) [GCC 14.2.0]",
  "platform": "Linux-6.18.35-x86_64-with-glibc2.41",
  "numpy": "2.3.5"
}

==> anc/rectangle15_independent_audit/independent_audit_report.md <==
# Independent audit of the order-15 rectangular ordinary-immanant PDC proof

Audit date: 11 September 2026.

## Verdict

The supplied argument proves

\[
\boxed{d_{(3,3,3,3,3)}(A)\le 6006\,\operatorname{per}(A)}
\]

for every complex Hermitian positive-semidefinite \(15\times15\) matrix \(A\), including singular matrices.

No fatal error or substantive mathematical gap was found in the branching-refined positivity theorem, its trace/content formula, or the 125-witness certificate. The supplied verifier was rerun; every selected witness was independently reconstructed by a separate character algorithm; the complete 176-coordinate identity was checked exactly; and the full central-projector cone used in the separation claim was independently regenerated.

Two qualifications are logically separate from this conclusion. First, the broader phrase “through order 15” uses the preceding note’s explicitly accepted order-14 case \((4,4,3,3)\), whose proof was not supplied and therefore was not independently audited here. Second, historical priority remains only partially resolved: the relevant content coefficients are classical symmetric-group representation theory, and not every older Pate paper was available in full text during the audit.

### Answers to the seven requested questions

1. **Is the branching-refined positivity theorem valid?** Yes.
2. **Is the trace/content coefficient formula correct?** Yes, including support, sign, the factor \(f^\gamma\), and the nonzero denominator.
3. **Is the 125-witness exact certificate correct?** Yes. All 106 central and 19 branching-refined primitive vectors were regenerated and the final identity was checked in all 176 coordinates.
4. **Does it prove PDC for \((3^5)\) on the full complex PSD cone?** Yes. No positive-definiteness or invertibility assumption is required.
5. **Does this complete ordinary-immanant PDC through order 15?** Yes, conditional only on the previously accepted order-14 endpoint used by the project. The order-15 closure itself was checked from the supplied and independently regenerated order-15 ingredients.
6. **Which parts are genuinely new?** The reciprocal-content representation-theoretic coefficient is not new. Novelty of the exact general positivity family and of the \((3^5)\) consequence was not conclusively established from the accessible older literature.
7. **What remains before public circulation?** Preserve the exact certificate and verifier, document the earlier-case dependencies, cite the classical representation-theory antecedents, and qualify priority claims until the inaccessible older literature has been checked. No mathematical repair of the rectangular proof is indicated by this audit.

## 1. Branching-refined positivity theorem

### 1.1 The filter is an orthogonal projection

Set

\[
b=e_\beta^{(n-1)}e_\gamma^{(n-2)}.
\]

Each \(e_\eta^{(m)}\) is a self-adjoint central idempotent in \(\mathbb C[S_m]\), with involution \(\sigma^*=\sigma^{-1}\). The embedded element \(e_\gamma^{(n-2)}\) belongs to \(\mathbb C[S_{n-1}]\), while \(e_\beta^{(n-1)}\) is central in that larger algebra. Hence the two idempotents commute and

\[
b^*=b,\qquad b^2=b.
\]

Thus \(b\) acts as an orthogonal projection in every unitary representation. The proof does not require \(e_\gamma^{(n-2)}\) to be central in \(\mathbb C[S_{n-1}]\).

### 1.2 The squared-norm positivity is valid over the complex numbers

Let

\[
A=(\langle x_i,x_j\rangle),\qquad x=x_1\otimes\cdots\otimes x_n,
\]

and put \(s=(n-1,n)\), \(W=bsb\). Since \(b\) acts only on the first \(n-1\) tensor positions,

\[
bx=u\otimes v,\qquad v=x_n.
\]

Write

\[
u=\sum_{R,i}u_{R,i}\,e_R\otimes e_i,
\qquad
v=\sum_i v_i e_i.
\]

Direct expansion gives

\[
\begin{aligned}
\langle u\otimes v,s(u\otimes v)\rangle
&=\sum_R\left|\sum_i u_{R,i}\overline{v_i}\right|^2\\
&=\bigl\|(I\otimes\langle v,\cdot\rangle)u\bigr\|^2\ge0.
\end{aligned}
\]

Therefore \(\langle x,bsbx\rangle\ge0\) for every decomposable Gram tensor. The conjugation is in the correct place, so the argument is genuinely complex-Hilbert-space positivity, not a real-only computation.

This proves nonnegativity on decomposable tensors; it does **not** claim that \(bsb\) is a positive-semidefinite operator on the entire tensor space. That distinction is important because some irreducible trace coefficients are negative.

For every permutation \(g\), \(g^{-1}x\) is still decomposable, so

\[
\langle x,gWg^{-1}x\rangle=\langle g^{-1}x,Wg^{-1}x\rangle\ge0.
\]

Consequently the central average of \(W\) has nonnegative expectation on every Gram tensor.

## 2. Jucys–Murphy identity and trace/content formula

### 2.1 The group-algebra identity has the correct sign

Define

\[
J_m=\sum_{i<m}(i,m),\qquad s=(n-1,n).
\]

Conjugation gives

\[
sJ_{n-1}s=\sum_{i<n-1}(i,n)=J_n-s,
\]

hence

\[
J_n=sJ_{n-1}s+s.
\]

Multiplying on the left by \(s\) yields

\[
\boxed{sJ_n-J_{n-1}s=1.}
\]

There is no missing sign or transposition factor.

### 2.2 Young branching and the rank of the filtered subspace

Fix an irreducible \(S^\nu\) and write \(Q=\rho_\nu(b)\).

If \(\nu\) does not cover \(\beta\), the restriction of \(S^\nu\) to \(S_{n-1}\) contains no \(S^\beta\), so \(Q=0\).

If \(\nu\succ\beta\), the multiplicity-free Young branching rule first selects one \(S^\beta\) and then one \(S^\gamma\) inside it. Therefore

\[
\operatorname{Tr}Q=\dim\operatorname{im}Q=f^\gamma.
\]

Put

\[
u=c(\nu\setminus\beta),\qquad c=c(\beta\setminus\gamma).
\]

On the selected subspace the Jucys–Murphy operators act by their content eigenvalues:

\[
J_nQ=uQ,\qquad J_{n-1}Q=cQ.
\]

The corresponding left-sided identities follow from the same spectral decomposition, or by adjointness.

Multiplying the group-algebra identity by \(Q\) and taking trace gives

\[
\begin{aligned}
\operatorname{Tr}Q
&=\operatorname{Tr}(sJ_nQ)-\operatorname{Tr}(J_{n-1}sQ)\\
&=u\,\operatorname{Tr}(sQ)-c\,\operatorname{Tr}(Qs)\\
&=(u-c)\operatorname{Tr}(Qs).
\end{aligned}
\]

Since \(Q^2=Q\), cyclicity gives

\[
\operatorname{Tr}(QsQ)=\operatorname{Tr}(Qs).
\]

Hence

\[
\boxed{
\operatorname{Tr}_{S^\nu}(bsb)
=\frac{f^\gamma}{c(\nu\setminus\beta)-c(\beta\setminus\gamma)}.
}
\]

This is the claimed trace/content formula.

### 2.3 The denominator is always nonzero

Suppose the removable box \(\beta\setminus\gamma\) is in row \(r\). Its content is

\[
c=\beta_r-r.
\]

An addable box of \(\beta\) in row \(i\) has content

\[
u=\beta_i+1-i,
\]

where a trailing zero part is allowed for a new row. Then

\[
u-c=\beta_i-\beta_r+1+r-i.
\]

If \(i\le r\), this is strictly positive. If \(i>r\), removability implies \(\beta_r>\beta_{r+1}\ge\beta_i\), so

\[
u-c\le r-i<0.
\]

Thus \(u-c\ne0\) in all cases.

## 3. Normalization from irreducible traces to raw immanants

The central average has the irreducible expansion

\[
Z(W)=\sum_{\nu\vdash n}\frac{t_\nu}{f^\nu}e_\nu,
\qquad
t_\nu=\operatorname{Tr}_{S^\nu}(W).
\]

For a Gram tensor,

\[
\langle x,e_\nu x\rangle=\frac{f^\nu}{n!}d_\nu(A).
\]

Therefore

\[
\langle x,Z(W)x\rangle
=\frac1{n!}\sum_{\nu\vdash n}t_\nu d_\nu(A).
\]

The factor \(f^\nu\) cancels. Consequently the coefficient of the **raw immanant** \(d_\nu\) is the irreducible trace \(t_\nu\), not \(t_\nu/f^\nu\).

Substituting the branching trace gives

\[
\langle x,Z(W)x\rangle
=
\frac{f^\gamma}{n!}
\sum_{\nu\succ\beta}
\frac{d_\nu(A)}{c(\nu\setminus\beta)-c(\beta\setminus\gamma)}\ge0.
\]

Dividing by the positive common factor proves the displayed branching inequality.

For the central-projector witnesses, with \(E=e_\alpha\otimes e_\beta\), cyclicity and \(E^2=E\) give

\[
\operatorname{Tr}(E\tau_kE)=\operatorname{Tr}(\tau_kE),
\]

so

\[
t_\nu=\frac{f^\alpha f^\beta}{p!q!}F_{\alpha,\beta,k}(\nu).
\]

The proportionality factor is positive and independent of \(\nu\). For \(k=1\), averaging one cross-block transposition gives the equivalent content/Littlewood–Richardson expression

\[
t_\nu=\frac{f^\alpha f^\beta}{pq}
 c_{\alpha\beta}^{\nu}
(\kappa_\nu-\kappa_\alpha-\kappa_\beta),
\]

so the primitive integer normalization used by the verifier preserves the inequality direction.

No normalization error was found in the supplied proof or certificate.

## 4. Full complex Hermitian PSD cone, including singular matrices

Every complex Hermitian positive-semidefinite matrix has a Gram representation. The positivity proof above is stated directly for arbitrary Gram vectors and nowhere assumes that those vectors are linearly independent, that \(A\) is invertible, or that \(\det A>0\).

Therefore singular PSD matrices are included directly. No approximation by positive-definite matrices or continuity argument is needed.

## 5. Independent verification of the 125-witness certificate

### 5.1 Supplied verifier

The supplied `verify.py` and `exact_algebra.py` were inspected and rerun. The supplied verifier reconstructs the witnesses rather than merely trusting the success log. The rerun passed and is preserved as `supplied_verifier_rerun.log`.

### 5.2 Independent reconstruction route

The independent verifier imports none of the supplied algebra code.

Its character computation is substantially independent: it expands Schur functions through the Jacobi–Trudi determinant and evaluates products of complete homogeneous symmetric functions as induced trivial characters by assigning permutation cycles to labelled block capacities. This differs from the supplied Murnaghan–Nakayama implementation.

Dimensions are independently computed by recursive Young branching, rather than the supplied hook-length code.

For the central character sums, the independent implementation constructs concrete block permutations, composes them with the actual cross-block swaps on all 15 labels, and traverses the resulting permutation cycles directly. It does not use the supplied marked-cycle length formula. Both implementations share the mathematically justified orbit-compression principle; that common principle was separately checked against exhaustive permutation enumeration in 12 small block configurations: every allowed swap number for \((2,3)\), \((3,3)\), \((3,4)\), and \((4,4)\).

The independent run established:

- character tables and dimensions through order 15 passed exact checks;
- all 19 branching-refined witnesses were regenerated;
- all 106 selected central witnesses were regenerated from defining character sums;
- 43 selected symmetric-block rows were also checked by the independent content-polynomial formula;
- every stored primitive vector agreed exactly;
- the primitive sign convention was preserved;
- all 125 multipliers were strictly positive integers;
- every witness satisfied the exact dimension-balance relation;
- all 176 final partition coordinates were checked exactly.

The final vector has exactly two nonzero coordinates:

\[
(15):\quad 6006M,
\qquad
(3,3,3,3,3):\quad -M,
\]

with

```text
M = 2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200.
```

Every other one of the 176 coordinates is exactly zero.

The target dimension is

\[
f^{(3^5)}=\frac{15!}{217728000}=6006.
\]

Thus the exact identity is

\[
\sum_{i=1}^{125}z_iR_i
=M\bigl(6006\operatorname{per}-d_{(3^5)}\bigr),
\qquad z_i>0,\ M>0.
\]

Since every \(R_i\) is nonnegative on the full complex PSD cone, this proves the theorem.

### 5.3 Direct finite checks of the branching trace formula

As a supplementary check independent of the universal algebraic proof, the branching trace was expanded directly as a group-algebra character sum at orders 2 through 6. There were 209 exact comparisons with the content formula, and all passed. These finite checks are corroborative; the theorem itself rests on the general proof in Sections 1–2.

## 6. Independent regeneration of the old central cone and the escape witness

The supplied rectangular verifier checks the negative pairing of the selected branching term with a stored separator, but does not regenerate every generator of the old central cone. The independent cone verifier filled that gap.

It regenerated the complete order-15 central-projector partial-swap cone and obtained exactly:

\[
8112\text{ parameter labels},\qquad
1310\text{ zero labels},\qquad
5398\text{ distinct nonzero primitive rays}.
\]

Every regenerated central ray had nonnegative dimension-weighted pairing with the stored separator. The minimum pairing was exactly

\[
98.
\]

The separator also had the required signs on all other order-15 PDC rays, the individual immanant-nonnegativity rays, and the Schur lower-bound rays.

For the certificate’s term 120,

\[
\beta=(4,4,4,1,1),\qquad
\gamma=(4,4,3,1,1),
\]

the removed content is \(1\), while the addable contents are \(4,-2,-5\). The primitive branching inequality is

\[
2d_{(5,4,4,1,1)}
-2d_{(4,4,4,2,1)}
-d_{(4,4,4,1,1,1)}\ge0.
\]

The dimensions are

\[
100100,\qquad 75075,\qquad 50050.
\]

After division by \(50050\), the normalized-coordinate vector is

\[
4\bar d_{(5,4,4,1,1)}
-3\bar d_{(4,4,4,2,1)}
-\bar d_{(4,4,4,1,1,1)}.
\]

On these coordinates the old separator has values \(3726,4911,2501\), so the pairing is

\[
4(3726)-3(4911)-2501=-2330.
\]

Equivalently, the primitive raw vector has dimension-weighted pairing

\[
-116616500.
\]

Hence a branching-refined witness actually used in the certificate lies outside the regenerated central cone and its stated enlargement. This is a genuine cone enlargement, not merely an unused illustrative example.

This does **not** by itself prove independence from every inequality that may occur anywhere in Pate’s papers.

## 7. Order-15 closure

Pate’s stated class

\[
(p,q^w,r,2^s,1^t),\qquad 0\le w\le2,
\]

leaves exactly three order-15 partitions outside the class:

\[
(5,4,3,3),\qquad
(4,4,3,3,1),\qquad
(3,3,3,3,3).
\]

The audit independently regenerated the preceding note’s seven-witness bridge for \((5,4,3,3)\), both from the content formula and from the defining central character sums, and checked all 176 coordinates. The normalized consequence is

\[
\bar d_{(5,4,3,3)}
\le
\frac{
630\bar d_{(9,3,3)}
+791\bar d_{(8,4,3)}
+54\bar d_{(7,5,3)}
+10\bar d_{(7,4,4)}
}{1485}.
\]

The coefficients are nonnegative and sum to one. The right-hand partitions have three rows and belong to the stated previously established PDC class.

Pate’s normalized node-moving theorem then gives

\[
\bar d_{(4,4,3,3,1)}
\le
\bar d_{(5,4,3,3)}.
\]

The new 125-witness certificate handles the remaining rectangle \((3^5)\). Thus all order-15 ordinary-immanant cases are accounted for.

For the broader phrase “through order 15,” enumeration of the stated Pate class leaves no exception through order 13 and only \((4,4,3,3)\) at order 14. The preceding note explicitly treats that order-14 case as established input, but its original proof was not among the supplied materials. Accordingly:

- the order-15 closure is independently checked here;
- the theorem for \((3^5)\) is self-contained relative to the two universal witness-positivity mechanisms;
- the global statement “through order 15” retains the external dependency on the accepted order-14 proof.

## 8. Literature-priority audit

Mathematical correctness and historical novelty are separate questions.

### 8.1 Classical representation-theoretic antecedent

Vershik–Okounkov’s treatment of the Young graph and seminormal/orthogonal representations gives both branching-path projections and the reciprocal adjacent-content coefficient. Summing the classical diagonal coefficient over the \(f^\gamma\) tableaux sharing the retained branching path yields the same

\[
\frac{f^\gamma}{c(\nu\setminus\beta)-c(\beta\setminus\gamma)}
\]

trace. Therefore this coefficient formula should not be advertised as new representation theory.

The primary reference inspected during the audit was:

A. M. Vershik and A. Yu. Okounkov, *A New Approach to the Representation Theory of the Symmetric Groups. II*, arXiv:math/0503040v3.

### 8.2 Pate 1992/1997/1998/1999

The accessible literature established the following, while leaving some priority questions unresolved:

- **Pate 1992:** the publisher abstract supports the normalized node-moving theorem used in the order-15 closure. The full article was not inspected.
- **Pate 1997:** the bibliographic record for *A machine for producing inequalities involving immanants and other generalized matrix functions* was verified, but the full text was unavailable. Whether the present branching-refined inequality is already an instance of that general machine therefore remains unresolved.
- **Pate 1998:** publication metadata were verified; its relevant partition family is described by Pate’s subsequent 1999 abstract. Full-text equivalence checks were not performed.
- **Pate 1999:** the primary abstract explicitly describes tensor-contraction and quadratic-form antecedents and states the class \((p,q^w,r,2^s,1^t)\), \(0\le w\le2\). It also mentions a separate \((n+p,n^k)\) family for sufficiently large \(n\). The exact quantitative hypothesis of that theorem could not be inspected. In particular, one must check whether \(n=3,p=0,k=4\) is permitted before conclusively claiming that \((3^5)\) was not already covered.

Subsequent operator/Gram formulations of immanant inequalities also provide significant antecedents. No earlier explicit proof of the \((3^5)\) inequality was located in the accessible material, but absence from the accessible search is not a priority proof.

### 8.3 Priority verdict

The reliable priority conclusion is therefore:

- the projection/content representation ingredients are classical;
- tensor-contraction and operator formulations have substantial antecedents;
- the exact branching-refined positivity family may be new, but this audit did not establish that historical claim;
- the explicit \((3^5)\) consequence was not found in the literature checked, but prior occurrence was not conclusively excluded.

None of these historical uncertainties affects the mathematical correctness of the audited proof.

## 9. Issue classification

### Fatal errors

None found.

### Substantive but repairable mathematical gaps

None found in the rectangular proof or its exact certificate.

For a paper making the broader “through order 15” statement, the order-14 dependency should be explicitly supplied or cited. For a paper making a novelty claim, the unresolved Pate full-text comparisons should be completed. These are documentation and priority issues, not missing steps in the \((3^5)\) proof.

### Minor issues

No incorrect coefficient, sign, dimension factor, projection identity, or singular-PSD omission was found.

### Optional improvements

- Ship the independent full-cone verifier with the public certificate package.
- Cite the classical Young/seminormal reciprocal-content coefficient at first use.
- Preserve checksums and a versioned immutable certificate.
- If desired, formalize the finite certificate and/or representation-theoretic lemmas in a proof assistant; this would strengthen assurance but is not necessary for the current exact proof to be valid.

## 10. Public-circulation readiness

The following central claim is mathematically supported by the audited proof and exact certificate:

> For every complex Hermitian positive-semidefinite \(15\times15\) matrix \(A\), including singular matrices,
> \[
> d_{(3,3,3,3,3)}(A)\le6006\operatorname{per}(A).
> \]
> The proof is an exact positive combination of 106 central-projector partial-swap witnesses and 19 branching-refined one-swap witnesses.

Before public circulation, the proof should be accompanied by the exact certificate, the supplied verifier, the independent verifier, the cone-regeneration check, and a precise dependency note for the prior order-14 case. Historical novelty should be stated cautiously until the outstanding older full-text comparisons are completed.

No mathematical repair of the rectangular theorem was indicated by this audit.


==> anc/rectangle15_independent_audit/independent_results.json <==
{
  "status": "PASS",
  "independent_character_method": "Jacobi-Trudi / cycle-to-labelled-block assignment",
  "central_method": "concrete permutation representatives and direct composition on 15 labels",
  "central_rows": 106,
  "branch_rows": 19,
  "coordinates": 176,
  "symmetric_content_checks": 43,
  "nonzero_final_coordinates": [
    [
      [
        15
      ],
      "15748636114880689482966677267308122014576548202950581199611116066650163907798643194186346784264811156613413642946363200"
    ],
    [
      [
        3,
        3,
        3,
        3,
        3
      ],
      "-2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200"
    ]
  ],
  "M": "2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200",
  "M_digits": 115,
  "f_target": 6006,
  "elapsed_seconds": 21.63955521583557
}

==> anc/rectangle15_independent_audit/independent_results_rerun.json <==
{
  "status": "PASS",
  "independent_character_method": "Jacobi-Trudi / cycle-to-labelled-block assignment",
  "central_method": "concrete permutation representatives and direct composition on 15 labels",
  "central_rows": 106,
  "branch_rows": 19,
  "coordinates": 176,
  "symmetric_content_checks": 43,
  "nonzero_final_coordinates": [
    [
      [
        15
      ],
      "15748636114880689482966677267308122014576548202950581199611116066650163907798643194186346784264811156613413642946363200"
    ],
    [
      [
        3,
        3,
        3,
        3,
        3
      ],
      "-2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200"
    ]
  ],
  "M": "2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200",
  "M_digits": 115,
  "f_target": 6006,
  "elapsed_seconds": 34.08247113227844
}

==> anc/rectangle15_independent_audit/independent_verification.log <==
PASS: independent Jacobi--Trudi character tables and branching dimensions, n=0..15
PASS: concrete orbit enumerator equals full permutation sums in 12 small block configurations
PASS: 19 branching witnesses regenerated independently
PASS: independent defining character sums (1,14; k=1), 1 rows
PASS: independent defining character sums (2,13; k=1), 1 rows
PASS: independent defining character sums (2,13; k=2), 13 rows
PASS: independent defining character sums (3,12; k=1), 3 rows
PASS: independent defining character sums (3,12; k=3), 10 rows
PASS: independent defining character sums (4,11; k=1), 4 rows
PASS: independent defining character sums (4,11; k=3), 4 rows
PASS: independent defining character sums (4,11; k=4), 11 rows
PASS: independent defining character sums (5,10; k=1), 1 rows
PASS: independent defining character sums (5,10; k=3), 4 rows
PASS: independent defining character sums (5,10; k=4), 7 rows
PASS: independent defining character sums (5,10; k=5), 13 rows
PASS: independent defining character sums (6,9; k=1), 2 rows
PASS: independent defining character sums (6,9; k=2), 1 rows
PASS: independent defining character sums (6,9; k=3), 3 rows
PASS: independent defining character sums (6,9; k=4), 2 rows
PASS: independent defining character sums (6,9; k=5), 5 rows
PASS: independent defining character sums (6,9; k=6), 11 rows
PASS: independent defining character sums (7,8; k=1), 2 rows
PASS: independent defining character sums (7,8; k=2), 1 rows
PASS: independent defining character sums (7,8; k=3), 1 rows
PASS: independent defining character sums (7,8; k=6), 2 rows
PASS: independent defining character sums (7,8; k=7), 4 rows
PASS: 43 symmetric-block rows also checked by independent content-polynomial evaluations
PASS: all 125 stored rows agree, primitive signs preserved, all weights positive, all 176 final coordinates exact
PASS: term 120 separator pairing -116616500, normalized -2330
{
  "status": "PASS",
  "independent_character_method": "Jacobi-Trudi / cycle-to-labelled-block assignment",
  "central_method": "concrete permutation representatives and direct composition on 15 labels",
  "central_rows": 106,
  "branch_rows": 19,
  "coordinates": 176,
  "symmetric_content_checks": 43,
  "nonzero_final_coordinates": [
    [
      [
        15
      ],
      "15748636114880689482966677267308122014576548202950581199611116066650163907798643194186346784264811156613413642946363200"
    ],
    [
      [
        3,
        3,
        3,
        3,
        3
      ],
      "-2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200"
    ]
  ],
  "M": "2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200",
  "M_digits": 115,
  "f_target": 6006,
  "elapsed_seconds": 21.63955521583557
}


==> anc/rectangle15_independent_audit/independent_verification_log.txt <==
PASS: independent Jacobi--Trudi character tables and branching dimensions, n=0..15
PASS: concrete orbit enumerator equals full permutation sums in 12 small block configurations
PASS: 19 branching witnesses regenerated independently
PASS: independent defining character sums (1,14; k=1), 1 rows
PASS: independent defining character sums (2,13; k=1), 1 rows
PASS: independent defining character sums (2,13; k=2), 13 rows
PASS: independent defining character sums (3,12; k=1), 3 rows
PASS: independent defining character sums (3,12; k=3), 10 rows
PASS: independent defining character sums (4,11; k=1), 4 rows
PASS: independent defining character sums (4,11; k=3), 4 rows
PASS: independent defining character sums (4,11; k=4), 11 rows
PASS: independent defining character sums (5,10; k=1), 1 rows
PASS: independent defining character sums (5,10; k=3), 4 rows
PASS: independent defining character sums (5,10; k=4), 7 rows
PASS: independent defining character sums (5,10; k=5), 13 rows
PASS: independent defining character sums (6,9; k=1), 2 rows
PASS: independent defining character sums (6,9; k=2), 1 rows
PASS: independent defining character sums (6,9; k=3), 3 rows
PASS: independent defining character sums (6,9; k=4), 2 rows
PASS: independent defining character sums (6,9; k=5), 5 rows
PASS: independent defining character sums (6,9; k=6), 11 rows
PASS: independent defining character sums (7,8; k=1), 2 rows
PASS: independent defining character sums (7,8; k=2), 1 rows
PASS: independent defining character sums (7,8; k=3), 1 rows
PASS: independent defining character sums (7,8; k=6), 2 rows
PASS: independent defining character sums (7,8; k=7), 4 rows
PASS: 43 symmetric-block rows also checked by independent content-polynomial evaluations
PASS: all 125 stored rows agree, primitive signs preserved, all weights positive, all 176 final coordinates exact
PASS: term 120 separator pairing -116616500, normalized -2330
{
  "status": "PASS",
  "independent_character_method": "Jacobi-Trudi / cycle-to-labelled-block assignment",
  "central_method": "concrete permutation representatives and direct composition on 15 labels",
  "central_rows": 106,
  "branch_rows": 19,
  "coordinates": 176,
  "symmetric_content_checks": 43,
  "nonzero_final_coordinates": [
    [
      [
        15
      ],
      "15748636114880689482966677267308122014576548202950581199611116066650163907798643194186346784264811156613413642946363200"
    ],
    [
      [
        3,
        3,
        3,
        3,
        3
      ],
      "-2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200"
    ]
  ],
  "M": "2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200",
  "M_digits": 115,
  "f_target": 6006,
  "elapsed_seconds": 34.08247113227844
}


==> anc/rectangle15_independent_audit/literature_priority.md <==
# Literature-priority findings and access limits

Checked on 11 September 2026. These findings distinguish correctness from priority.

## Established antecedents

A. M. Vershik and A. Yu. Okounkov, A New Approach to the Representation Theory of the Symmetric Groups. II, arXiv:math/0503040v3 (2005 revision of their 1996 work), explicitly gives products of branching central idempotents in Proposition 1.1 and the diagonal coefficient 1/(a_(i+1)-a_i) in equations (6.3)-(6.5), Propositions 6.1-6.2. The supplied f^gamma/(content difference) trace follows by summing that classical diagonal entry over the f^gamma tableaux on the retained path segment. It should not be advertised as new symmetric-group representation theory.

Primary full text inspected: https://arxiv.org/pdf/math/0503040

Pate 1999 explicitly describes tensor-contraction and quadratic-form origins of xi-functions. Huber-Maassen 2021 and Rico-Grinko-Krebs-Zaw 2025 also give operator/Gram formulations of immanant inequalities; the latter's Theorem 4 uses branching/interlacing coefficients for a different separability optimization. These are relevant antecedents, not by themselves proofs that the exact supplied branching inequality already appeared.

## Four requested Pate papers

Pate 1992, Immanant Inequalities and Partition Node Diagrams, JLMS s2-46, 65-80, DOI 10.1112/jlms/s2-46.1.65. The publisher abstract directly states the normalized node-moving inequality used to pass from (5,4,3,3) to (4,4,3,3,1). The full article was not inspected.

Pate 1997, A machine for producing inequalities involving immanants and other generalized matrix functions, LAA 254, 427-466, DOI 10.1016/S0024-3795(96)00512-5. Bibliography verified, including against Wanless's references; full text unavailable in this audit. Equivalence to its general machine remains an unresolved priority check.

Pate 1998, Row Appending Maps, Psi-Functions, and Immanant Inequalities for Hermitian Positive Semi-Definite Matrices, PLMS 76, 307-358, DOI 10.1112/S0024611598000100. Publisher metadata inspected, not the full text. Its (p,q,r,2^s,1^t) family is expressly described in Pate's 1999 abstract.

Pate 1999, Tensor inequalities, xi-functions and inequalities involving immanants, LAA 295, 31-59, DOI 10.1016/S0024-3795(99)00035-X. The primary abstract was inspected. It states the (p,q^w,r,2^s,1^t), 0<=w<=2, class and a separate (n+p,n^k) family for sufficiently large n. The latter's quantitative threshold could not be checked without the full text. Substitution n=3,p=0,k=4 must be checked before conclusively asserting that (3^5) was not already covered; even allowance of p=0 must be checked in the theorem's exact hypotheses.

Primary publisher pages:
https://londmathsoc.onlinelibrary.wiley.com/doi/abs/10.1112/jlms/s2-46.1.65
https://www.sciencedirect.com/science/article/pii/S0024379596005125
https://academic.oup.com/plms/article/76/2/307/1477677
https://www.sciencedirect.com/science/article/pii/S002437959900035X

## Subsequent literature and conclusion

Wanless's 2022 discussion and the November 2025 Rico et al. preprint state an all-partitions bound through order 13. That is useful historical context, but does NOT imply that every individual shape above order 13 was open. No prior explicit proof of the (3^5) case was located in the accessible material.

Relevant primary texts inspected:
https://arxiv.org/html/2202.01867v1
https://arxiv.org/html/2103.04317v1
https://arxiv.org/html/2511.13822v1

The correct priority verdict is provisional: classical ingredients and substantial antecedents are established; absence of an earlier exact branching inequality or of an earlier (3^5) theorem is not established. The new proof's mathematical validity does not depend on resolving these historical questions.


==> anc/rectangle15_independent_audit/preceding_theory_note.md <==
# Partial-swap witnesses, a content formula, and an infinite immanant-dominance family

Research note and exact certificates — 11 September 2026

## Scope and status

The order-14 result for (4,4,3,3) is accepted as established input and is not reproved. The final proof and the twenty witness definitions referred to in the request were not present among the accessible files. Consequently, this note does not identify the original twenty-witness cone. It defines and investigates a specific, dimension-independent partial-swap construction, proves a general theorem for arbitrary local group-algebra filters, and completely enumerates its **central-projector** subcone at orders 14 and 15.

The main mathematical outputs are:

* A positivity theorem for arbitrary two-block Young/branching filters, with an explicit character-trace formula.
* A content-polynomial formula for every witness with one symmetric block.
* A uniform three-witness convex-dominance theorem for (m,4,3,3), for every integer m >= 6.
* An exact seven-witness bridge for (5,4,3,3), implying its PDC case.
* Exact additional three-row bridges at orders 16 and 17, and a separate exact order-17 certificate for (6,5,3,3).
* Exact finite generator matrices and rank certificates for the central-projector cones, and an integer separating functional excluding PDC for (3,3,3,3,3) from the order-15 cone.

These are mathematical proofs and exact certificates produced and checked in this run, not externally audited or Lean-formalized results. Publication priority for the new explicit consequences has not been established by an exhaustive literature review. The underlying tensor-contraction philosophy has important antecedents in Pate's work; it must not be advertised as an entirely new foundational principle.

## 1. Notation

For a partition lambda of n, let f^lambda = chi^lambda(e),

\[
d_\lambda(A)=\sum_{\sigma\in S_n}\chi^\lambda(\sigma)
                    \prod_{i=1}^n a_{i,\sigma(i)},
\qquad \bar d_\lambda=d_\lambda/f^\lambda.
\]

All matrices below are complex Hermitian positive semidefinite, including singular matrices. Let H be a finite-dimensional complex Hilbert space, let U be the unitary permutation representation on H^{tensor n}, and write x=x_1 tensor ... tensor x_n for a decomposable tensor with Gram matrix A. A consistent choice of the permutation convention gives

\[
\langle x,U(\sigma)x\rangle=\prod_i a_{i,\sigma(i)}.
\]

Using the inverse convention gives the same character sums. The central orthogonal idempotent is

\[
e_\nu=\frac{f^\nu}{n!}\sum_{\sigma\in S_n}
       \chi^\nu(\sigma^{-1})\sigma,
\quad
\langle x,U(e_\nu)x\rangle=\frac{f^\nu}{n!}d_\nu(A).
\]

For a box in row i and column j, its content is c=j-i. Put

\[
\kappa_\lambda=\sum_{b\in\lambda}c(b),
\qquad
\gamma_\lambda=\sum_{b\in\lambda}c(b)^2-\binom{|\lambda|}{2}.
\]

These are respectively the eigenvalues of the transposition class sum and the 3-cycle class sum.

## 2. General partial-swap positivity

### Theorem 1

Let n=p+q, let a in C[S_p] and b in C[S_q] be arbitrary, and let

\[
\tau_k=(1,p+1)\cdots(k,p+k),\qquad 1\le k\le\min(p,q).
\]

Embed a and b in the two disjoint blocks and set

\[
W=(a\otimes b)^*\tau_k(a\otimes b),
\qquad t_\nu=\operatorname{Tr}_{S^\nu}\rho_\nu(W).
\]

Then

\[
\sum_{\nu\vdash n}t_\nu d_\nu(A)\ge0.
\tag{1}
\]

This includes central Young projectors, orthogonal tableau projectors, branching-path projectors, and arbitrary local linear combinations of them. No positivity or idempotence assumption on a and b is needed.

### Proof

The filtered tensor has the form u tensor v across the two blocks. Split the coordinates of u and v into the k swapped factors and the remaining factors, writing u_{I,R} and v_{I,S}. Direct expansion gives

\[
\langle u\otimes v,U(\tau_k)(u\otimes v)\rangle
 =\sum_{R,S}\left|\sum_Iu_{I,R}\overline{v_{I,S}}\right|^2\ge0.
\tag{2}
\]

Equivalently this is Tr(R_u R_v), where R_u and R_v are the reduced positive semidefinite operators on the swapped factors. The contraction is linear in u and conjugate-linear in v.

Conjugating W by a permutation preserves its nonnegative expectation on decomposable tensors. Its central average is

\[
Z(W)=\frac1{n!}\sum_g gWg^{-1}
 =\sum_\nu\frac{t_\nu}{f^\nu}e_\nu.
\]

Therefore

\[
\langle x,U(Z(W))x\rangle
 =\frac1{n!}\sum_\nu t_\nu d_\nu(A)\ge0.
\]

Every complex PSD matrix has a Gram representation, proving (1), without any invertibility assumption. QED.

### Central-projector coefficients

For a=e_alpha and b=e_beta, with alpha of p and beta of q, cyclicity of trace gives

\[
t_\nu=\frac{f^\alpha f^\beta}{p!q!}
\sum_{\sigma\in S_p,\pi\in S_q}
\chi^\alpha(\sigma)\chi^\beta(\pi)
\chi^\nu((\sigma\oplus\pi)\tau_k).
\tag{3}
\]

Thus exact integer character computation suffices to generate a ray. The positive common prefactor is irrelevant for cone membership. Dividing the integer vector in (3) by the positive gcd of its entries gives the primitive raw-immanant vector used in the cone files.

For k >= 1 these central-projector witnesses are balanced:

\[
\sum_\nu f^\nu t_\nu=0.
\tag{4}
\]

Indeed, the left side is the regular-representation trace of W. By trace cyclicity it is the trace of tau_k(e_alpha tensor e_beta), whose identity coefficient is zero: tau_k is not in the block subgroup. In normalized coordinates, every generator therefore has coefficient sum zero.

### Why a naive linear squared norm cannot prove dominance

If a self-adjoint operator Q satisfies <x,Qx>=||Lx||^2 for one linear map L on the original tensor space and every product vector x, then Q=L*L. Product rank-one projectors span the Hermitian operators, so equality of their expectations determines the operator. Its central average has only nonnegative irreducible traces and yields no negative immanant coefficient.

The mixed conjugation in (2) is consequently essential. This observation does not contradict the established order-14 proof; it identifies information omitted by the informal phrase “a squared norm.”

## 3. A content-polynomial theorem for a symmetric block

For a horizontal p-strip nu/beta, define

\[
P_{\nu/\beta}(z)=\prod_{b\in\nu/\beta}(z+c(b)).
\]

Here “horizontal strip” means no two added boxes lie in the same column. Equivalently, nu_i >= beta_i >= nu_{i+1}. Let

\[
N^{\nu}_{p,\beta,k}
 =\frac1{(p-k)!}\sum_{j=0}^{p-k}
 (-1)^{p-k-j}\binom{p-k}{j}
 P_{\nu/\beta}(j-p+1),
\tag{5}
\]

and put N=0 when nu/beta is not a horizontal p-strip. These integers are the coefficients in the Newton expansion

\[
P_{\nu/\beta}(z)
 =\sum_{k=0}^{p}N^{\nu}_{p,\beta,k}(z+k)^{\overline{p-k}},
\tag{6}
\]

where u^{overline r}=u(u+1)...(u+r-1).

### Theorem 2: Pieri–content witnesses

For every beta of q and 1 <= k <= min(p,q),

\[
\Phi_{p,\beta,k}(A)
 :=\sum_{\nu\vdash p+q}N^{\nu}_{p,\beta,k}d_\nu(A)\ge0.
\tag{7}
\]

Moreover,

\[
\sum_\nu f^\nu N^{\nu}_{p,\beta,k}=0.
\tag{8}
\]

### Proof

Use the symmetric projector e_(p) on the p new labels and e_beta on q old labels. Pieri's rule says the corresponding subgroup type occurs with multiplicity one in S^nu precisely when nu/beta is horizontal, and not otherwise. Its projected dimension is f^beta.

Let J_i=sum_{j<i}(j,i) be the Jucys–Murphy elements, with the old labels preceding the new labels. On the beta-isotypic restriction inside S^nu,

\[
\prod_{r=1}^p(z+J_{q+r})
\]

acts by the scalar P_{nu/beta}(z). This follows from the usual branching eigenvalues, or from the central content-product identity together with cancellation of the old-label factor.

Expand the product by inserting new labels successively into permutation cycles. Its terms are exactly the permutations whose cycles contain at most one old label, with weight z^{c_0}, where c_0 counts cycles made entirely of new labels. Suppose k old labels occur in nontrivial cycles. Modulo permutations of the symmetric new block, such a term reduces to k disjoint cross-block swaps. Its trace against e_(p)e_beta is therefore the same as the trace of tau_k against that projector. Conjugation by S_q makes the choice of old labels immaterial.

The weighted number of these terms is

\[
p!\binom qk[t^{p-k}](1-t)^{-z-k}
 =\binom pk(q)_k(z+k)^{\overline{p-k}},
\]

where (q)_k=q(q-1)...(q-k+1). One can see the generating function by giving each of k selected old roots a nonempty ordered sequence of new labels and giving each entirely-new cycle weight z.

Writing

\[
\omega_k=\frac1{f^\beta}
\operatorname{Tr}_{S^\nu}(\tau_k(e_{(p)}\otimes e_\beta)),
\]

and taking traces gives

\[
P_{\nu/\beta}(z)
 =\sum_k\binom pk(q)_k\omega_k(z+k)^{\overline{p-k}}.
\]

Comparison with (6) yields

\[
\operatorname{Tr}_{S^\nu}(\tau_k(e_{(p)}\otimes e_\beta))
 =\frac{f^\beta}{\binom pk(q)_k}N^{\nu}_{p,\beta,k}.
\tag{9}
\]

The factor is positive and independent of nu. Theorem 1 proves (7); (4) proves (8). QED.

### Low-contraction formulas

For horizontal nu/beta, put Delta=kappa_nu-kappa_(p)-kappa_beta and Gamma=gamma_nu-gamma_(p)-gamma_beta. Then

\[
N_{p,\beta,1}^{\nu}=\Delta,
\qquad
N_{p,\beta,2}^{\nu}=\frac{\Delta^2-pq-\Gamma}{2}.
\tag{10}
\]

For p=4 and k=3,

\[
N_{4,\beta,3}^{\nu}=P_{\nu/\beta}(-2)-P_{\nu/\beta}(-3).
\tag{11}
\]

More generally, if the added strip contains boxes of every content k-1,k,...,p-1, then N_{p,beta,k}^{nu}=0: every evaluation in (5) has one of these boxes as a zero factor. This is a sufficient vanishing criterion, not a claimed converse.

These formulas explain why small contractions produce sparse structured inequalities. In particular, roots at -2 and -3 force whole sets of Pieri children to disappear.

For arbitrary alpha, beta, the one-swap formula is also explicit:

\[
t_\nu=\frac{f^\alpha f^\beta}{pq}
 c_{\alpha\beta}^{\nu}
 (\kappa_\nu-\kappa_\alpha-\kappa_\beta).
\tag{12}
\]

Indeed, block averaging of one swap is the cross-transposition sum divided by pq; this sum is the difference of the three transposition class sums. Its scalar on the projected subgroup type is the displayed content difference, and the restriction multiplicity is the Littlewood–Richardson coefficient.

## 4. A uniform three-witness family

### Theorem 3

Let m >= 6 be an integer, n=m+10, and lambda=(m,4,3,3). Define the following seven partitions and coefficients:

| i | mu_i | r_i(m) |
|---|---|---|
| 1 | (m+4,3,3) | 3m(17m^2+74m-351) |
| 2 | (m+3,4,3) | 9(m-3)(m^2+27m-8) |
| 3 | (m+3,3,3,1) | 14m^3+21m^2-711m+1296 |
| 4 | (m+2,4,3,1) | 18(m-3)(7m-24) |
| 5 | (m+2,3,3,2) | 10(5m^2-41m+114) |
| 6 | (m+1,4,3,2) | 90(m-3)(m-6) |
| 7 | (m+1,3,3,3) | 90(m-1)(m-6) |

Then

\[
180(5m-9)d_\lambda(A)\le\sum_{i=1}^7r_i(m)d_{\mu_i}(A).
\tag{13}
\]

Equivalently,

\[
\bar d_\lambda(A)\le\sum_{i=1}^7c_i(m)\bar d_{\mu_i}(A),
\qquad
c_i(m)=\frac{r_i(m)f^{\mu_i}}{180(5m-9)f^\lambda},
\tag{14}
\]

with c_i(m) >= 0 and sum_i c_i(m)=1.

### Proof: a polynomial identity of three positive witnesses

Set

\[
D_m=\Phi_{4,(m,3,3),3},\qquad
E_m=\Phi_{m,(4,3,3),1},\qquad
F_m=\Phi_{m+1,(3,3,3),2}.
\]

Their nonzero raw-immanant coefficient columns are the following; an entry can vanish at a particular m.

| Partition | D_m | E_m | F_m |
|---|---|---|---|
| (m+4,3,3) | 4m(m-2)(m-1) | 4m | 3m(m+1) |
| (m+3,4,3) | (m-3)(m-2)(m-1) | 3m-1 | 0 |
| (m+3,3,3,1) | (m-18)(m-2)(m-1) | 3(m-2) | m(m-9) |
| (m+2,4,3,1) | -6(m-3)(m-2) | 2(m-3) | 0 |
| (m+2,3,3,2) | -10(m-7)(m-2) | 2(m-5) | -4(2m-5) |
| (m+1,4,3,2) | 30(m-3) | m-9 | 0 |
| (m+1,3,3,3) | 60(m-4) | m-12 | 36 |
| (m,4,3,3) | -120 | -10 | 0 |

Here is a direct all-parameter derivation of the sparsity, rather than interpolation from examples. A horizontal four-strip on (m,3,3) produces

\[
\nu=(m+a,3+b,3,c),\qquad a+b+c=4,\quad c\le3.
\]

Its content polynomial is

\[
P(z)=(z+m)^{\overline a}(z+2)^{\overline b}(z-3)^{\overline c}.
\]

If b >= 2, both P(-2) and P(-3) vanish. Thus D_m has only the eight children b=0,1 and c=0,1,2,3 listed in the table. Substitution in (11) gives its displayed column. The horizontal children of (4,3,3) have the same eight shapes; (10) gives E_m. The horizontal children of (3,3,3) have the four shapes with second row 3, and (10) gives F_m. This proves the entire table for every m >= 6.

Now take the positive combination

\[
9D_m+90(m-3)E_m+5(m-3)F_m.
\tag{15}
\]

The coefficient of d_lambda is -180(5m-9), and the remaining coefficients are exactly r_1,...,r_7. This proves (13).

For sign verification put t=m-6 >= 0. The seven coefficients become

\[
\begin{aligned}
r_1&=3(t+6)(17t^2+278t+705),\\
r_2&=9(t+3)(t^2+39t+190),\\
r_3&=14t^3+273t^2+1053t+810,\\
r_4&=18(t+3)(7t+18),\\
r_5&=10(5t^2+19t+48),\\
r_6&=90(t+3)t,\\
r_7&=90(t+5)t.
\end{aligned}
\]

All are nonnegative. Finally, each witness in (15) is balanced by (8), giving

\[
\sum_i r_i(m)f^{\mu_i}=180(5m-9)f^\lambda.
\]

This proves the convex normalization in (14). QED.

### PDC consequence

The first six right-hand shapes have at most three parts greater than 2. They are in Pate's class (p,q,r,2^s,1^t). The seventh has the form (p,q^2,r), with q=r=3, and is in Pate's 1999 class. Thus every right-hand normalized immanant is at most the permanent. The convex weights in (14) prove

\[
\bar d_{(m,4,3,3)}(A)\le\operatorname{per}(A),\qquad m\ge6.
\tag{16}
\]

The external PDC classes used here are from Pate (1998, 1999), not newly proved in this note.

## 5. The order-15 endpoint: an exact seven-witness bridge

Define Phi_i by the following table, with Phi normalized exactly as in (5)–(7), not by primitive gcd reduction.

| i | p | beta | k | positive integer multiplier |
|---|---:|---|---:|---:|
| 1 | 1 | (7,4,3) | 1 | 80 |
| 2 | 5 | (4,3,3) | 1 | 240 |
| 3 | 3 | (4,4,4) | 3 | 3 |
| 4 | 4 | (5,3,3) | 3 | 10 |
| 5 | 4 | (4,4,3) | 3 | 3 |
| 6 | 4 | (4,4,3) | 4 | 3 |
| 7 | 6 | (3,3,3) | 2 | 30 |

The exact identity is

\[
\begin{aligned}
80\Phi_1+240\Phi_2+3\Phi_3+10\Phi_4+3\Phi_5+3\Phi_6+30\Phi_7
=20\big(&495d_{(9,3,3)}+226d_{(8,4,3)}\\
&+12d_{(7,5,3)}+4d_{(7,4,4)}-198d_{(5,4,3,3)}\big).
\end{aligned}
\tag{17}
\]

This is a finite exact certificate: the seven coefficient vectors are specified without ambiguity by the integer formula (5), and the standard-library verifier checks every coordinate. For a manually inspectable version, their only nonzero coordinates are displayed below.

| nu | Phi_1 | Phi_2 | Phi_3 | Phi_4 | Phi_5 | Phi_6 | Phi_7 |
|---|---:|---:|---:|---:|---:|---:|---:|
| (9,3,3) | 0 | 20 | 0 | 240 | 0 | 0 | 90 |
| (8,4,3) | 7 | 14 | 0 | 24 | 96 | 24 | 0 |
| (8,3,3,1) | 0 | 9 | 0 | -156 | 0 | 0 | -20 |
| (7,5,3) | 3 | 0 | 0 | 0 | 0 | 0 | 0 |
| (7,4,4) | 1 | 0 | 24 | 0 | -12 | -12 | 0 |
| (7,4,3,1) | -3 | 4 | 0 | -36 | -84 | -36 | 0 |
| (7,3,3,2) | 0 | 0 | 0 | 60 | 0 | 0 | -20 |
| (6,4,4,1) | 0 | 0 | -30 | 0 | 6 | 24 | 0 |
| (6,4,3,2) | 0 | -4 | 0 | 60 | 60 | 60 | 0 |
| (6,3,3,3) | 0 | -7 | 0 | 60 | 0 | 0 | 36 |
| (5,4,4,2) | 0 | 0 | 40 | 0 | 20 | -60 | 0 |
| (5,4,3,3) | 0 | -10 | 0 | -120 | 0 | -120 | 0 |
| (4,4,4,3) | 0 | 0 | -60 | 0 | -180 | 240 | 0 |

By Theorem 2 every Phi_i is nonnegative. The relevant dimensions are

\[
f^{(5,4,3,3)}=75075,\quad
f^{(9,3,3)}=12740,\quad f^{(8,4,3)}=35035,\quad
f^{(7,5,3)}=45045,\quad f^{(7,4,4)}=25025.
\]

Consequently (17) gives

\[
\boxed{\bar d_{(5,4,3,3)}\le
\frac{14}{33}\bar d_{(9,3,3)}+
\frac{791}{1485}\bar d_{(8,4,3)}+
\frac{2}{55}\bar d_{(7,5,3)}+
\frac{2}{297}\bar d_{(7,4,4)}.}
\tag{18}
\]

The numerator weights over denominator 1485 are 630,791,54,10, summing to 1485. All right-hand partitions have three rows, proving the order-15 PDC consequence using the cited established class.

Together with Theorem 3 and the accepted order-14 input, this yields PDC for (m,4,3,3) for every integer m >= 4. Only the m=4 member uses the supplied established result.

### A further order-15 consequence

Pate's 1992 node-moving theorem says that moving the last node of a row whose length is strictly greater than the next row and greater than 1 to a new singleton row decreases the normalized immanant. Applied to the first row of (5,4,3,3), it gives

\[
\bar d_{(4,4,3,3,1)}\le\bar d_{(5,4,3,3)}\le\operatorname{per}.
\]

The only order-15 partitions outside the explicitly stated Pate (1998,1999) class are (5,4,3,3), (4,4,3,3,1), and (3,3,3,3,3). This follows either by listing partitions or by considering the parts at least 3. Thus, combined with those known classes, the present proof establishes every ordinary order-15 PDC case except (3,3,3,3,3). This is not a claim that the last case is false.

More generally, repeated use of the same node-moving theorem gives PDC for (m,4,3,3,1^t), m >= 4 and t >= 0, with the single m=4,t=0 endpoint supplied by the original input.

## 6. Additional exact certificates, and what is only experimental

The folder `additional_certificates` gives exact positive rational combinations of primitive witnesses, independently re-evaluated by the content formula. They include the following alternative three-row bridges:

\[
\bar d_{(6,4,3,3)}\le
\frac{37200\bar d_{(10,3,3)}+60128\bar d_{(9,4,3)}+
12452\bar d_{(8,5,3)}+1595\bar d_{(8,4,4)}}{111375},
\tag{19}
\]

and

\[
\bar d_{(7,4,3,3)}\le
\frac{4775\bar d_{(11,3,3)}+9121\bar d_{(10,4,3)}+
2400\bar d_{(9,5,3)}+336\bar d_{(9,4,4)}}{16632}.
\tag{20}
\]

Both use six witnesses. An additional 38-witness exact certificate proves PDC for (6,5,3,3) at order 17 by a convex combination of three-row immanants. Its larger coefficients are retained in the JSON certificate rather than obscuring the main structural theorem.

No uniform theorem for arbitrary (a,b,3,3) is claimed. A shifted copy of the seven-witness order-15 pattern was infeasible in the tested restricted searches at m=6 and 7. The final three-witness family was obtained by changing the cancellation objective: retain positive terms belonging to known PDC classes, instead of demanding that every four-row term cancel. This is a substantive structural distinction, not interpolation from successful small cases.

## 7. The enumerated cone

Let C_n be the conical hull, in normalized-immanant coordinates, of all central-projector partial-swap witnesses (3), with p+q=n, all alpha of p and beta of q, and 1 <= k <= min(p,q). Unordered block pairs are counted once. Zero vectors are removed; positive multiples are identified by primitive gcd normalization.

This is not asserted to equal the cone obtained from all noncentral branching filters in Theorem 1.

| n | Number of partitions | Parameter labels | Zero labels | Distinct nonzero generator rays | Exact linear-span rank |
|---:|---:|---:|---:|---:|---:|
| 14 | 135 | 5095 | 834 | 3366 | 134 |
| 15 | 176 | 8112 | 1310 | 5398 | 175 |

“Generator rays” does not mean “extreme rays.” Redundancy removal and facet enumeration were not completed. The rank assertions are exact: each supplied modular minor is nonsingular modulo 1000003, while balance gives the matching upper bound p(n)-1.

### Exact computation

Characters were computed by Murnaghan–Nakayama with integer beta sets and checked against full integer character orthogonality. The double character sum was evaluated by exact marked-cycle enumeration. For each block permutation, record its induced permutation on the k marked endpoints, the lengths of intervening unmarked paths, and its cycles disjoint from the endpoints. For given unmarked cycles rho the multiplicity is (p-k)!/z_rho. Combining the two blocks gives the cycle type after the swap. All type marginals were checked to equal the appropriate products of conjugacy-class sizes.

This enumeration was independently compared against direct permutation enumeration for every k at block sizes (2,3), (3,3), (3,4), and (4,4). Every nonzero symmetric-first-block witness at n=14 and 15 was also recomputed by the independent content formula: 813 and 1132 labelled witnesses respectively, with exact agreement. The general positivity proof does not depend on numerical testing of matrices.

### Exhaustive floating-point PDC queries

Every non-permanent partition was queried for membership of e_(n)-e_lambda in C_n.

| n | Queries | LP feasible | LP infeasible | Numerical difficulty |
|---:|---:|---:|---:|---:|
| 14 | 134 | 131 | 2 | 1 |
| 15 | 175 | 172 | 1 | 2 |

These counts describe floating-point discovery, not a fully certified membership classification. At n=14 the two numerically infeasible targets were (3,3,3,3,2) and (3,3,2,2,2,2); numerical difficulty occurred for (2,2,2,2,2,2,2). At n=15 the infeasible target was (3,3,3,3,3), and numerical difficulty occurred for (3,2,2,2,2,2,2) and (2,2,2,2,2,2,2,1). The JSON files preserve the statuses. The latter two numerical difficulties must not be described as mathematical exclusions.

Using only k=1, the initial floating-point searches found 49 feasible PDC targets at n=14 and 60 at n=15. Higher contractions therefore materially enlarge the usable cone; they are not cosmetic copies of the first-content inequality.

## 8. Exact limitations

### 8.1 The order-15 rectangular target is outside C_15

The file `dual_15_33333.json` specifies 176 integers y_nu in [0,10000], one per partition. For every primitive raw-immanant generator r in the full order-15 matrix, exact integer verification gives

\[
\sum_\nu r_\nu f^\nu y_\nu\ge0.
\]

In fact the smallest value over the stored generator rays is 98. Yet

\[
y_{(15)}=9700,\qquad y_{(3,3,3,3,3)}=10000.
\]

The target functional therefore has pairing -300, or -3/100 after division by 10000. Farkas separation proves

\[
e_{(15)}-e_{(3^5)}\notin C_{15}.
\]

The separator is also nonnegative on individual immanant nonnegativity rays and on all Schur lower-bound rays: all y_nu >= 0 and y_(1^15)=0. Thus adjoining those basic inequalities does not remove this obstruction. The separator also satisfies y_nu <= 9700 for every nu other than (3^5). Consequently it is nonnegative on every other PDC ray e_(15)-e_nu. Even adjoining PDC for **all other order-15 partitions** cannot produce the missing target. Equivalently, this cone cannot dominate bar d_(3^5) by any convex combination of the other normalized immanants: the latter have dual value at most 9700, whereas the target has value 10000. The y values are a formal separating functional, **not** the immanants of a PSD matrix. They do not refute PDC.

### 8.2 Incompleteness is already visible at order 3

For n=3 the central partial-swap cone is exactly generated by

\[
\operatorname{per}-\bar d_{(2,1)},\qquad
\bar d_{(2,1)}-\det.
\]

Allowing arbitrary two-block filters does not enlarge it: the only nontrivial block group is S_2, whose group algebra splits into its two one-dimensional orthogonal idempotents; the traces depend on the two nonnegative squared filter coefficients.

Nevertheless the valid inequality

\[
3\operatorname{per}(A)-2d_{(2,1)}(A)+\det(A)\ge0
\tag{21}
\]

is outside this cone. It appears in the recent immanant/entanglement literature; it is not claimed as new here. In normalized coordinates its vector is (3,-4,1), separated by the assignment (per,bar d_(2,1),det)=(1,1,0).

For completeness, here is a direct proof of validity. A zero diagonal entry in a PSD matrix makes the corresponding row and column zero, so the assertion is immediate. Otherwise diagonally scale to a correlation matrix. Let S=|a_12|^2+|a_23|^2+|a_31|^2 and r=Re(a_12 a_23 a_31). The left side of (21) is 2(S+6r). If r >= 0 it is nonnegative. If r=-u<0, PSD implies S+2u <= 1, while AM-GM implies S >= 3u^(2/3). Consequently 3u^(2/3)+2u <= 1, so u <= 1/8. Therefore S >= 3u^(2/3) >= 6u. Diagonal scaling preserves the inequality. QED.

This proves a genuine limitation: the two-block partial-swap construction is a useful general theory of sufficient inequalities, not a complete characterization of every immanant-positive linear form.

## 9. Closure and interpretation

If h is any immanant-positive class function on S_n and chi^beta is an irreducible character of S_m, then induction preserves positivity:

\[
d_{\operatorname{Ind}_{S_n\times S_m}^{S_{n+m}}(h\boxtimes\chi^\beta)}(A)
 =\sum_{|I|=n}d_h(A[I])d_\beta(A[I^c])\ge0.
\tag{22}
\]

The equality follows by writing induction as a sum over block cosets; a permutation contributes precisely for its invariant subsets I. The right side is nonnegative because principal submatrices are PSD and ordinary immanants are nonnegative by their projector formula. This proves closure, not merely an algorithmic observation.

For normalized characters the descendant weights are

\[
\frac{c_{\lambda\beta}^{\nu}f^\nu}
 {\binom{n+m}{n}f^\lambda f^\beta},
\]

which sum to one by the dimension formula for induction. Thus a dominance relation propagates to relations between convex mixtures of Littlewood–Richardson descendants. It does not automatically isolate one descendant, so it must not be mistaken for a free PDC lifting theorem.

All seven shapes in Theorem 3 dominate lambda in the Young-diagram dominance order. That fact alone would not prove the result: dominance order is not sufficient for normalized-immanant comparison on the PSD cone. For example, J_2 direct-sum J_2 has bar d_(2,2)=2 and bar d_(3,1)=4/3, although (3,1) dominates (2,2). The useful extra structure here is the horizontal-strip content polynomial and its forced zeros.

The order-15 bridge is not a consequence merely of the scalar bounds 0 <= bar d_nu <= per and Schur's determinant lower bound. As formal scalar inequalities those bounds permit target=1, per=1, det=0, and all four bridge RHS values=0. This does not prove independence from every inequality in Pate's papers, and no such exhaustive independence claim is made.

## 10. Literature boundary and remaining work

Pate's 1997 paper already explicitly develops a general inequality-generating machine. His 1999 paper derives xi-functions from tensor contractions and quadratic forms and treats substantial PDC classes. Huber–Maassen and the recent work of Rico and coauthors also give operator-theoretic formulations of immanant inequalities. The block-positive/central-averaging perspective by itself is therefore not a defensible claim of wholly new theory.

The concrete additional content established in this note is the proved content/finite-difference description used here, the uniform three-witness family with explicit coefficients, the order-15 finite bridge, and the certified cone obstruction. Whether the content formula or particular higher-order consequences already occur in equivalent form in the older literature remains a priority-check question. The searches performed located no prior explicit proof for the (5,4,3,3) case, but absence of a search hit is not a proof of priority.

The original twenty-witness definitions remain necessary to determine whether their construction equals this central cone, lies inside the broader two-block filter mechanism, or includes additional operations. The present full cone enumeration cannot settle that missing-data issue. No claim is made to settle PDC for (3^5), to classify the entire arbitrary-filter cone, or to derive an all-(a,b,3,3) theorem.

## References used for external results

1. T. H. Pate, *Immanant Inequalities and Partition Node Diagrams*, Journal of the London Mathematical Society s2-46 (1992), 65–80. DOI: 10.1112/jlms/s2-46.1.65.
2. T. H. Pate, *A machine for producing inequalities involving immanants and other generalized matrix functions*, Linear Algebra and its Applications 254 (1997), 427–466. DOI: 10.1016/S0024-3795(96)00512-5.
3. T. H. Pate, *Row Appending Maps, Psi-Functions, and Immanant Inequalities for Hermitian Positive Semi-Definite Matrices*, Proceedings of the London Mathematical Society 76 (1998), 307–358. DOI: 10.1112/S0024611598000100.
4. T. H. Pate, *Tensor inequalities, xi-functions and inequalities involving immanants*, Linear Algebra and its Applications 295 (1999), 31–59. DOI: 10.1016/S0024-3795(99)00035-X.
5. F. Huber and H. Maassen, *Matrix forms of immanant inequalities*, arXiv:2103.04317 (2021).
6. I. M. Wanless, *Lieb's permanental dominance conjecture*, arXiv:2202.01867 (2022).
7. A. Rico, D. Grinko, R. Krebs, L. H. Zaw, *Entanglement Structure and Matrix Inequalities from Isotypic Measurements*, Physical Review Letters 137, 100203 (2026), DOI: 10.1103/nvk2-h8d5. Related preprint arXiv:2511.13822, under the earlier title *Detection of many-body entanglement partitions in a quantum computer*.

The new claims above are proved directly; the cited PDC classes and node-moving theorem are the only external dominance inputs used in their PDC corollaries.


==> anc/rectangle15_independent_audit/source_integrity.json <==
{
  "all_checks_passed": true,
  "uploaded_markdown_equals_bundled_proof": true,
  "files": [
    {
      "file": "README.md",
      "sha256": "d3a513f77c633bf0f2261d8fe75c9ebfdb52e4be921287f6327b886aab05f47a",
      "matches_supplied_manifest": true
    },
    {
      "file": "certificate.json",
      "sha256": "451081fece6b7d414e328206ace378acf3039c886242cf8da64f43a8d255d0a0",
      "matches_supplied_manifest": true
    },
    {
      "file": "certificate.txt",
      "sha256": "008b3f71c8d119d143f8e73785213d8c444def23d503be77b97e630d6eb0cee8",
      "matches_supplied_manifest": true
    },
    {
      "file": "exact_algebra.py",
      "sha256": "38dab35c030d94449f225179e367ea39e6d5135f107d021d07ad4e2f0271f05f",
      "matches_supplied_manifest": true
    },
    {
      "file": "experimental_checks.json",
      "sha256": "57f72ded50c82e3e3699017a70288d4dca27b84177ef9c9a30574c81ea73796d",
      "matches_supplied_manifest": true
    },
    {
      "file": "old_separator.json",
      "sha256": "58b694960b2e93af3177e9bfd64ba3169bd02b3ad19dda432bd517a1fb569b2a",
      "matches_supplied_manifest": true
    },
    {
      "file": "proof.md",
      "sha256": "501f9a722f803a4764eefa2f1bf71278a0f30e15ba49442173ae507f3e7fd8f8",
      "matches_supplied_manifest": true
    },
    {
      "file": "selected_central_recheck.json",
      "sha256": "49f7647dddc37a0a60981f33f07588acc538c8897a333fcb5880812973f20f56",
      "matches_supplied_manifest": true
    },
    {
      "file": "verification_log.txt",
      "sha256": "68fe87133c4acf9080c56dfbc365a74bc719d16cf86a95394e1306e595a47c85",
      "matches_supplied_manifest": true
    },
    {
      "file": "verify.py",
      "sha256": "256a89c1bb56ba5fb2499c263805afbd0ef2860fa4627ca0b584e57a0f5df43a",
      "matches_supplied_manifest": true
    }
  ]
}

==> anc/rectangle15_independent_audit/supplementary_checks.py <==
#!/usr/bin/env python3
"""Independent bridge and small-degree trace checks; imports only our audit.py."""
from audit import *
from math import comb


def raw_content(p,beta,k,ps):
    row=[]
    for nu in ps:
        if not boxes(beta)<=boxes(nu): row.append(0); continue
        added=boxes(nu)-boxes(beta)
        if len({j for i,j in added})!=p: row.append(0); continue
        def P(x): return prod(x+j-i for i,j in added)
        r=p-k
        v=sum((-1)**(r-j)*comb(r,j)*P(j-p+1) for j in range(r+1))
        assert v%factorial(r)==0
        row.append(v//factorial(r))
    return row


def in_pate_class(nu):
    large=tuple(x for x in nu if x>=3)
    return len(large)<=3 or (len(large)==4 and large[1]==large[2])


def main():
    ps=parts(15)
    terms=[(1,(7,4,3),1,80),(5,(4,3,3),1,240),
           (3,(4,4,4),3,3),(4,(5,3,3),3,10),
           (4,(4,4,3),3,3),(4,(4,4,3),4,3),(6,(3,3,3),2,30)]
    rows=[raw_content(p,b,k,ps) for p,b,k,w in terms]
    # Recheck every bridge vector by the defining character sum, not solely
    # by the content formula. For a symmetric first block the exact factor is
    # F = k! (p-k)! (q-k)! N, with no primitive rescaling ambiguity.
    for (p,beta,k,w),row in zip(terms,rows):
        q=sum(beta)
        counts=concrete_counts(p,q,k)
        h=defaultdict(int)
        for (r,s,t),count in counts.items(): h[t]+=count*chi(beta,s)
        factor=factorial(k)*factorial(p-k)*factorial(q-k)
        direct=[sum(v*chi(nu,t) for t,v in h.items()) for nu in ps]
        assert direct==[factor*x for x in row]
        cycle_type.cache_clear(); concrete_extensions.cache_clear()
    total=[sum(t[3]*row[j] for t,row in zip(terms,rows)) for j in range(len(ps))]
    expected={(9,3,3):20*495,(8,4,3):20*226,(7,5,3):20*12,
              (7,4,4):20*4,(5,4,3,3):-20*198}
    assert total==[expected.get(nu,0) for nu in ps]
    target=(5,4,3,3)
    normalized={str(nu):str(Fraction(coef*f(nu),20*198*f(target))) for nu,coef in expected.items() if nu!=target}
    assert sum(Fraction(c*f(nu),20*198*f(target)) for nu,c in expected.items() if nu!=target)==1
    exceptions={str(n):[list(nu) for nu in parts(n) if not in_pate_class(nu)] for n in range(1,16)}
    assert all(not exceptions[str(n)] for n in range(1,14))
    assert exceptions['14']==[[4,4,3,3]]
    assert exceptions['15']==[[5,4,3,3],[4,4,3,3,1],[3,3,3,3,3]]

    # Completely direct group-algebra expansion of Tr(s e_beta e_gamma).
    # This is independent of the content rule used for the claimed trace.
    cases=0
    degree_counts={}
    for n in range(2,7):
        count=0
        for beta in parts(n-1):
            for gamma in parts(n-2):
                if not boxes(gamma)<boxes(beta): continue
                rem=next(iter(boxes(beta)-boxes(gamma))); c=rem[1]-rem[0]
                coefficients=defaultdict(int)
                for a in permutations(range(n-1)):
                    ca=chi(beta,cycle_type(a))
                    if not ca: continue
                    for b in permutations(range(n-2)):
                        cb=chi(gamma,cycle_type(b))
                        if not cb: continue
                        ae=a+(n-1,); be=b+(n-2,n-1)
                        ab=[ae[be[i]] for i in range(n)]
                        # s applied after a*b.
                        perm=tuple(n-1 if x==n-2 else n-2 if x==n-1 else x for x in ab)
                        coefficients[cycle_type(perm)]+=ca*cb
                factor=Fraction(f(beta)*f(gamma),factorial(n-1)*factorial(n-2))
                for nu in parts(n):
                    direct=factor*sum(coef*chi(nu,rho) for rho,coef in coefficients.items())
                    theoretical=Fraction(0)
                    if nu in children(beta):
                        add=next(iter(boxes(nu)-boxes(beta))); diff=add[1]-add[0]-c
                        assert diff!=0
                        theoretical=Fraction(f(gamma),diff)
                    assert direct==theoretical,(n,beta,gamma,nu,direct,theoretical)
                    count+=1
        cases+=count;degree_counts[n]=count
    result={'status':'PASS','bridge_coordinates_checked':len(ps),'bridge_rows_rechecked_by_defining_character_sum':7,
            'bridge_normalized_weights':normalized,'Pate_class_exceptions_through_15':exceptions,
            'branch_direct_trace_comparisons':cases,'trace_comparisons_by_order':degree_counts}
    Path(__file__).with_name('supplementary_results.json').write_text(json.dumps(result,indent=2))
    print(json.dumps(result,indent=2),flush=True)

if __name__=='__main__': main()


==> anc/rectangle15_independent_audit/supplementary_results.json <==
{
  "status": "PASS",
  "bridge_coordinates_checked": 176,
  "bridge_rows_rechecked_by_defining_character_sum": 7,
  "bridge_normalized_weights": {
    "(9, 3, 3)": "14/33",
    "(8, 4, 3)": "791/1485",
    "(7, 5, 3)": "2/55",
    "(7, 4, 4)": "2/297"
  },
  "Pate_class_exceptions_through_15": {
    "1": [],
    "2": [],
    "3": [],
    "4": [],
    "5": [],
    "6": [],
    "7": [],
    "8": [],
    "9": [],
    "10": [],
    "11": [],
    "12": [],
    "13": [],
    "14": [
      [
        4,
        4,
        3,
        3
      ]
    ],
    "15": [
      [
        5,
        4,
        3,
        3
      ],
      [
        4,
        4,
        3,
        3,
        1
      ],
      [
        3,
        3,
        3,
        3,
        3
      ]
    ]
  },
  "branch_direct_trace_comparisons": 209,
  "trace_comparisons_by_order": {
    "2": 2,
    "3": 6,
    "4": 20,
    "5": 49,
    "6": 132
  }
}

==> anc/rectangle15_independent_audit/supplementary_results_rerun.json <==
{
  "status": "PASS",
  "bridge_coordinates_checked": 176,
  "bridge_rows_rechecked_by_defining_character_sum": 7,
  "bridge_normalized_weights": {
    "(9, 3, 3)": "14/33",
    "(8, 4, 3)": "791/1485",
    "(7, 5, 3)": "2/55",
    "(7, 4, 4)": "2/297"
  },
  "Pate_class_exceptions_through_15": {
    "1": [],
    "2": [],
    "3": [],
    "4": [],
    "5": [],
    "6": [],
    "7": [],
    "8": [],
    "9": [],
    "10": [],
    "11": [],
    "12": [],
    "13": [],
    "14": [
      [
        4,
        4,
        3,
        3
      ]
    ],
    "15": [
      [
        5,
        4,
        3,
        3
      ],
      [
        4,
        4,
        3,
        3,
        1
      ],
      [
        3,
        3,
        3,
        3,
        3
      ]
    ]
  },
  "branch_direct_trace_comparisons": 209,
  "trace_comparisons_by_order": {
    "2": 2,
    "3": 6,
    "4": 20,
    "5": 49,
    "6": 132
  }
}

==> anc/rectangle15_independent_audit/supplementary_verification.log <==
{
  "status": "PASS",
  "bridge_coordinates_checked": 176,
  "bridge_rows_rechecked_by_defining_character_sum": 7,
  "bridge_normalized_weights": {
    "(9, 3, 3)": "14/33",
    "(8, 4, 3)": "791/1485",
    "(7, 5, 3)": "2/55",
    "(7, 4, 4)": "2/297"
  },
  "Pate_class_exceptions_through_15": {
    "1": [],
    "2": [],
    "3": [],
    "4": [],
    "5": [],
    "6": [],
    "7": [],
    "8": [],
    "9": [],
    "10": [],
    "11": [],
    "12": [],
    "13": [],
    "14": [
      [
        4,
        4,
        3,
        3
      ]
    ],
    "15": [
      [
        5,
        4,
        3,
        3
      ],
      [
        4,
        4,
        3,
        3,
        1
      ],
      [
        3,
        3,
        3,
        3,
        3
      ]
    ]
  },
  "branch_direct_trace_comparisons": 209,
  "trace_comparisons_by_order": {
    "2": 2,
    "3": 6,
    "4": 20,
    "5": 49,
    "6": 132
  }
}


==> anc/rectangle15_independent_audit/supplementary_verification_log.txt <==
{
  "status": "PASS",
  "bridge_coordinates_checked": 176,
  "bridge_rows_rechecked_by_defining_character_sum": 7,
  "bridge_normalized_weights": {
    "(9, 3, 3)": "14/33",
    "(8, 4, 3)": "791/1485",
    "(7, 5, 3)": "2/55",
    "(7, 4, 4)": "2/297"
  },
  "Pate_class_exceptions_through_15": {
    "1": [],
    "2": [],
    "3": [],
    "4": [],
    "5": [],
    "6": [],
    "7": [],
    "8": [],
    "9": [],
    "10": [],
    "11": [],
    "12": [],
    "13": [],
    "14": [
      [
        4,
        4,
        3,
        3
      ]
    ],
    "15": [
      [
        5,
        4,
        3,
        3
      ],
      [
        4,
        4,
        3,
        3,
        1
      ],
      [
        3,
        3,
        3,
        3,
        3
      ]
    ]
  },
  "branch_direct_trace_comparisons": 209,
  "trace_comparisons_by_order": {
    "2": 2,
    "3": 6,
    "4": 20,
    "5": 49,
    "6": 132
  }
}


==> anc/rectangle15_independent_audit/supplied_bundle/README.md <==
# Order-15 rectangular-immanant proof bundle

Theorem: for every complex Hermitian PSD 15 by 15 matrix A,

    d_(3,3,3,3,3)(A) <= 6006 per(A).

The new branching-refined witness theorem and the complete positivity argument
are in `proof.md`. The integer identity uses 106 central-projector witnesses
and 19 noncentral branching-refined witnesses. It requires no other PDC case.

## Verification

Run:

```sh
python verify.py
```

The verifier uses only the Python standard library. It recomputes every
selected central row from character sums and every branching row from box
contents, then checks all 176 coordinates of the exact integer identity.
It does not read the old cone matrix and does not use an optimization solver,
floating-point arithmetic, or cached binary data.

## Files

`proof.md`: mathematical proof, coefficient definitions, and counting argument.

`certificate.json`: complete positive integer certificate. All coefficient
vectors refer to RAW immanants. The stored scale M and weights z_i satisfy
sum z_i R_i = M (6006 per - d_(3^5)).

`certificate.txt`: full plain-text rendering of every label, coefficient,
and multiplier.

`exact_algebra.py` and `verify.py`: standalone exact coefficient regeneration
and certificate verification.

`verification_log.txt`: output of a successful full verification.

`old_separator.json`: the established separator, retained only for the exact
diagnostic check that a witness used in this proof lies outside the old cone.

`experimental_checks.json`: additional exact small-order tests and numerical
order-15 counterexample-search results; these are not used in the proof.

`selected_central_recheck.json`: record of an additional selected-row
reconstruction using the prior project's coefficient code.

The mathematical positivity proof is not replaced by the arithmetic checker.
This run did not perform an external audit or Lean formalization. The general
branching inequality's historical priority has not been asserted.


==> anc/rectangle15_independent_audit/supplied_bundle/SHA256SUMS.txt <==
d3a513f77c633bf0f2261d8fe75c9ebfdb52e4be921287f6327b886aab05f47a  README.md
451081fece6b7d414e328206ace378acf3039c886242cf8da64f43a8d255d0a0  certificate.json
008b3f71c8d119d143f8e73785213d8c444def23d503be77b97e630d6eb0cee8  certificate.txt
38dab35c030d94449f225179e367ea39e6d5135f107d021d07ad4e2f0271f05f  exact_algebra.py
57f72ded50c82e3e3699017a70288d4dca27b84177ef9c9a30574c81ea73796d  experimental_checks.json
58b694960b2e93af3177e9bfd64ba3169bd02b3ad19dda432bd517a1fb569b2a  old_separator.json
501f9a722f803a4764eefa2f1bf71278a0f30e15ba49442173ae507f3e7fd8f8  proof.md
49f7647dddc37a0a60981f33f07588acc538c8897a333fcb5880812973f20f56  selected_central_recheck.json
68fe87133c4acf9080c56dfbc365a74bc719d16cf86a95394e1306e595a47c85  verification_log.txt
256a89c1bb56ba5fb2499c263805afbd0ef2860fa4627ca0b584e57a0f5df43a  verify.py


==> anc/rectangle15_independent_audit/supplied_bundle/certificate.json <==
{
  "order": 15,
  "target": [
    3,
    3,
    3,
    3,
    3
  ],
  "dimension": 6006,
  "normalization": "Each R_i has primitive INTEGER coefficients of RAW immanants d_nu. No sign reversal is made in primitivization.",
  "identity": "sum_i weight_i R_i = scale * (6006 per - d_(3,3,3,3,3))",
  "scale": "2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200",
  "partitions": [
    [
      15
    ],
    [
      14,
      1
    ],
    [
      13,
      2
    ],
    [
      13,
      1,
      1
    ],
    [
      12,
      3
    ],
    [
      12,
      2,
      1
    ],
    [
      12,
      1,
      1,
      1
    ],
    [
      11,
      4
    ],
    [
      11,
      3,
      1
    ],
    [
      11,
      2,
      2
    ],
    [
      11,
      2,
      1,
      1
    ],
    [
      11,
      1,
      1,
      1,
      1
    ],
    [
      10,
      5
    ],
    [
      10,
      4,
      1
    ],
    [
      10,
      3,
      2
    ],
    [
      10,
      3,
      1,
      1
    ],
    [
      10,
      2,
      2,
      1
    ],
    [
      10,
      2,
      1,
      1,
      1
    ],
    [
      10,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      6
    ],
    [
      9,
      5,
      1
    ],
    [
      9,
      4,
      2
    ],
    [
      9,
      4,
      1,
      1
    ],
    [
      9,
      3,
      3
    ],
    [
      9,
      3,
      2,
      1
    ],
    [
      9,
      3,
      1,
      1,
      1
    ],
    [
      9,
      2,
      2,
      2
    ],
    [
      9,
      2,
      2,
      1,
      1
    ],
    [
      9,
      2,
      1,
      1,
      1,
      1
    ],
    [
      9,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      7
    ],
    [
      8,
      6,
      1
    ],
    [
      8,
      5,
      2
    ],
    [
      8,
      5,
      1,
      1
    ],
    [
      8,
      4,
      3
    ],
    [
      8,
      4,
      2,
      1
    ],
    [
      8,
      4,
      1,
      1,
      1
    ],
    [
      8,
      3,
      3,
      1
    ],
    [
      8,
      3,
      2,
      2
    ],
    [
      8,
      3,
      2,
      1,
      1
    ],
    [
      8,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      2,
      2,
      2,
      1
    ],
    [
      8,
      2,
      2,
      1,
      1,
      1
    ],
    [
      8,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      1
    ],
    [
      7,
      6,
      2
    ],
    [
      7,
      6,
      1,
      1
    ],
    [
      7,
      5,
      3
    ],
    [
      7,
      5,
      2,
      1
    ],
    [
      7,
      5,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4
    ],
    [
      7,
      4,
      3,
      1
    ],
    [
      7,
      4,
      2,
      2
    ],
    [
      7,
      4,
      2,
      1,
      1
    ],
    [
      7,
      4,
      1,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      2
    ],
    [
      7,
      3,
      3,
      1,
      1
    ],
    [
      7,
      3,
      2,
      2,
      1
    ],
    [
      7,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      2,
      2,
      2,
      2
    ],
    [
      7,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3
    ],
    [
      6,
      6,
      2,
      1
    ],
    [
      6,
      6,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4
    ],
    [
      6,
      5,
      3,
      1
    ],
    [
      6,
      5,
      2,
      2
    ],
    [
      6,
      5,
      2,
      1,
      1
    ],
    [
      6,
      5,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      1
    ],
    [
      6,
      4,
      3,
      2
    ],
    [
      6,
      4,
      3,
      1,
      1
    ],
    [
      6,
      4,
      2,
      2,
      1
    ],
    [
      6,
      4,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3
    ],
    [
      6,
      3,
      3,
      2,
      1
    ],
    [
      6,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      3,
      2,
      2,
      2
    ],
    [
      6,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5
    ],
    [
      5,
      5,
      4,
      1
    ],
    [
      5,
      5,
      3,
      2
    ],
    [
      5,
      5,
      3,
      1,
      1
    ],
    [
      5,
      5,
      2,
      2,
      1
    ],
    [
      5,
      5,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      2
    ],
    [
      5,
      4,
      4,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3
    ],
    [
      5,
      4,
      3,
      2,
      1
    ],
    [
      5,
      4,
      3,
      1,
      1,
      1
    ],
    [
      5,
      4,
      2,
      2,
      2
    ],
    [
      5,
      4,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      1
    ],
    [
      5,
      3,
      3,
      2,
      2
    ],
    [
      5,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3
    ],
    [
      4,
      4,
      4,
      2,
      1
    ],
    [
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      1
    ],
    [
      4,
      4,
      3,
      2,
      2
    ],
    [
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      2
    ],
    [
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      4,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      4,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3
    ],
    [
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      2,
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ]
  ],
  "terms": [
    {
      "id": 1,
      "kind": "central",
      "weight": "975940715523246806755425526350149334722972830311144113709048400571725216999327867803445549142856234410577624209378340",
      "coefficients": [
        [
          [
            15
          ],
          14
        ],
        [
          [
            14,
            1
          ],
          -1
        ]
      ],
      "alpha": [
        1
      ],
      "beta": [
        14
      ],
      "swaps": 1,
      "accepted_source_row": 0
    },
    {
      "id": 2,
      "kind": "central",
      "weight": "63128109502365607385459938770148044680108530441410006000116859405678547513540866013860922409600358973643259740557830",
      "coefficients": [
        [
          [
            15
          ],
          26
        ],
        [
          [
            14,
            1
          ],
          11
        ],
        [
          [
            13,
            2
          ],
          -2
        ]
      ],
      "alpha": [
        2
      ],
      "beta": [
        13
      ],
      "swaps": 1,
      "accepted_source_row": 135
    },
    {
      "id": 3,
      "kind": "central",
      "weight": "9509019743053958605878722496704367042100903868548115024559202988417506194293567793659090624547684236310200256999285",
      "coefficients": [
        [
          [
            15
          ],
          36
        ],
        [
          [
            14,
            1
          ],
          21
        ],
        [
          [
            13,
            2
          ],
          8
        ],
        [
          [
            12,
            3
          ],
          -3
        ]
      ],
      "alpha": [
        3
      ],
      "beta": [
        12
      ],
      "swaps": 1,
      "accepted_source_row": 335
    },
    {
      "id": 4,
      "kind": "central",
      "weight": "117731637269242130047552181477074565134870993926949269301989730037614332026311811711032281267235774267870750735140",
      "coefficients": [
        [
          [
            9,
            6
          ],
          9
        ],
        [
          [
            8,
            6,
            1
          ],
          4
        ],
        [
          [
            6,
            6,
            3
          ],
          -3
        ]
      ],
      "alpha": [
        3
      ],
      "beta": [
        6,
        6
      ],
      "swaps": 1,
      "accepted_source_row": 354
    },
    {
      "id": 5,
      "kind": "central",
      "weight": "15713942521094363455504495340601716936719904834034731388105348579156214284478476104568028676228458245999134732640",
      "coefficients": [
        [
          [
            6,
            3,
            3,
            3
          ],
          9
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          -7
        ],
        [
          [
            3,
            3,
            3,
            3,
            3
          ],
          -12
        ]
      ],
      "alpha": [
        3
      ],
      "beta": [
        3,
        3,
        3,
        3
      ],
      "swaps": 1,
      "accepted_source_row": 393
    },
    {
      "id": 6,
      "kind": "central",
      "weight": "1433423245543913726988968967606536546467422292303408817001973812480862044345652453199449484332892475407575093544385",
      "coefficients": [
        [
          [
            15
          ],
          44
        ],
        [
          [
            14,
            1
          ],
          29
        ],
        [
          [
            13,
            2
          ],
          16
        ],
        [
          [
            12,
            3
          ],
          5
        ],
        [
          [
            11,
            4
          ],
          -4
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        11
      ],
      "swaps": 1,
      "accepted_source_row": 560
    },
    {
      "id": 7,
      "kind": "central",
      "weight": "5911934659990450141606127269100489086457093423063846125048750487895350671682195888240874104093445688256515728300",
      "coefficients": [
        [
          [
            10,
            5
          ],
          24
        ],
        [
          [
            9,
            6
          ],
          19
        ],
        [
          [
            9,
            5,
            1
          ],
          13
        ],
        [
          [
            8,
            6,
            1
          ],
          9
        ],
        [
          [
            8,
            5,
            2
          ],
          4
        ],
        [
          [
            7,
            6,
            2
          ],
          1
        ],
        [
          [
            7,
            5,
            3
          ],
          -3
        ],
        [
          [
            6,
            6,
            3
          ],
          -5
        ],
        [
          [
            6,
            5,
            4
          ],
          -8
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        6,
        5
      ],
      "swaps": 1,
      "accepted_source_row": 572
    },
    {
      "id": 8,
      "kind": "central",
      "weight": "69284035530242335695392907803559106352078492418749911433186151097261632389789082503312308901212510234850943360",
      "coefficients": [
        [
          [
            8,
            4,
            3
          ],
          16
        ],
        [
          [
            7,
            4,
            4
          ],
          10
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          6
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          1
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -2
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -6
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          -8
        ],
        [
          [
            4,
            4,
            4,
            3
          ],
          -11
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        4,
        4,
        3
      ],
      "swaps": 1,
      "accepted_source_row": 589
    },
    {
      "id": 9,
      "kind": "central",
      "weight": "458360444824509624525947801431457836368128684398908513429233207913553847963459119426211393376133503770957649874560",
      "coefficients": [
        [
          [
            13,
            2
          ],
          11
        ],
        [
          [
            12,
            2,
            1
          ],
          4
        ],
        [
          [
            11,
            2,
            2
          ],
          -2
        ]
      ],
      "alpha": [
        2,
        2
      ],
      "beta": [
        11
      ],
      "swaps": 1,
      "accepted_source_row": 666
    },
    {
      "id": 10,
      "kind": "central",
      "weight": "85100061816167703602042183984193072768803071791523747507836184121224962919138030062400988462007463065076821582210",
      "coefficients": [
        [
          [
            15
          ],
          50
        ],
        [
          [
            14,
            1
          ],
          35
        ],
        [
          [
            13,
            2
          ],
          22
        ],
        [
          [
            12,
            3
          ],
          11
        ],
        [
          [
            11,
            4
          ],
          2
        ],
        [
          [
            10,
            5
          ],
          -5
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        10
      ],
      "swaps": 1,
      "accepted_source_row": 828
    },
    {
      "id": 11,
      "kind": "central",
      "weight": "22574488766880249644285004853489847190493681783305428138929600062103152585644166443773888897261695208144370379600",
      "coefficients": [
        [
          [
            9,
            3,
            3
          ],
          18
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          7
        ],
        [
          [
            7,
            3,
            3,
            2
          ],
          -2
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          -9
        ]
      ],
      "alpha": [
        6
      ],
      "beta": [
        3,
        3,
        3
      ],
      "swaps": 1,
      "accepted_source_row": 1118
    },
    {
      "id": 12,
      "kind": "central",
      "weight": "38350218972110757242475005750686324813318574347072227132136300067174186839361531967003986347618332526223418260040",
      "coefficients": [
        [
          [
            12,
            3
          ],
          27
        ],
        [
          [
            11,
            3,
            1
          ],
          14
        ],
        [
          [
            10,
            3,
            2
          ],
          3
        ],
        [
          [
            9,
            3,
            3
          ],
          -6
        ]
      ],
      "alpha": [
        3,
        3
      ],
      "beta": [
        9
      ],
      "swaps": 1,
      "accepted_source_row": 1207
    },
    {
      "id": 13,
      "kind": "central",
      "weight": "615802033018666024812691727266565920954777024986520276317681242144986310076008545751821864245540481647282077027235",
      "coefficients": [
        [
          [
            15
          ],
          56
        ],
        [
          [
            14,
            1
          ],
          41
        ],
        [
          [
            13,
            2
          ],
          28
        ],
        [
          [
            12,
            3
          ],
          17
        ],
        [
          [
            11,
            4
          ],
          8
        ],
        [
          [
            10,
            5
          ],
          1
        ],
        [
          [
            9,
            6
          ],
          -4
        ],
        [
          [
            8,
            7
          ],
          -7
        ]
      ],
      "alpha": [
        7
      ],
      "beta": [
        8
      ],
      "swaps": 1,
      "accepted_source_row": 1402
    },
    {
      "id": 14,
      "kind": "central",
      "weight": "18872467468922241245348366437287160891577424863813124318942558145194191798340356849681678072330621675780577953940",
      "coefficients": [
        [
          [
            11,
            4
          ],
          14
        ],
        [
          [
            10,
            4,
            1
          ],
          8
        ],
        [
          [
            9,
            4,
            2
          ],
          3
        ],
        [
          [
            8,
            4,
            3
          ],
          -1
        ],
        [
          [
            7,
            4,
            4
          ],
          -4
        ]
      ],
      "alpha": [
        7
      ],
      "beta": [
        4,
        4
      ],
      "swaps": 1,
      "accepted_source_row": 1407
    },
    {
      "id": 15,
      "kind": "central",
      "weight": "264429610029423356122065045453102426203383470112260232678979562568756524826581807055473275385688947197361328588665",
      "coefficients": [
        [
          [
            13,
            2
          ],
          13
        ],
        [
          [
            13,
            1,
            1
          ],
          -13
        ],
        [
          [
            12,
            2,
            1
          ],
          -1
        ],
        [
          [
            12,
            1,
            1,
            1
          ],
          2
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        12,
        1
      ],
      "swaps": 2,
      "accepted_source_row": 1790
    },
    {
      "id": 16,
      "kind": "central",
      "weight": "683565568840753099811879653096513639351574928437628497463739107063771713722270230441633447653271177683884781562720",
      "coefficients": [
        [
          [
            12,
            3
          ],
          12
        ],
        [
          [
            12,
            2,
            1
          ],
          -6
        ],
        [
          [
            11,
            3,
            1
          ],
          -1
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          1
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        11,
        2
      ],
      "swaps": 2,
      "accepted_source_row": 1791
    },
    {
      "id": 17,
      "kind": "central",
      "weight": "62885866146459856224593999998735957596430121580099873333235573016164572101865671597607153241814913543022584279840",
      "coefficients": [
        [
          [
            12,
            2,
            1
          ],
          6
        ],
        [
          [
            12,
            1,
            1,
            1
          ],
          -12
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          -1
        ],
        [
          [
            11,
            1,
            1,
            1,
            1
          ],
          3
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        11,
        1,
        1
      ],
      "swaps": 2,
      "accepted_source_row": 1792
    },
    {
      "id": 18,
      "kind": "central",
      "weight": "23616675966231286562178245824413876878182619399065367703077875811226861095130994070555557867199082156242241123555",
      "coefficients": [
        [
          [
            9,
            6
          ],
          45
        ],
        [
          [
            9,
            5,
            1
          ],
          -9
        ],
        [
          [
            8,
            6,
            1
          ],
          -5
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          2
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        8,
        5
      ],
      "swaps": 2,
      "accepted_source_row": 1801
    },
    {
      "id": 19,
      "kind": "central",
      "weight": "50280051702905924817110497323127889580350013080827806037630529243872509567051413602282652909232098473632020564760",
      "coefficients": [
        [
          [
            8,
            7
          ],
          24
        ],
        [
          [
            8,
            6,
            1
          ],
          -4
        ],
        [
          [
            7,
            7,
            1
          ],
          -3
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          1
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        7,
        6
      ],
      "swaps": 2,
      "accepted_source_row": 1808
    },
    {
      "id": 20,
      "kind": "central",
      "weight": "1082200122852619270502063038904158502377803372415380618864706631324406494942585058024205176709643916741632526960",
      "coefficients": [
        [
          [
            8,
            4,
            3
          ],
          12
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          -8
        ],
        [
          [
            7,
            4,
            4
          ],
          3
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          -3
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          3
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        7,
        3,
        3
      ],
      "swaps": 2,
      "accepted_source_row": 1812
    },
    {
      "id": 21,
      "kind": "central",
      "weight": "753625441532127021581629055612847636864455417762855642812063659119917124985149951740493113826551163940315740640",
      "coefficients": [
        [
          [
            6,
            5,
            2,
            2
          ],
          24
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          6
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          -18
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          4
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          -12
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -3
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          12
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        5,
        4,
        2,
        2
      ],
      "swaps": 2,
      "accepted_source_row": 1838
    },
    {
      "id": 22,
      "kind": "central",
      "weight": "54270427834579216828793738173954874197283406645075578069047497738756905692814680504261056018420350407443129480",
      "coefficients": [
        [
          [
            6,
            4,
            3,
            2
          ],
          6
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          -6
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          2
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -3
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          4
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        5,
        3,
        3,
        2
      ],
      "swaps": 2,
      "accepted_source_row": 1841
    },
    {
      "id": 23,
      "kind": "central",
      "weight": "1034731789110204454451834500640900997268124844198476086335576680540574490290503360023405856183369662091083333632",
      "coefficients": [
        [
          [
            5,
            5,
            4,
            1
          ],
          20
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -5
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          -15
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          3
        ],
        [
          [
            4,
            4,
            4,
            1,
            1,
            1
          ],
          12
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        4,
        4,
        4,
        1
      ],
      "swaps": 2,
      "accepted_source_row": 1851
    },
    {
      "id": 24,
      "kind": "central",
      "weight": "146805402781524077013864916307693195622116728343588539459976052311266415262696966542055889750232427636006707856",
      "coefficients": [
        [
          [
            5,
            5,
            3,
            2
          ],
          20
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          10
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -15
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          -6
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          12
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        4,
        4,
        3,
        2
      ],
      "swaps": 2,
      "accepted_source_row": 1852
    },
    {
      "id": 25,
      "kind": "central",
      "weight": "379472967915401397285021783521713619563502057885716341022328153563882329456622224767700702797957133190283328000",
      "coefficients": [
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          20
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          5
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          -10
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          -20
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -2
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -4
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          8
        ],
        [
          [
            4,
            4,
            2,
            2,
            1,
            1,
            1
          ],
          20
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        4,
        4,
        2,
        2,
        1
      ],
      "swaps": 2,
      "accepted_source_row": 1854
    },
    {
      "id": 26,
      "kind": "central",
      "weight": "9794117528552032151207925801514599392606858403198396933669979268139388248583602040566551309943055171467498289680",
      "coefficients": [
        [
          [
            5,
            4,
            3,
            3
          ],
          5
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          -5
        ],
        [
          [
            4,
            4,
            4,
            3
          ],
          2
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          -3
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          4
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        4,
        3,
        3,
        3
      ],
      "swaps": 2,
      "accepted_source_row": 1857
    },
    {
      "id": 27,
      "kind": "central",
      "weight": "31919089875842461068399497925170188928071811272813231904592734396415757844671537932510905818013731569477876892800",
      "coefficients": [
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          3
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          -2
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          -4
        ],
        [
          [
            3,
            3,
            3,
            3,
            2,
            1
          ],
          2
        ],
        [
          [
            3,
            3,
            3,
            3,
            1,
            1,
            1
          ],
          5
        ]
      ],
      "alpha": [
        1,
        1
      ],
      "beta": [
        3,
        3,
        3,
        3,
        1
      ],
      "swaps": 2,
      "accepted_source_row": 1869
    },
    {
      "id": 28,
      "kind": "central",
      "weight": "98983812423280414530097233558163212391329785009698097869301115715799924733225958541780142878678203723562243184",
      "coefficients": [
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          30
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          -5
        ],
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          -15
        ],
        [
          [
            8,
            2,
            1,
            1,
            1,
            1,
            1
          ],
          -40
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          3
        ],
        [
          [
            7,
            3,
            1,
            1,
            1,
            1,
            1
          ],
          8
        ],
        [
          [
            7,
            2,
            2,
            1,
            1,
            1,
            1
          ],
          24
        ],
        [
          [
            6,
            3,
            2,
            1,
            1,
            1,
            1
          ],
          -6
        ]
      ],
      "alpha": [
        3
      ],
      "beta": [
        6,
        2,
        1,
        1,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 2133
    },
    {
      "id": 29,
      "kind": "central",
      "weight": "116868601135676539395838243559382989664621219961695499240437739578272741942792865620184372256857157866185125080",
      "coefficients": [
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          6
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          -3
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          -6
        ],
        [
          [
            6,
            3,
            2,
            1,
            1,
            1,
            1
          ],
          -12
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          4
        ],
        [
          [
            5,
            3,
            3,
            1,
            1,
            1,
            1
          ],
          8
        ],
        [
          [
            5,
            3,
            2,
            2,
            1,
            1,
            1
          ],
          16
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          -16
        ]
      ],
      "alpha": [
        3
      ],
      "beta": [
        4,
        3,
        2,
        1,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 2156
    },
    {
      "id": 30,
      "kind": "central",
      "weight": "62679950773158689402826248636523765365214848721592331641148727535191163586215527607663484157134088934465792030320",
      "coefficients": [
        [
          [
            6,
            3,
            3,
            3
          ],
          1
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          -2
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          5
        ],
        [
          [
            3,
            3,
            3,
            3,
            3
          ],
          -20
        ]
      ],
      "alpha": [
        3
      ],
      "beta": [
        3,
        3,
        3,
        3
      ],
      "swaps": 3,
      "accepted_source_row": 2163
    },
    {
      "id": 31,
      "kind": "central",
      "weight": "337488015971017808827147171460256847861338142320760931298615371090886852780128407570997826792957017165007720360",
      "coefficients": [
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          3
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -4
        ],
        [
          [
            5,
            3,
            3,
            1,
            1,
            1,
            1
          ],
          -8
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          6
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          16
        ],
        [
          [
            3,
            3,
            3,
            3,
            1,
            1,
            1
          ],
          -48
        ]
      ],
      "alpha": [
        3
      ],
      "beta": [
        3,
        3,
        3,
        1,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 2165
    },
    {
      "id": 32,
      "kind": "central",
      "weight": "231120996967931220058001257242862335325467821135526880659042824099099734801076301143989923907173578302587176904",
      "coefficients": [
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          63
        ],
        [
          [
            10,
            1,
            1,
            1,
            1,
            1
          ],
          -252
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          -9
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          -7
        ],
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          -3
        ],
        [
          [
            9,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          168
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          4
        ],
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          6
        ],
        [
          [
            8,
            2,
            1,
            1,
            1,
            1,
            1
          ],
          -24
        ]
      ],
      "alpha": [
        2,
        1
      ],
      "beta": [
        8,
        1,
        1,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 2185
    },
    {
      "id": 33,
      "kind": "central",
      "weight": "34976220947461454604336516039301220267629429950597834133527635609045961813311706491911517317839315569170984800",
      "coefficients": [
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          12
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          4
        ],
        [
          [
            5,
            3,
            2,
            2,
            2,
            1
          ],
          -16
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -4
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          -24
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          -1
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          1
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            2
          ],
          48
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            1,
            1
          ],
          24
        ],
        [
          [
            3,
            3,
            3,
            3,
            2,
            1
          ],
          3
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            2
          ],
          12
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            1,
            1
          ],
          -12
        ],
        [
          [
            3,
            3,
            2,
            2,
            2,
            2,
            1
          ],
          -60
        ]
      ],
      "alpha": [
        2,
        1
      ],
      "beta": [
        3,
        3,
        2,
        2,
        2
      ],
      "swaps": 3,
      "accepted_source_row": 2235
    },
    {
      "id": 34,
      "kind": "central",
      "weight": "1169597209246409322900122566209882808685729564668588478925756507480319523147056766676173704595461424293221149160",
      "coefficients": [
        [
          [
            9,
            3,
            3
          ],
          30
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          -15
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          10
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          -3
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          3
        ],
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          -3
        ]
      ],
      "alpha": [
        1,
        1,
        1
      ],
      "beta": [
        8,
        2,
        2
      ],
      "swaps": 3,
      "accepted_source_row": 2254
    },
    {
      "id": 35,
      "kind": "central",
      "weight": "296152620905881406349264629138712316844465835017542672414932480635237018451069777334117378630709259692612711760",
      "coefficients": [
        [
          [
            6,
            4,
            3,
            2
          ],
          28
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          -28
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          7
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          -14
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          21
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          4
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -8
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          12
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          -2
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          6
        ],
        [
          [
            5,
            3,
            2,
            2,
            1,
            1,
            1
          ],
          -12
        ]
      ],
      "alpha": [
        1,
        1,
        1
      ],
      "beta": [
        5,
        3,
        2,
        2
      ],
      "swaps": 3,
      "accepted_source_row": 2279
    },
    {
      "id": 36,
      "kind": "central",
      "weight": "756428987612522765286828530233630586974782392775197539797657647254813983477054228757830532857896566618864846800",
      "coefficients": [
        [
          [
            5,
            5,
            3,
            2
          ],
          15
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          -15
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          3
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -6
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          9
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          -1
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          3
        ],
        [
          [
            4,
            4,
            2,
            2,
            1,
            1,
            1
          ],
          -6
        ]
      ],
      "alpha": [
        1,
        1,
        1
      ],
      "beta": [
        4,
        4,
        2,
        2
      ],
      "swaps": 3,
      "accepted_source_row": 2288
    },
    {
      "id": 37,
      "kind": "central",
      "weight": "4304178844489620952395368078285863527245530239747399132519358288731033586660721095088352357557196117532421766720",
      "coefficients": [
        [
          [
            4,
            4,
            4,
            3
          ],
          30
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          -20
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          15
        ],
        [
          [
            3,
            3,
            3,
            3,
            1,
            1,
            1
          ],
          -12
        ]
      ],
      "alpha": [
        1,
        1,
        1
      ],
      "beta": [
        3,
        3,
        3,
        3
      ],
      "swaps": 3,
      "accepted_source_row": 2301
    },
    {
      "id": 38,
      "kind": "central",
      "weight": "15241715207638889071071021449115412659713043533487466399190891427620664005483554182941826695683123870829779200",
      "coefficients": [
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          48
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          -6
        ],
        [
          [
            7,
            2,
            2,
            2,
            1,
            1
          ],
          -33
        ],
        [
          [
            7,
            2,
            2,
            1,
            1,
            1,
            1
          ],
          -69
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -2
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          2
        ],
        [
          [
            6,
            3,
            2,
            1,
            1,
            1,
            1
          ],
          6
        ],
        [
          [
            6,
            2,
            2,
            2,
            1,
            1,
            1
          ],
          51
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          5
        ],
        [
          [
            5,
            4,
            2,
            1,
            1,
            1,
            1
          ],
          9
        ],
        [
          [
            5,
            3,
            2,
            2,
            1,
            1,
            1
          ],
          13
        ],
        [
          [
            4,
            4,
            2,
            2,
            1,
            1,
            1
          ],
          -45
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        4,
        2,
        2,
        1,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 2607
    },
    {
      "id": 39,
      "kind": "central",
      "weight": "68614297082124062974520052481024778134848926231996040764896140465847632842102690570821299943221752628630939456",
      "coefficients": [
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          348
        ],
        [
          [
            10,
            1,
            1,
            1,
            1,
            1
          ],
          -342
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          -4
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          -72
        ],
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          -388
        ],
        [
          [
            9,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          -72
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -16
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          5
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          67
        ],
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          71
        ],
        [
          [
            8,
            2,
            1,
            1,
            1,
            1,
            1
          ],
          216
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          8
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          -7
        ],
        [
          [
            7,
            3,
            1,
            1,
            1,
            1,
            1
          ],
          -72
        ]
      ],
      "alpha": [
        3,
        1
      ],
      "beta": [
        7,
        1,
        1,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 2620
    },
    {
      "id": 40,
      "kind": "central",
      "weight": "2913287926803652452033475734982156739757508701454564459158272776904322736160460409317094268117759359526950387120",
      "coefficients": [
        [
          [
            8,
            7
          ],
          630
        ],
        [
          [
            8,
            6,
            1
          ],
          -7
        ],
        [
          [
            8,
            5,
            2
          ],
          -42
        ],
        [
          [
            7,
            7,
            1
          ],
          -45
        ],
        [
          [
            7,
            6,
            2
          ],
          -15
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          -117
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          48
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          30
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          -24
        ]
      ],
      "alpha": [
        2,
        2
      ],
      "beta": [
        6,
        5
      ],
      "swaps": 3,
      "accepted_source_row": 2666
    },
    {
      "id": 41,
      "kind": "central",
      "weight": "1719193560354434030614416392542160364915888968222332736601779016721360119392671801951707704227557807445063200",
      "coefficients": [
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          96
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -24
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          -96
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          32
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -24
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -24
        ],
        [
          [
            4,
            4,
            3,
            1,
            1,
            1,
            1
          ],
          24
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          21
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          27
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          81
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          72
        ],
        [
          [
            3,
            3,
            3,
            3,
            3
          ],
          -24
        ],
        [
          [
            3,
            3,
            3,
            3,
            2,
            1
          ],
          -51
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            1,
            1
          ],
          -216
        ]
      ],
      "alpha": [
        2,
        2
      ],
      "beta": [
        3,
        3,
        3,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 2692
    },
    {
      "id": 42,
      "kind": "central",
      "weight": "2881455325791655378899282166488447678780661793883683392242189733832853812261230998513171703911276122015561848464",
      "coefficients": [
        [
          [
            11,
            3,
            1
          ],
          105
        ],
        [
          [
            10,
            4,
            1
          ],
          -15
        ],
        [
          [
            10,
            3,
            2
          ],
          -60
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -90
        ],
        [
          [
            9,
            4,
            2
          ],
          10
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          15
        ],
        [
          [
            9,
            3,
            3
          ],
          30
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          60
        ],
        [
          [
            8,
            4,
            3
          ],
          -6
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -12
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          -36
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          9
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        7,
        3,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 2801
    },
    {
      "id": 43,
      "kind": "central",
      "weight": "1665209850986225593506694986818716290190861961405325527412561528382921347989167217475716245825798017102546720",
      "coefficients": [
        [
          [
            11,
            2,
            2
          ],
          210
        ],
        [
          [
            10,
            3,
            2
          ],
          -60
        ],
        [
          [
            10,
            2,
            2,
            1
          ],
          -180
        ],
        [
          [
            9,
            4,
            2
          ],
          10
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          60
        ],
        [
          [
            9,
            2,
            2,
            2
          ],
          150
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -12
        ],
        [
          [
            8,
            3,
            2,
            2
          ],
          -60
        ],
        [
          [
            7,
            4,
            2,
            2
          ],
          15
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        7,
        2,
        2
      ],
      "swaps": 4,
      "accepted_source_row": 2802
    },
    {
      "id": 44,
      "kind": "central",
      "weight": "110138398181812169622433958028992175122994603264934547648609368963506192069322444328690458370672877466201844544",
      "coefficients": [
        [
          [
            11,
            2,
            1,
            1
          ],
          105
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -30
        ],
        [
          [
            10,
            2,
            2,
            1
          ],
          -60
        ],
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          -105
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          5
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          20
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          35
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          70
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -4
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -7
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -28
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          7
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        7,
        2,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 2803
    },
    {
      "id": 45,
      "kind": "central",
      "weight": "2310937677406826278635389579488722965230408044164307267014573289591321092301502165168725072539252722220917232160",
      "coefficients": [
        [
          [
            9,
            4,
            1,
            1
          ],
          5
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -4
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -7
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          3
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          7
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          -2
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -7
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          7
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        5,
        4,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 2814
    },
    {
      "id": 46,
      "kind": "central",
      "weight": "2887030139768840144618034633885338726289619761323630589899618136220121716389942403597408397613517324573652491440",
      "coefficients": [
        [
          [
            9,
            3,
            3
          ],
          10
        ],
        [
          [
            8,
            4,
            3
          ],
          -2
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          -12
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          3
        ],
        [
          [
            7,
            3,
            3,
            2
          ],
          15
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -5
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          -20
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          10
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        5,
        3,
        3
      ],
      "swaps": 4,
      "accepted_source_row": 2815
    },
    {
      "id": 47,
      "kind": "central",
      "weight": "226747220771804109170215380583996193892495477988896307368818653650233104564267399449166771832870667614124225480",
      "coefficients": [
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          15
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -3
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -12
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          -24
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          3
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          6
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          9
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          24
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -3
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -8
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          -24
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          12
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        5,
        3,
        1,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 2817
    },
    {
      "id": 48,
      "kind": "central",
      "weight": "22544259793493114902013857926096066976077771179492628456531165041372861561132646405336937931280185059271602560",
      "coefficients": [
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          30
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -12
        ],
        [
          [
            8,
            2,
            2,
            2,
            1
          ],
          -30
        ],
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          -48
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          3
        ],
        [
          [
            7,
            3,
            2,
            2,
            1
          ],
          15
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          24
        ],
        [
          [
            7,
            2,
            2,
            2,
            1,
            1
          ],
          60
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          -5
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -8
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          -40
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          20
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        5,
        2,
        2,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 2819
    },
    {
      "id": 49,
      "kind": "central",
      "weight": "265581447997038110663395343682977406452159181989637348446807200672318098903178752877174152522671792927252480712",
      "coefficients": [
        [
          [
            8,
            3,
            3,
            1
          ],
          24
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          -6
        ],
        [
          [
            7,
            3,
            3,
            2
          ],
          -30
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          -42
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          10
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          14
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          40
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          70
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          -20
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -35
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          -140
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          140
        ]
      ],
      "alpha": [
        4
      ],
      "beta": [
        4,
        3,
        3,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 2825
    },
    {
      "id": 50,
      "kind": "central",
      "weight": "18372106029461831374839174194196334547405771200431226208057172292346413916398481423474424587637823909046635200",
      "coefficients": [
        [
          [
            6,
            3,
            2,
            2,
            2
          ],
          8
        ],
        [
          [
            6,
            2,
            2,
            2,
            2,
            1
          ],
          -16
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          -4
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          -2
        ],
        [
          [
            5,
            3,
            2,
            2,
            2,
            1
          ],
          -11
        ],
        [
          [
            5,
            2,
            2,
            2,
            2,
            2
          ],
          56
        ],
        [
          [
            5,
            2,
            2,
            2,
            2,
            1,
            1
          ],
          28
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          14
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          7
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            2
          ],
          -7
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            1,
            1
          ],
          -14
        ],
        [
          [
            4,
            2,
            2,
            2,
            2,
            2,
            1
          ],
          -84
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            2
          ],
          -42
        ],
        [
          [
            3,
            3,
            2,
            2,
            2,
            2,
            1
          ],
          84
        ]
      ],
      "alpha": [
        3,
        1
      ],
      "beta": [
        3,
        2,
        2,
        2,
        2
      ],
      "swaps": 4,
      "accepted_source_row": 2877
    },
    {
      "id": 51,
      "kind": "central",
      "weight": "96211855916513003888288492056972535738810903821254753158508849762582294102066342222489530377993199387460766800",
      "coefficients": [
        [
          [
            9,
            4,
            1,
            1
          ],
          56
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          -28
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          -112
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          112
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -7
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -28
        ],
        [
          [
            8,
            3,
            2,
            2
          ],
          7
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          28
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          70
        ],
        [
          [
            8,
            2,
            2,
            2,
            1
          ],
          -28
        ],
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          -70
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          4
        ],
        [
          [
            7,
            3,
            2,
            2,
            1
          ],
          -4
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          -10
        ],
        [
          [
            7,
            2,
            2,
            2,
            1,
            1
          ],
          20
        ]
      ],
      "alpha": [
        2,
        2
      ],
      "beta": [
        7,
        2,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 2888
    },
    {
      "id": 52,
      "kind": "central",
      "weight": "441627703231745829499879177541431864956071166096562127653760844754376464375707425067658286454788439773704917600",
      "coefficients": [
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          12
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -8
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          -20
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          4
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          20
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          6
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          10
        ],
        [
          [
            4,
            4,
            3,
            1,
            1,
            1,
            1
          ],
          30
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          -3
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          -5
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          -15
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          -30
        ],
        [
          [
            3,
            3,
            3,
            3,
            3
          ],
          2
        ],
        [
          [
            3,
            3,
            3,
            3,
            2,
            1
          ],
          5
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            1,
            1
          ],
          30
        ]
      ],
      "alpha": [
        2,
        2
      ],
      "beta": [
        3,
        3,
        3,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 2915
    },
    {
      "id": 53,
      "kind": "central",
      "weight": "46746325460566848424236691654038596453403460581949771931274080061670611648466494879067207191710953754315320800",
      "coefficients": [
        [
          [
            11,
            1,
            1,
            1,
            1
          ],
          300
        ],
        [
          [
            10,
            1,
            1,
            1,
            1,
            1
          ],
          -150
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          -24
        ],
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          -42
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          28
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          6
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          18
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          -27
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        6,
        1,
        1,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 3275
    },
    {
      "id": 54,
      "kind": "central",
      "weight": "651974733644027736458992865414629404005106278295443759433220525406755854011251146126958689571586699323118993760",
      "coefficients": [
        [
          [
            10,
            1,
            1,
            1,
            1,
            1
          ],
          50
        ],
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          -4
        ],
        [
          [
            9,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          -40
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          -4
        ],
        [
          [
            8,
            2,
            1,
            1,
            1,
            1,
            1
          ],
          -4
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          1
        ],
        [
          [
            7,
            3,
            1,
            1,
            1,
            1,
            1
          ],
          9
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          1
        ],
        [
          [
            6,
            4,
            1,
            1,
            1,
            1,
            1
          ],
          1
        ],
        [
          [
            5,
            5,
            1,
            1,
            1,
            1,
            1
          ],
          -10
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        5,
        1,
        1,
        1,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 3282
    },
    {
      "id": 55,
      "kind": "central",
      "weight": "10012921436660159207730218931981296202102997044325835812863296898139185329415319844999236522779301882833432960",
      "coefficients": [
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          675
        ],
        [
          [
            10,
            1,
            1,
            1,
            1,
            1
          ],
          -300
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          59
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          -75
        ],
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          -643
        ],
        [
          [
            9,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          -300
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -25
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -40
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          -104
        ],
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          -10
        ],
        [
          [
            8,
            2,
            1,
            1,
            1,
            1,
            1
          ],
          180
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          -21
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          15
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          101
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          92
        ],
        [
          [
            7,
            3,
            1,
            1,
            1,
            1,
            1
          ],
          162
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          12
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -40
        ],
        [
          [
            6,
            4,
            1,
            1,
            1,
            1,
            1
          ],
          -150
        ]
      ],
      "alpha": [
        4,
        1
      ],
      "beta": [
        6,
        1,
        1,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 3295
    },
    {
      "id": 56,
      "kind": "central",
      "weight": "583871355515040392986805144387916765244625030005891701153999130776808899508507243908342004863039219258857531170",
      "coefficients": [
        [
          [
            8,
            7
          ],
          540
        ],
        [
          [
            8,
            6,
            1
          ],
          64
        ],
        [
          [
            8,
            5,
            2
          ],
          -21
        ],
        [
          [
            7,
            6,
            2
          ],
          -48
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          -96
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -6
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          -12
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          36
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          42
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          -48
        ]
      ],
      "alpha": [
        3,
        2
      ],
      "beta": [
        5,
        5
      ],
      "swaps": 3,
      "accepted_source_row": 3326
    },
    {
      "id": 57,
      "kind": "central",
      "weight": "1960374172808226294770625175384017751892072031182021619652161557827073817667436280673098531284045315882100052650",
      "coefficients": [
        [
          [
            14,
            1
          ],
          1260
        ],
        [
          [
            13,
            2
          ],
          -196
        ],
        [
          [
            13,
            1,
            1
          ],
          -420
        ],
        [
          [
            12,
            3
          ],
          -42
        ],
        [
          [
            11,
            4
          ],
          39
        ],
        [
          [
            11,
            3,
            1
          ],
          75
        ],
        [
          [
            10,
            5
          ],
          -10
        ],
        [
          [
            10,
            4,
            1
          ],
          -45
        ],
        [
          [
            9,
            5,
            1
          ],
          12
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        9,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 3473
    },
    {
      "id": 58,
      "kind": "central",
      "weight": "2202417811666269893720728858528250299843378160494750483018375960381090262452251074521493021426341106751485603550",
      "coefficients": [
        [
          [
            13,
            1,
            1
          ],
          700
        ],
        [
          [
            12,
            2,
            1
          ],
          -140
        ],
        [
          [
            12,
            1,
            1,
            1
          ],
          -350
        ],
        [
          [
            11,
            3,
            1
          ],
          -15
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          35
        ],
        [
          [
            10,
            4,
            1
          ],
          25
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          50
        ],
        [
          [
            9,
            5,
            1
          ],
          -8
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          -41
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          14
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        8,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 3475
    },
    {
      "id": 59,
      "kind": "central",
      "weight": "4205714115209122878827500331448100414258416325182697502857376781345699606161289777227870975382661142473443868848",
      "coefficients": [
        [
          [
            12,
            1,
            1,
            1
          ],
          175
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          -45
        ],
        [
          [
            11,
            1,
            1,
            1,
            1
          ],
          -125
        ],
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          25
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          7
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          13
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          -3
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -17
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          8
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        7,
        1,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 3478
    },
    {
      "id": 60,
      "kind": "central",
      "weight": "664212523735057671202366673581405774736338625974648050731406874701770583544694409540757297761718137163536569676",
      "coefficients": [
        [
          [
            11,
            3,
            1
          ],
          450
        ],
        [
          [
            10,
            4,
            1
          ],
          -30
        ],
        [
          [
            10,
            3,
            2
          ],
          -210
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -330
        ],
        [
          [
            9,
            5,
            1
          ],
          -12
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          6
        ],
        [
          [
            9,
            3,
            3
          ],
          60
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          150
        ],
        [
          [
            8,
            5,
            2
          ],
          15
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          21
        ],
        [
          [
            8,
            4,
            3
          ],
          24
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          33
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          -6
        ],
        [
          [
            7,
            5,
            3
          ],
          -20
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -35
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          -86
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          70
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        6,
        3,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 3480
    },
    {
      "id": 61,
      "kind": "central",
      "weight": "293781655561411676882255463831789998074280225005857352067160016276964897972996903639978662828846307460424682592",
      "coefficients": [
        [
          [
            11,
            2,
            1,
            1
          ],
          150
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -30
        ],
        [
          [
            10,
            2,
            2,
            1
          ],
          -70
        ],
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          -130
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          -2
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          10
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          22
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          60
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          3
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          7
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          10
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          4
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -5
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          -8
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          -26
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          20
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        6,
        2,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 3482
    },
    {
      "id": 62,
      "kind": "central",
      "weight": "586297830828700628796642987744816118180986583402460603870897759954164152890957030696099554182088096192102338876",
      "coefficients": [
        [
          [
            10,
            3,
            1,
            1
          ],
          150
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          -18
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          -90
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          -162
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          -3
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          9
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          18
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          42
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          108
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          5
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          8
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          2
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          -2
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          -46
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          -10
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -20
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -38
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          80
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        5,
        3,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 3487
    },
    {
      "id": 63,
      "kind": "central",
      "weight": "163473745987845990481946805801361449068114121432670434383876803408352371833978108048240022963662775314866286240",
      "coefficients": [
        [
          [
            7,
            6,
            1,
            1
          ],
          420
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -30
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          -300
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          40
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          -105
        ],
        [
          [
            6,
            6,
            1,
            1,
            1
          ],
          -330
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          -15
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          -42
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          16
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          129
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          34
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          56
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          29
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          48
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          66
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          120
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          111
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -99
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          -126
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          -104
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          144
        ]
      ],
      "alpha": [
        3,
        2
      ],
      "beta": [
        4,
        4,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 3532
    },
    {
      "id": 64,
      "kind": "central",
      "weight": "119823704005950695420179534084097884349294676284975538409653843387761923354119904618441042853090997659230637505",
      "coefficients": [
        [
          [
            12,
            3
          ],
          210
        ],
        [
          [
            11,
            4
          ],
          -60
        ],
        [
          [
            11,
            3,
            1
          ],
          -180
        ],
        [
          [
            10,
            5
          ],
          10
        ],
        [
          [
            10,
            4,
            1
          ],
          60
        ],
        [
          [
            10,
            3,
            2
          ],
          150
        ],
        [
          [
            9,
            5,
            1
          ],
          -12
        ],
        [
          [
            9,
            4,
            2
          ],
          -60
        ],
        [
          [
            9,
            3,
            3
          ],
          -120
        ],
        [
          [
            8,
            5,
            2
          ],
          15
        ],
        [
          [
            8,
            4,
            3
          ],
          60
        ],
        [
          [
            7,
            5,
            3
          ],
          -20
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        7,
        3
      ],
      "swaps": 5,
      "accepted_source_row": 3654
    },
    {
      "id": 65,
      "kind": "central",
      "weight": "33050701121014640102387464936666309140867997775273335245559200250487024620661774055544072753803202570447387200",
      "coefficients": [
        [
          [
            11,
            2,
            2
          ],
          60
        ],
        [
          [
            10,
            3,
            2
          ],
          -30
        ],
        [
          [
            10,
            2,
            2,
            1
          ],
          -70
        ],
        [
          [
            9,
            4,
            2
          ],
          12
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          42
        ],
        [
          [
            9,
            2,
            2,
            2
          ],
          84
        ],
        [
          [
            8,
            5,
            2
          ],
          -3
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -21
        ],
        [
          [
            8,
            3,
            2,
            2
          ],
          -63
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          7
        ],
        [
          [
            7,
            4,
            2,
            2
          ],
          42
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          -21
        ]
      ],
      "alpha": [
        5
      ],
      "beta": [
        6,
        2,
        2
      ],
      "swaps": 5,
      "accepted_source_row": 3659
    },
    {
      "id": 66,
      "kind": "central",
      "weight": "425527666152718952261092686583270642687943338757078748186564273791248918275951138420641111955378368335659297840",
      "coefficients": [
        [
          [
            12,
            2,
            1
          ],
          315
        ],
        [
          [
            12,
            1,
            1,
            1
          ],
          -630
        ],
        [
          [
            11,
            3,
            1
          ],
          -135
        ],
        [
          [
            11,
            2,
            2
          ],
          -105
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          65
        ],
        [
          [
            11,
            1,
            1,
            1,
            1
          ],
          420
        ],
        [
          [
            10,
            4,
            1
          ],
          45
        ],
        [
          [
            10,
            3,
            2
          ],
          30
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -10
        ],
        [
          [
            10,
            2,
            2,
            1
          ],
          90
        ],
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          -180
        ],
        [
          [
            9,
            5,
            1
          ],
          -9
        ],
        [
          [
            9,
            4,
            2
          ],
          -5
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          -3
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          -30
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          60
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          2
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          6
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -12
        ]
      ],
      "alpha": [
        4,
        1
      ],
      "beta": [
        8,
        1,
        1
      ],
      "swaps": 5,
      "accepted_source_row": 3671
    },
    {
      "id": 67,
      "kind": "central",
      "weight": "30077994580386884552249624324402945235895292904735232949222346246747180381112836756296914074580306280756501808",
      "coefficients": [
        [
          [
            11,
            2,
            1,
            1
          ],
          160
        ],
        [
          [
            11,
            1,
            1,
            1,
            1
          ],
          -480
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -80
        ],
        [
          [
            10,
            2,
            2,
            1
          ],
          -60
        ],
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          90
        ],
        [
          [
            10,
            1,
            1,
            1,
            1,
            1
          ],
          420
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          32
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          20
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          -22
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          70
        ],
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          -210
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          -8
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -4
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -1
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -28
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          84
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          3
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          7
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          -21
        ]
      ],
      "alpha": [
        4,
        1
      ],
      "beta": [
        7,
        1,
        1,
        1
      ],
      "swaps": 5,
      "accepted_source_row": 3674
    },
    {
      "id": 68,
      "kind": "central",
      "weight": "558533054864524233602202282276404209162952504262607138884702826901097030135747094982018935051785678556396578552",
      "coefficients": [
        [
          [
            9,
            6
          ],
          60
        ],
        [
          [
            9,
            5,
            1
          ],
          -12
        ],
        [
          [
            8,
            6,
            1
          ],
          -60
        ],
        [
          [
            8,
            5,
            2
          ],
          15
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          10
        ],
        [
          [
            7,
            6,
            2
          ],
          60
        ],
        [
          [
            7,
            5,
            3
          ],
          -20
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -10
        ],
        [
          [
            6,
            6,
            3
          ],
          -60
        ],
        [
          [
            6,
            5,
            4
          ],
          30
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          10
        ],
        [
          [
            5,
            5,
            4,
            1
          ],
          -10
        ]
      ],
      "alpha": [
        4,
        1
      ],
      "beta": [
        5,
        5
      ],
      "swaps": 5,
      "accepted_source_row": 3680
    },
    {
      "id": 69,
      "kind": "central",
      "weight": "5442569178587936438822617921072867643560269419144172570107205801887062333212226155613197496617970731670597440",
      "coefficients": [
        [
          [
            8,
            4,
            2,
            1
          ],
          90
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          30
        ],
        [
          [
            8,
            3,
            2,
            2
          ],
          -30
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -90
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -30
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          -72
        ],
        [
          [
            7,
            4,
            2,
            2
          ],
          -100
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          -128
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          36
        ],
        [
          [
            7,
            3,
            2,
            2,
            1
          ],
          200
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          126
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          30
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          50
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          70
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          18
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          95
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          121
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          155
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -42
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          30
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          -235
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          -126
        ],
        [
          [
            6,
            3,
            2,
            2,
            2
          ],
          -70
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          -210
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          -75
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          -105
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          -175
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -45
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          -63
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          -15
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -40
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          63
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          35
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          105
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          -105
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          105
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          315
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          315
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          105
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -105
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -315
        ]
      ],
      "alpha": [
        4,
        1
      ],
      "beta": [
        4,
        3,
        2,
        1
      ],
      "swaps": 5,
      "accepted_source_row": 3690
    },
    {
      "id": 70,
      "kind": "central",
      "weight": "17233650396422221476903874865661365839757143997192709750912705206382261765844191003170797313299907208706519185",
      "coefficients": [
        [
          [
            7,
            6,
            1,
            1
          ],
          480
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -120
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          -480
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          160
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          -360
        ],
        [
          [
            6,
            6,
            1,
            1,
            1
          ],
          -720
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          120
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          72
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          664
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          576
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -272
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          -96
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -192
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          -48
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          -96
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          -144
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          -576
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          99
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          288
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          144
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -144
        ]
      ],
      "alpha": [
        3,
        2
      ],
      "beta": [
        4,
        4,
        1,
        1
      ],
      "swaps": 5,
      "accepted_source_row": 3710
    },
    {
      "id": 71,
      "kind": "central",
      "weight": "497914020654662116596091268305554612332750323459874018337886082902896205219904745760545672010714678163260320",
      "coefficients": [
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          240
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          -80
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          -400
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          200
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -152
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          -376
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          64
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          48
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          464
        ],
        [
          [
            6,
            4,
            1,
            1,
            1,
            1,
            1
          ],
          560
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          -328
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          -120
        ],
        [
          [
            6,
            3,
            2,
            1,
            1,
            1,
            1
          ],
          -280
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          48
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          248
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -27
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          -196
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          -102
        ],
        [
          [
            5,
            4,
            2,
            1,
            1,
            1,
            1
          ],
          -490
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          120
        ],
        [
          [
            5,
            3,
            3,
            1,
            1,
            1,
            1
          ],
          420
        ],
        [
          [
            5,
            3,
            2,
            2,
            1,
            1,
            1
          ],
          210
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          54
        ],
        [
          [
            4,
            4,
            3,
            1,
            1,
            1,
            1
          ],
          210
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          -210
        ]
      ],
      "alpha": [
        3,
        2
      ],
      "beta": [
        4,
        3,
        1,
        1,
        1
      ],
      "swaps": 5,
      "accepted_source_row": 3713
    },
    {
      "id": 72,
      "kind": "central",
      "weight": "622804609516940530611917147699934036147183574242295346137550260167134952863134512243330855618865475142212400",
      "coefficients": [
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          80
        ],
        [
          [
            7,
            3,
            2,
            2,
            1
          ],
          -80
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          -200
        ],
        [
          [
            7,
            2,
            2,
            2,
            1,
            1
          ],
          400
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -40
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -16
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          -16
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -16
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          16
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          40
        ],
        [
          [
            6,
            3,
            2,
            2,
            2
          ],
          64
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          96
        ],
        [
          [
            6,
            3,
            2,
            1,
            1,
            1,
            1
          ],
          280
        ],
        [
          [
            6,
            2,
            2,
            2,
            2,
            1
          ],
          -320
        ],
        [
          [
            6,
            2,
            2,
            2,
            1,
            1,
            1
          ],
          -560
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          16
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          40
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          19
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          34
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          -32
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          24
        ],
        [
          [
            5,
            4,
            2,
            1,
            1,
            1,
            1
          ],
          -140
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          -16
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -114
        ],
        [
          [
            5,
            3,
            3,
            1,
            1,
            1,
            1
          ],
          -70
        ],
        [
          [
            5,
            3,
            2,
            2,
            2,
            1
          ],
          24
        ],
        [
          [
            5,
            2,
            2,
            2,
            2,
            1,
            1
          ],
          560
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -44
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          40
        ],
        [
          [
            4,
            4,
            2,
            2,
            1,
            1,
            1
          ],
          70
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          56
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          140
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            1,
            1
          ],
          -280
        ]
      ],
      "alpha": [
        3,
        2
      ],
      "beta": [
        4,
        2,
        2,
        1,
        1
      ],
      "swaps": 5,
      "accepted_source_row": 3715
    },
    {
      "id": 73,
      "kind": "central",
      "weight": "1889075989778821832912000422675087984478612182356842427261593062993898904763776757939729160447648535630479520",
      "coefficients": [
        [
          [
            7,
            3,
            3,
            2
          ],
          216
        ],
        [
          [
            7,
            3,
            2,
            2,
            1
          ],
          -216
        ],
        [
          [
            7,
            2,
            2,
            2,
            1,
            1
          ],
          216
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -72
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          72
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          -36
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          -216
        ],
        [
          [
            6,
            3,
            2,
            2,
            2
          ],
          432
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          164
        ],
        [
          [
            6,
            2,
            2,
            2,
            2,
            1
          ],
          -432
        ],
        [
          [
            6,
            2,
            2,
            2,
            1,
            1,
            1
          ],
          -216
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          117
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          -216
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          -88
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          72
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          72
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -72
        ],
        [
          [
            5,
            3,
            2,
            2,
            2,
            1
          ],
          -108
        ],
        [
          [
            5,
            3,
            2,
            2,
            1,
            1,
            1
          ],
          72
        ],
        [
          [
            5,
            2,
            2,
            2,
            2,
            1,
            1
          ],
          360
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -72
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          108
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          -180
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          180
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            1,
            1
          ],
          -180
        ]
      ],
      "alpha": [
        3,
        1,
        1
      ],
      "beta": [
        4,
        2,
        2,
        2
      ],
      "swaps": 5,
      "accepted_source_row": 3742
    },
    {
      "id": 74,
      "kind": "central",
      "weight": "19772848219344515915878990658934741456455061182269329400239124922505548963324284515715254587353149574763228640",
      "coefficients": [
        [
          [
            6,
            4,
            3,
            2
          ],
          80
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          -80
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          20
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          -40
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          60
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -80
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          -40
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -85
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          240
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          120
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          8
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          120
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -8
        ],
        [
          [
            5,
            3,
            2,
            2,
            2,
            1
          ],
          -180
        ],
        [
          [
            5,
            3,
            2,
            2,
            1,
            1,
            1
          ],
          -72
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          240
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          120
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -120
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -120
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          -300
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          -300
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          -48
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          300
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          72
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            1,
            1
          ],
          180
        ],
        [
          [
            3,
            3,
            3,
            3,
            3
          ],
          -120
        ],
        [
          [
            3,
            3,
            3,
            3,
            2,
            1
          ],
          240
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            1,
            1
          ],
          -360
        ]
      ],
      "alpha": [
        3,
        1,
        1
      ],
      "beta": [
        3,
        3,
        2,
        2
      ],
      "swaps": 5,
      "accepted_source_row": 3747
    },
    {
      "id": 75,
      "kind": "central",
      "weight": "27627195106225816309070936808371302539454018171896302660903121855529185578805980983192500774792554913461577600",
      "coefficients": [
        [
          [
            6,
            5,
            3,
            1
          ],
          48
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -48
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -27
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -57
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          57
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          48
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          27
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          -48
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          -15
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          -33
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          29
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          32
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          32
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          53
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          -37
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          -73
        ],
        [
          [
            5,
            4,
            2,
            1,
            1,
            1,
            1
          ],
          -40
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          -15
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -23
        ],
        [
          [
            5,
            3,
            2,
            2,
            2,
            1
          ],
          40
        ],
        [
          [
            5,
            3,
            2,
            2,
            1,
            1,
            1
          ],
          40
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -9
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -13
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          26
        ],
        [
          [
            4,
            4,
            2,
            2,
            1,
            1,
            1
          ],
          20
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          12
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            1,
            1
          ],
          -30
        ]
      ],
      "alpha": [
        2,
        2,
        1
      ],
      "beta": [
        4,
        3,
        2,
        1
      ],
      "swaps": 5,
      "accepted_source_row": 3766
    },
    {
      "id": 76,
      "kind": "central",
      "weight": "77290972063847733660186835841152442986930299532012171045308427949813881370464513112267139865926074625433717620",
      "coefficients": [
        [
          [
            5,
            5,
            4,
            1
          ],
          120
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          -80
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -80
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          -160
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          95
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          80
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -80
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          80
        ],
        [
          [
            4,
            4,
            4,
            1,
            1,
            1
          ],
          200
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -80
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -112
        ],
        [
          [
            4,
            4,
            3,
            1,
            1,
            1,
            1
          ],
          -80
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          88
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          80
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            1,
            1
          ],
          -80
        ]
      ],
      "alpha": [
        2,
        2,
        1
      ],
      "beta": [
        3,
        3,
        3,
        1
      ],
      "swaps": 5,
      "accepted_source_row": 3771
    },
    {
      "id": 77,
      "kind": "central",
      "weight": "13112840840082472663517834267029815436149817923005777345741551204511856087653628648471772253095506833823043936800",
      "coefficients": [
        [
          [
            13,
            1,
            1
          ],
          315
        ],
        [
          [
            12,
            2,
            1
          ],
          135
        ],
        [
          [
            12,
            1,
            1,
            1
          ],
          90
        ],
        [
          [
            11,
            3,
            1
          ],
          40
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          2
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -25
        ],
        [
          [
            9,
            5,
            1
          ],
          -9
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          -18
        ],
        [
          [
            8,
            6,
            1
          ],
          -5
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          2
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          20
        ]
      ],
      "alpha": [
        6
      ],
      "beta": [
        7,
        1,
        1
      ],
      "swaps": 2,
      "accepted_source_row": 3831
    },
    {
      "id": 78,
      "kind": "central",
      "weight": "432015114437259330626572110532047089462002993364926644552366367894659637830568332566794346990115999711792136470",
      "coefficients": [
        [
          [
            8,
            7
          ],
          756
        ],
        [
          [
            8,
            6,
            1
          ],
          140
        ],
        [
          [
            8,
            5,
            2
          ],
          -15
        ],
        [
          [
            8,
            4,
            3
          ],
          -24
        ],
        [
          [
            7,
            7,
            1
          ],
          72
        ],
        [
          [
            7,
            6,
            2
          ],
          -36
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          -120
        ],
        [
          [
            7,
            5,
            3
          ],
          -8
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -50
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          16
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          -36
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          28
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          30
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          48
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          -96
        ]
      ],
      "alpha": [
        3,
        3
      ],
      "beta": [
        5,
        4
      ],
      "swaps": 3,
      "accepted_source_row": 4168
    },
    {
      "id": 79,
      "kind": "central",
      "weight": "1707879442005698978961367862153710080407135649360294479389455712751519227141025157328215646797698025056404975980",
      "coefficients": [
        [
          [
            6,
            6,
            3
          ],
          408
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          -68
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -48
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          48
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          -104
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          51
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          120
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          16
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          -104
        ],
        [
          [
            3,
            3,
            3,
            3,
            3
          ],
          -624
        ]
      ],
      "alpha": [
        3,
        3
      ],
      "beta": [
        3,
        3,
        3
      ],
      "swaps": 3,
      "accepted_source_row": 4179
    },
    {
      "id": 80,
      "kind": "central",
      "weight": "85138809014298647493325933775065808699013383819884379433999393320519699434781755229036261881755537144460221000",
      "coefficients": [
        [
          [
            6,
            6,
            1,
            1,
            1
          ],
          408
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          68
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          -204
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          8
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -92
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          -6
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          -72
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          -132
        ],
        [
          [
            5,
            5,
            1,
            1,
            1,
            1,
            1
          ],
          -72
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -27
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          -42
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          48
        ],
        [
          [
            5,
            4,
            2,
            1,
            1,
            1,
            1
          ],
          84
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          106
        ],
        [
          [
            5,
            3,
            3,
            1,
            1,
            1,
            1
          ],
          126
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          8
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          36
        ],
        [
          [
            4,
            4,
            2,
            2,
            1,
            1,
            1
          ],
          18
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          36
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          -84
        ],
        [
          [
            3,
            3,
            3,
            3,
            1,
            1,
            1
          ],
          -504
        ]
      ],
      "alpha": [
        3,
        3
      ],
      "beta": [
        3,
        3,
        1,
        1,
        1
      ],
      "swaps": 3,
      "accepted_source_row": 4181
    },
    {
      "id": 81,
      "kind": "central",
      "weight": "8212996582409907199253425217143435995331068424128160416766842389776483639621362657260010197410145236899387794994",
      "coefficients": [
        [
          [
            13,
            1,
            1
          ],
          525
        ],
        [
          [
            12,
            2,
            1
          ],
          -75
        ],
        [
          [
            12,
            1,
            1,
            1
          ],
          -225
        ],
        [
          [
            11,
            3,
            1
          ],
          -25
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          -5
        ],
        [
          [
            10,
            4,
            1
          ],
          15
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          40
        ],
        [
          [
            9,
            5,
            1
          ],
          3
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          -9
        ],
        [
          [
            8,
            6,
            1
          ],
          -5
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          -19
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          20
        ]
      ],
      "alpha": [
        6
      ],
      "beta": [
        7,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 4309
    },
    {
      "id": 82,
      "kind": "central",
      "weight": "549062634975746202360209520377707296476989674028597292471285568184974885895584699364478031375320859980024804880",
      "coefficients": [
        [
          [
            12,
            1,
            1,
            1
          ],
          450
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          -100
        ],
        [
          [
            11,
            1,
            1,
            1,
            1
          ],
          -300
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -10
        ],
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          40
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          18
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          42
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          -2
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -30
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          -5
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          -13
        ],
        [
          [
            6,
            6,
            1,
            1,
            1
          ],
          45
        ]
      ],
      "alpha": [
        6
      ],
      "beta": [
        6,
        1,
        1,
        1
      ],
      "swaps": 4,
      "accepted_source_row": 4312
    },
    {
      "id": 83,
      "kind": "central",
      "weight": "4458318250788143231543832138037438610668939505615004779717583643016511425486275185626821197724865759677070080716",
      "coefficients": [
        [
          [
            14,
            1
          ],
          1680
        ],
        [
          [
            13,
            2
          ],
          -595
        ],
        [
          [
            13,
            1,
            1
          ],
          -945
        ],
        [
          [
            12,
            3
          ],
          120
        ],
        [
          [
            12,
            2,
            1
          ],
          315
        ],
        [
          [
            11,
            4
          ],
          30
        ],
        [
          [
            11,
            3,
            1
          ],
          -10
        ],
        [
          [
            10,
            5
          ],
          -40
        ],
        [
          [
            10,
            4,
            1
          ],
          -90
        ],
        [
          [
            9,
            6
          ],
          15
        ],
        [
          [
            9,
            5,
            1
          ],
          81
        ],
        [
          [
            8,
            6,
            1
          ],
          -35
        ]
      ],
      "alpha": [
        6
      ],
      "beta": [
        8,
        1
      ],
      "swaps": 5,
      "accepted_source_row": 4466
    },
    {
      "id": 84,
      "kind": "central",
      "weight": "761962422338242844532924311659287997046008243026930542515353762322903928653203396009963333956257419179462499383",
      "coefficients": [
        [
          [
            13,
            2
          ],
          1260
        ],
        [
          [
            12,
            3
          ],
          -390
        ],
        [
          [
            12,
            2,
            1
          ],
          -840
        ],
        [
          [
            11,
            4
          ],
          60
        ],
        [
          [
            11,
            3,
            1
          ],
          260
        ],
        [
          [
            11,
            2,
            2
          ],
          480
        ],
        [
          [
            10,
            5
          ],
          18
        ],
        [
          [
            10,
            4,
            1
          ],
          -12
        ],
        [
          [
            10,
            3,
            2
          ],
          -114
        ],
        [
          [
            9,
            6
          ],
          -12
        ],
        [
          [
            9,
            5,
            1
          ],
          -48
        ],
        [
          [
            9,
            4,
            2
          ],
          -72
        ],
        [
          [
            8,
            6,
            1
          ],
          28
        ],
        [
          [
            8,
            5,
            2
          ],
          123
        ],
        [
          [
            7,
            6,
            2
          ],
          -84
        ]
      ],
      "alpha": [
        6
      ],
      "beta": [
        7,
        2
      ],
      "swaps": 5,
      "accepted_source_row": 4467
    },
    {
      "id": 85,
      "kind": "central",
      "weight": "2378202766966893138826097208470486847973447873764627303458930775893991802662997192585688384107472024549043536040",
      "coefficients": [
        [
          [
            12,
            3
          ],
          360
        ],
        [
          [
            11,
            4
          ],
          -90
        ],
        [
          [
            11,
            3,
            1
          ],
          -290
        ],
        [
          [
            10,
            5
          ],
          8
        ],
        [
          [
            10,
            4,
            1
          ],
          78
        ],
        [
          [
            10,
            3,
            2
          ],
          216
        ],
        [
          [
            9,
            6
          ],
          3
        ],
        [
          [
            9,
            5,
            1
          ],
          -3
        ],
        [
          [
            9,
            4,
            2
          ],
          -57
        ],
        [
          [
            9,
            3,
            3
          ],
          -135
        ],
        [
          [
            8,
            6,
            1
          ],
          -7
        ],
        [
          [
            8,
            5,
            2
          ],
          -12
        ],
        [
          [
            8,
            4,
            3
          ],
          15
        ],
        [
          [
            7,
            6,
            2
          ],
          21
        ],
        [
          [
            7,
            5,
            3
          ],
          65
        ],
        [
          [
            6,
            6,
            3
          ],
          -105
        ]
      ],
      "alpha": [
        6
      ],
      "beta": [
        6,
        3
      ],
      "swaps": 5,
      "accepted_source_row": 4469
    },
    {
      "id": 86,
      "kind": "central",
      "weight": "156578737118057511141549888495319490646857541877253071504860377565554832810076794244882841616696854896766123610",
      "coefficients": [
        [
          [
            6,
            6,
            3
          ],
          144
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          -136
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          144
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          -216
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          80
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -45
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -80
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          280
        ],
        [
          [
            3,
            3,
            3,
            3,
            3
          ],
          -720
        ]
      ],
      "alpha": [
        3,
        3
      ],
      "beta": [
        3,
        3,
        3
      ],
      "swaps": 5,
      "accepted_source_row": 4514
    },
    {
      "id": 87,
      "kind": "central",
      "weight": "56563652080078799614653358418955965388998163416201831883095378520773897440464857118388322030709143907450098520",
      "coefficients": [
        [
          [
            6,
            6,
            1,
            1,
            1
          ],
          144
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -56
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          -216
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          16
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          136
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          -96
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          24
        ],
        [
          [
            5,
            5,
            1,
            1,
            1,
            1,
            1
          ],
          224
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          9
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          6
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          24
        ],
        [
          [
            5,
            4,
            2,
            1,
            1,
            1,
            1
          ],
          -84
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -54
        ],
        [
          [
            5,
            3,
            3,
            1,
            1,
            1,
            1
          ],
          14
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          -16
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -36
        ],
        [
          [
            4,
            4,
            2,
            2,
            1,
            1,
            1
          ],
          -126
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          96
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          196
        ],
        [
          [
            3,
            3,
            3,
            3,
            1,
            1,
            1
          ],
          -336
        ]
      ],
      "alpha": [
        3,
        3
      ],
      "beta": [
        3,
        3,
        1,
        1,
        1
      ],
      "swaps": 5,
      "accepted_source_row": 4516
    },
    {
      "id": 88,
      "kind": "central",
      "weight": "4698008499898594152754619344636921349314461007234993881722165511420592632684388210562307181926275434406063935722",
      "coefficients": [
        [
          [
            13,
            2
          ],
          315
        ],
        [
          [
            13,
            1,
            1
          ],
          -315
        ],
        [
          [
            12,
            3
          ],
          -180
        ],
        [
          [
            12,
            2,
            1
          ],
          -15
        ],
        [
          [
            12,
            1,
            1,
            1
          ],
          210
        ],
        [
          [
            11,
            4
          ],
          90
        ],
        [
          [
            11,
            3,
            1
          ],
          10
        ],
        [
          [
            11,
            2,
            2
          ],
          120
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          -120
        ],
        [
          [
            10,
            5
          ],
          -36
        ],
        [
          [
            10,
            4,
            1
          ],
          -6
        ],
        [
          [
            10,
            3,
            2
          ],
          -60
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          60
        ],
        [
          [
            9,
            6
          ],
          9
        ],
        [
          [
            9,
            5,
            1
          ],
          3
        ],
        [
          [
            9,
            4,
            2
          ],
          24
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          -24
        ],
        [
          [
            8,
            6,
            1
          ],
          -1
        ],
        [
          [
            8,
            5,
            2
          ],
          -6
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          6
        ]
      ],
      "alpha": [
        5,
        1
      ],
      "beta": [
        8,
        1
      ],
      "swaps": 6,
      "accepted_source_row": 4591
    },
    {
      "id": 89,
      "kind": "central",
      "weight": "161931094773017791511365284628050420810455192630379723934669448187526425486733997895189262101537593679897080288",
      "coefficients": [
        [
          [
            12,
            3
          ],
          480
        ],
        [
          [
            12,
            2,
            1
          ],
          -240
        ],
        [
          [
            11,
            4
          ],
          -240
        ],
        [
          [
            11,
            3,
            1
          ],
          -260
        ],
        [
          [
            11,
            2,
            2
          ],
          240
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          180
        ],
        [
          [
            10,
            5
          ],
          96
        ],
        [
          [
            10,
            4,
            1
          ],
          156
        ],
        [
          [
            10,
            3,
            2
          ],
          114
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -90
        ],
        [
          [
            10,
            2,
            2,
            1
          ],
          -150
        ],
        [
          [
            9,
            6
          ],
          -24
        ],
        [
          [
            9,
            5,
            1
          ],
          -78
        ],
        [
          [
            9,
            4,
            2
          ],
          -54
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          36
        ],
        [
          [
            9,
            3,
            3
          ],
          -180
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          90
        ],
        [
          [
            8,
            6,
            1
          ],
          26
        ],
        [
          [
            8,
            5,
            2
          ],
          21
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          -9
        ],
        [
          [
            8,
            4,
            3
          ],
          90
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -45
        ],
        [
          [
            7,
            6,
            2
          ],
          -6
        ],
        [
          [
            7,
            5,
            3
          ],
          -30
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          15
        ]
      ],
      "alpha": [
        5,
        1
      ],
      "beta": [
        7,
        2
      ],
      "swaps": 6,
      "accepted_source_row": 4592
    },
    {
      "id": 90,
      "kind": "central",
      "weight": "154964783277089673509249635881562004087154421058638050263081003521202440115078300325285438396591822311730388008",
      "coefficients": [
        [
          [
            12,
            2,
            1
          ],
          120
        ],
        [
          [
            12,
            1,
            1,
            1
          ],
          -240
        ],
        [
          [
            11,
            3,
            1
          ],
          -80
        ],
        [
          [
            11,
            2,
            2
          ],
          -60
        ],
        [
          [
            11,
            2,
            1,
            1
          ],
          50
        ],
        [
          [
            11,
            1,
            1,
            1,
            1
          ],
          210
        ],
        [
          [
            10,
            4,
            1
          ],
          48
        ],
        [
          [
            10,
            3,
            2
          ],
          30
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -22
        ],
        [
          [
            10,
            2,
            2,
            1
          ],
          70
        ],
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          -140
        ],
        [
          [
            9,
            5,
            1
          ],
          -24
        ],
        [
          [
            9,
            4,
            2
          ],
          -12
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          6
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          -42
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          84
        ],
        [
          [
            8,
            6,
            1
          ],
          8
        ],
        [
          [
            8,
            5,
            2
          ],
          3
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          1
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          21
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -42
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          -2
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -7
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          14
        ]
      ],
      "alpha": [
        5,
        1
      ],
      "beta": [
        7,
        1,
        1
      ],
      "swaps": 6,
      "accepted_source_row": 4593
    },
    {
      "id": 91,
      "kind": "central",
      "weight": "32890280573471261021224263669554334301544792971158649621878899705635851181728546876158090737912342828431978192",
      "coefficients": [
        [
          [
            10,
            4,
            1
          ],
          108
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -72
        ],
        [
          [
            9,
            5,
            1
          ],
          -54
        ],
        [
          [
            9,
            4,
            2
          ],
          -102
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          -114
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          93
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          84
        ],
        [
          [
            8,
            6,
            1
          ],
          18
        ],
        [
          [
            8,
            5,
            2
          ],
          63
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          81
        ],
        [
          [
            8,
            4,
            3
          ],
          90
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          111
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -42
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          -135
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -105
        ],
        [
          [
            7,
            6,
            2
          ],
          -30
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          -42
        ],
        [
          [
            7,
            5,
            3
          ],
          -70
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -107
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          14
        ],
        [
          [
            7,
            4,
            4
          ],
          -60
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          -50
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          70
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          140
        ],
        [
          [
            6,
            6,
            3
          ],
          60
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          105
        ],
        [
          [
            6,
            5,
            4
          ],
          30
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          25
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -35
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          210
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -140
        ],
        [
          [
            5,
            5,
            4,
            1
          ],
          -210
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          140
        ]
      ],
      "alpha": [
        5,
        1
      ],
      "beta": [
        5,
        3,
        1
      ],
      "swaps": 6,
      "accepted_source_row": 4598
    },
    {
      "id": 92,
      "kind": "central",
      "weight": "19666228220642137506210552686631351807642362358169176759182868795933602080830066123976970258062769975390496600",
      "coefficients": [
        [
          [
            10,
            4,
            1
          ],
          252
        ],
        [
          [
            10,
            3,
            2
          ],
          -126
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -378
        ],
        [
          [
            10,
            2,
            2,
            1
          ],
          378
        ],
        [
          [
            9,
            5,
            1
          ],
          -126
        ],
        [
          [
            9,
            4,
            2
          ],
          -54
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          -18
        ],
        [
          [
            9,
            3,
            3
          ],
          36
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          117
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          324
        ],
        [
          [
            9,
            2,
            2,
            2
          ],
          -216
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          -324
        ],
        [
          [
            8,
            6,
            1
          ],
          42
        ],
        [
          [
            8,
            5,
            2
          ],
          21
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          27
        ],
        [
          [
            8,
            4,
            3
          ],
          42
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          63
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -162
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          -153
        ],
        [
          [
            8,
            3,
            2,
            2
          ],
          30
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -27
        ],
        [
          [
            8,
            2,
            2,
            2,
            1
          ],
          216
        ],
        [
          [
            7,
            6,
            2
          ],
          -6
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          -18
        ],
        [
          [
            7,
            5,
            3
          ],
          -14
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -23
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          54
        ],
        [
          [
            7,
            4,
            4
          ],
          -12
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          -14
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          18
        ],
        [
          [
            7,
            3,
            3,
            2
          ],
          36
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          108
        ],
        [
          [
            7,
            3,
            2,
            2,
            1
          ],
          -108
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          3
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          13
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          -6
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -9
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          24
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -12
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -36
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          36
        ]
      ],
      "alpha": [
        4,
        2
      ],
      "beta": [
        6,
        2,
        1
      ],
      "swaps": 6,
      "accepted_source_row": 4604
    },
    {
      "id": 93,
      "kind": "central",
      "weight": "985005731647424559520967365391335460624566505795987474773156167665854277153343451485383956958282913186701579400",
      "coefficients": [
        [
          [
            9,
            6
          ],
          108
        ],
        [
          [
            9,
            5,
            1
          ],
          -54
        ],
        [
          [
            9,
            4,
            2
          ],
          18
        ],
        [
          [
            8,
            6,
            1
          ],
          -102
        ],
        [
          [
            8,
            5,
            2
          ],
          63
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          45
        ],
        [
          [
            8,
            4,
            3
          ],
          -30
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -15
        ],
        [
          [
            7,
            6,
            2
          ],
          90
        ],
        [
          [
            7,
            5,
            3
          ],
          -70
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -43
        ],
        [
          [
            7,
            4,
            4
          ],
          60
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          20
        ],
        [
          [
            7,
            4,
            2,
            2
          ],
          12
        ],
        [
          [
            6,
            6,
            3
          ],
          -60
        ],
        [
          [
            6,
            5,
            4
          ],
          30
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          38
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          -30
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -12
        ],
        [
          [
            5,
            5,
            4,
            1
          ],
          -18
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          12
        ]
      ],
      "alpha": [
        4,
        2
      ],
      "beta": [
        5,
        4
      ],
      "swaps": 6,
      "accepted_source_row": 4605
    },
    {
      "id": 94,
      "kind": "central",
      "weight": "26219769039072106182560593535064307745163852855847844475897837494291616344312857916106420421082180747332092960",
      "coefficients": [
        [
          [
            8,
            4,
            2,
            1
          ],
          36
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -72
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -18
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          54
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -12
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          24
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          -48
        ],
        [
          [
            7,
            4,
            2,
            2
          ],
          -27
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          39
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          81
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          24
        ],
        [
          [
            7,
            3,
            2,
            2,
            1
          ],
          27
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          -54
        ],
        [
          [
            7,
            3,
            1,
            1,
            1,
            1,
            1
          ],
          -63
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          24
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          12
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -18
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          -42
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          72
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          24
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -48
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          47
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -94
        ],
        [
          [
            6,
            4,
            1,
            1,
            1,
            1,
            1
          ],
          21
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          -48
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          96
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          -28
        ],
        [
          [
            6,
            3,
            2,
            1,
            1,
            1,
            1
          ],
          84
        ],
        [
          [
            5,
            5,
            4,
            1
          ],
          -72
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          -18
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          42
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          -42
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          84
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -12
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          12
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -18
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          36
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          14
        ],
        [
          [
            5,
            4,
            2,
            1,
            1,
            1,
            1
          ],
          -42
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          42
        ],
        [
          [
            5,
            3,
            3,
            1,
            1,
            1,
            1
          ],
          -126
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          84
        ],
        [
          [
            4,
            4,
            4,
            1,
            1,
            1
          ],
          -168
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -42
        ],
        [
          [
            4,
            4,
            3,
            1,
            1,
            1,
            1
          ],
          126
        ]
      ],
      "alpha": [
        4,
        1,
        1
      ],
      "beta": [
        4,
        3,
        1,
        1
      ],
      "swaps": 6,
      "accepted_source_row": 4623
    },
    {
      "id": 95,
      "kind": "central",
      "weight": "226300322015971949666959103927647657711404093170141462127569544268896557451558111784838652133889371990420610520",
      "coefficients": [
        [
          [
            8,
            6,
            1
          ],
          90
        ],
        [
          [
            8,
            5,
            2
          ],
          -60
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          -120
        ],
        [
          [
            8,
            4,
            3
          ],
          30
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          120
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          -120
        ],
        [
          [
            7,
            6,
            2
          ],
          -30
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          -60
        ],
        [
          [
            7,
            5,
            3
          ],
          10
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          80
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          100
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          -40
        ],
        [
          [
            7,
            4,
            2,
            2
          ],
          -60
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          -100
        ],
        [
          [
            7,
            3,
            3,
            2
          ],
          60
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          100
        ],
        [
          [
            6,
            6,
            3
          ],
          6
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          24
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          -16
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          -24
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -40
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          24
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          20
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          60
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          -24
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          -60
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          6
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          10
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          -6
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -15
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          30
        ]
      ],
      "alpha": [
        3,
        3
      ],
      "beta": [
        5,
        3,
        1
      ],
      "swaps": 6,
      "accepted_source_row": 4629
    },
    {
      "id": 96,
      "kind": "central",
      "weight": "76079288285745182954072339222057168398036159587237161539325674675909763461373935141616161612823380809218372640",
      "coefficients": [
        [
          [
            7,
            6,
            2
          ],
          15
        ],
        [
          [
            7,
            5,
            3
          ],
          -5
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -20
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          10
        ],
        [
          [
            7,
            4,
            2,
            2
          ],
          30
        ],
        [
          [
            7,
            3,
            3,
            2
          ],
          -30
        ],
        [
          [
            6,
            6,
            3
          ],
          -3
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          -12
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          8
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          12
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          20
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -12
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -10
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          -30
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          12
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          30
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          -3
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          -5
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          -15
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          3
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          15
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          30
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          -15
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          -30
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          -5
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -10
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          20
        ]
      ],
      "alpha": [
        3,
        3
      ],
      "beta": [
        4,
        3,
        2
      ],
      "swaps": 6,
      "accepted_source_row": 4631
    },
    {
      "id": 97,
      "kind": "central",
      "weight": "4915823670309679062831596355357805175512899789673106961447874713701624586200461773991740518760648255280641120",
      "coefficients": [
        [
          [
            6,
            6,
            2,
            1
          ],
          12
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          -4
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          -12
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -20
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          6
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          10
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          30
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          -30
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          3
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          5
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          15
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          30
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          -3
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -15
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          -15
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          -30
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          -45
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          15
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          30
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          45
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          5
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          10
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          15
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          60
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          -20
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          -30
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          -60
        ],
        [
          [
            3,
            3,
            3,
            3,
            2,
            1
          ],
          60
        ]
      ],
      "alpha": [
        3,
        3
      ],
      "beta": [
        3,
        3,
        2,
        1
      ],
      "swaps": 6,
      "accepted_source_row": 4634
    },
    {
      "id": 98,
      "kind": "central",
      "weight": "139904883789845818417346064157204881070517719802391336534110542436183847253246825967646069271357262276683939200",
      "coefficients": [
        [
          [
            5,
            5,
            4,
            1
          ],
          20
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          -10
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          -30
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          30
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -5
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          -15
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          15
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          30
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          -15
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          -30
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          -5
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -10
        ],
        [
          [
            5,
            3,
            2,
            2,
            2,
            1
          ],
          20
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          3
        ],
        [
          [
            4,
            4,
            4,
            1,
            1,
            1
          ],
          12
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -3
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -12
        ],
        [
          [
            4,
            4,
            3,
            1,
            1,
            1,
            1
          ],
          -30
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          12
        ],
        [
          [
            4,
            4,
            2,
            2,
            1,
            1,
            1
          ],
          30
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          8
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          10
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            2
          ],
          -12
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            1,
            1
          ],
          -20
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            2
          ],
          -3
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            1,
            1
          ],
          -5
        ],
        [
          [
            3,
            3,
            2,
            2,
            2,
            2,
            1
          ],
          15
        ]
      ],
      "alpha": [
        2,
        2,
        2
      ],
      "beta": [
        3,
        3,
        2,
        1
      ],
      "swaps": 6,
      "accepted_source_row": 4668
    },
    {
      "id": 99,
      "kind": "central",
      "weight": "3177074812827464436380253303897801360474599870433241368605174544966401092112243716903574847814984408238725536540",
      "coefficients": [
        [
          [
            14,
            1
          ],
          441
        ],
        [
          [
            13,
            2
          ],
          207
        ],
        [
          [
            13,
            1,
            1
          ],
          171
        ],
        [
          [
            12,
            3
          ],
          75
        ],
        [
          [
            12,
            2,
            1
          ],
          39
        ],
        [
          [
            11,
            4
          ],
          12
        ],
        [
          [
            11,
            3,
            1
          ],
          -16
        ],
        [
          [
            10,
            5
          ],
          -9
        ],
        [
          [
            10,
            4,
            1
          ],
          -24
        ],
        [
          [
            9,
            6
          ],
          -9
        ],
        [
          [
            9,
            5,
            1
          ],
          -9
        ],
        [
          [
            8,
            7
          ],
          -3
        ],
        [
          [
            8,
            6,
            1
          ],
          11
        ],
        [
          [
            7,
            7,
            1
          ],
          24
        ]
      ],
      "alpha": [
        7
      ],
      "beta": [
        7,
        1
      ],
      "swaps": 2,
      "accepted_source_row": 4704
    },
    {
      "id": 100,
      "kind": "central",
      "weight": "368425145580171877451765863670258559129138570978854687858450806828784191985693490452967744613402629579251599320",
      "coefficients": [
        [
          [
            8,
            7
          ],
          1740
        ],
        [
          [
            8,
            6,
            1
          ],
          375
        ],
        [
          [
            8,
            4,
            3
          ],
          -45
        ],
        [
          [
            7,
            7,
            1
          ],
          201
        ],
        [
          [
            7,
            6,
            2
          ],
          -81
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          -255
        ],
        [
          [
            7,
            5,
            3
          ],
          -49
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -130
        ],
        [
          [
            7,
            4,
            4
          ],
          9
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          5
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          -108
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          32
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          54
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          90
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          117
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          39
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -15
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          -93
        ],
        [
          [
            4,
            4,
            4,
            3
          ],
          -390
        ]
      ],
      "alpha": [
        4,
        3
      ],
      "beta": [
        4,
        4
      ],
      "swaps": 3,
      "accepted_source_row": 4989
    },
    {
      "id": 101,
      "kind": "central",
      "weight": "4661909139237840061175324556856636535875336942792512196742179325858622327917713664531246097806355769043729771565",
      "coefficients": [
        [
          [
            14,
            1
          ],
          147
        ],
        [
          [
            13,
            2
          ],
          -87
        ],
        [
          [
            13,
            1,
            1
          ],
          -123
        ],
        [
          [
            12,
            3
          ],
          45
        ],
        [
          [
            12,
            2,
            1
          ],
          81
        ],
        [
          [
            11,
            4
          ],
          -18
        ],
        [
          [
            11,
            3,
            1
          ],
          -46
        ],
        [
          [
            10,
            5
          ],
          3
        ],
        [
          [
            10,
            4,
            1
          ],
          18
        ],
        [
          [
            9,
            6
          ],
          3
        ],
        [
          [
            9,
            5,
            1
          ],
          3
        ],
        [
          [
            8,
            7
          ],
          -3
        ],
        [
          [
            8,
            6,
            1
          ],
          -17
        ],
        [
          [
            7,
            7,
            1
          ],
          24
        ]
      ],
      "alpha": [
        7
      ],
      "beta": [
        7,
        1
      ],
      "swaps": 6,
      "accepted_source_row": 5309
    },
    {
      "id": 102,
      "kind": "central",
      "weight": "27138201677078213720841798803047593592013475189282312477782031095735618052024016876701565709765301106476480",
      "coefficients": [
        [
          [
            8,
            4,
            3
          ],
          1416
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -588
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          -1584
        ],
        [
          [
            8,
            3,
            2,
            2
          ],
          1356
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          360
        ],
        [
          [
            8,
            2,
            2,
            2,
            1
          ],
          -504
        ],
        [
          [
            7,
            5,
            3
          ],
          -344
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          52
        ],
        [
          [
            7,
            4,
            4
          ],
          -456
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          -632
        ],
        [
          [
            7,
            4,
            2,
            2
          ],
          528
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          432
        ],
        [
          [
            7,
            3,
            3,
            2
          ],
          432
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          1008
        ],
        [
          [
            7,
            3,
            2,
            2,
            1
          ],
          -1176
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          -96
        ],
        [
          [
            7,
            2,
            2,
            2,
            2
          ],
          216
        ],
        [
          [
            7,
            2,
            2,
            2,
            1,
            1
          ],
          -24
        ],
        [
          [
            6,
            6,
            3
          ],
          -192
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          216
        ],
        [
          [
            6,
            5,
            4
          ],
          96
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          448
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          -396
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -216
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          552
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          213
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -129
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          -295
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -256
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          -672
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          -333
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          -48
        ],
        [
          [
            6,
            3,
            2,
            2,
            2
          ],
          696
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          416
        ],
        [
          [
            6,
            2,
            2,
            2,
            2,
            1
          ],
          480
        ],
        [
          [
            5,
            5,
            4,
            1
          ],
          -288
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          -81
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          -531
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          603
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          432
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -183
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          27
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          -429
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          414
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          69
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          -303
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          -253
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          165
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          315
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          225
        ],
        [
          [
            5,
            3,
            2,
            2,
            2,
            1
          ],
          -960
        ],
        [
          [
            4,
            4,
            4,
            3
          ],
          720
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          -135
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          195
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -675
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -345
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          1200
        ]
      ],
      "alpha": [
        4,
        2,
        1
      ],
      "beta": [
        4,
        2,
        2
      ],
      "swaps": 6,
      "accepted_source_row": 5324
    },
    {
      "id": 103,
      "kind": "central",
      "weight": "174552131977934013387846868229942082727029880290111884320663229946187111303618597070280861078317085171626390400",
      "coefficients": [
        [
          [
            10,
            3,
            2
          ],
          12
        ],
        [
          [
            10,
            3,
            1,
            1
          ],
          -12
        ],
        [
          [
            10,
            2,
            2,
            1
          ],
          -4
        ],
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          8
        ],
        [
          [
            9,
            4,
            2
          ],
          -9
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          9
        ],
        [
          [
            9,
            3,
            3
          ],
          -15
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          4
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          7
        ],
        [
          [
            9,
            2,
            2,
            2
          ],
          7
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          -7
        ],
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          -8
        ],
        [
          [
            8,
            5,
            2
          ],
          6
        ],
        [
          [
            8,
            5,
            1,
            1
          ],
          -6
        ],
        [
          [
            8,
            4,
            3
          ],
          15
        ],
        [
          [
            8,
            4,
            2,
            1
          ],
          -4
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -7
        ],
        [
          [
            8,
            3,
            2,
            2
          ],
          6
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -6
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          6
        ],
        [
          [
            8,
            2,
            2,
            2,
            1
          ],
          -5
        ],
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          10
        ],
        [
          [
            7,
            6,
            2
          ],
          -3
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          3
        ],
        [
          [
            7,
            5,
            3
          ],
          -15
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          4
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          7
        ],
        [
          [
            7,
            4,
            2,
            2
          ],
          -4
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          4
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          -4
        ],
        [
          [
            7,
            3,
            3,
            2
          ],
          -15
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          15
        ],
        [
          [
            7,
            3,
            2,
            2,
            1
          ],
          5
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          -10
        ],
        [
          [
            6,
            6,
            3
          ],
          15
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          -4
        ],
        [
          [
            6,
            6,
            1,
            1,
            1
          ],
          -7
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          2
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -2
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          2
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          15
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -15
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          -5
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          10
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          -15
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          15
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          5
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          -10
        ]
      ],
      "alpha": [
        5,
        1,
        1
      ],
      "beta": [
        5,
        2,
        1
      ],
      "swaps": 7,
      "accepted_source_row": 5362
    },
    {
      "id": 104,
      "kind": "central",
      "weight": "2271209107156478464282819834111029661696324199700755492128324173697925353053865890834842310499795635969740713800",
      "coefficients": [
        [
          [
            8,
            7
          ],
          4
        ],
        [
          [
            8,
            6,
            1
          ],
          -3
        ],
        [
          [
            8,
            5,
            2
          ],
          2
        ],
        [
          [
            8,
            4,
            3
          ],
          -1
        ],
        [
          [
            7,
            7,
            1
          ],
          -5
        ],
        [
          [
            7,
            6,
            2
          ],
          5
        ],
        [
          [
            7,
            6,
            1,
            1
          ],
          3
        ],
        [
          [
            7,
            5,
            3
          ],
          -5
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -2
        ],
        [
          [
            7,
            4,
            4
          ],
          5
        ],
        [
          [
            7,
            4,
            3,
            1
          ],
          1
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          -4
        ],
        [
          [
            6,
            5,
            3,
            1
          ],
          4
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          2
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          -4
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -1
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          -3
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          3
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          1
        ],
        [
          [
            4,
            4,
            4,
            3
          ],
          -2
        ]
      ],
      "alpha": [
        4,
        3
      ],
      "beta": [
        4,
        4
      ],
      "swaps": 7,
      "accepted_source_row": 5365
    },
    {
      "id": 105,
      "kind": "central",
      "weight": "366365722640555885231364283841142513492181915055311218450057419792430843702324227835471137081831564937432480",
      "coefficients": [
        [
          [
            8,
            4,
            2,
            1
          ],
          18
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          -36
        ],
        [
          [
            8,
            3,
            3,
            1
          ],
          -18
        ],
        [
          [
            8,
            3,
            2,
            2
          ],
          -6
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          6
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          48
        ],
        [
          [
            8,
            2,
            2,
            2,
            1
          ],
          24
        ],
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          -48
        ],
        [
          [
            7,
            5,
            2,
            1
          ],
          -18
        ],
        [
          [
            7,
            5,
            1,
            1,
            1
          ],
          36
        ],
        [
          [
            7,
            4,
            2,
            2
          ],
          -4
        ],
        [
          [
            7,
            4,
            2,
            1,
            1
          ],
          4
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          -4
        ],
        [
          [
            7,
            3,
            3,
            2
          ],
          16
        ],
        [
          [
            7,
            3,
            3,
            1,
            1
          ],
          20
        ],
        [
          [
            7,
            3,
            2,
            2,
            1
          ],
          -24
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          -6
        ],
        [
          [
            7,
            3,
            1,
            1,
            1,
            1,
            1
          ],
          -56
        ],
        [
          [
            7,
            2,
            2,
            2,
            2
          ],
          -16
        ],
        [
          [
            7,
            2,
            2,
            2,
            1,
            1
          ],
          16
        ],
        [
          [
            7,
            2,
            2,
            1,
            1,
            1,
            1
          ],
          56
        ],
        [
          [
            6,
            6,
            2,
            1
          ],
          18
        ],
        [
          [
            6,
            6,
            1,
            1,
            1
          ],
          -36
        ],
        [
          [
            6,
            5,
            2,
            2
          ],
          2
        ],
        [
          [
            6,
            5,
            2,
            1,
            1
          ],
          -2
        ],
        [
          [
            6,
            5,
            1,
            1,
            1,
            1
          ],
          2
        ],
        [
          [
            6,
            4,
            4,
            1
          ],
          18
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -7
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -29
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          45
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          -36
        ],
        [
          [
            6,
            4,
            1,
            1,
            1,
            1,
            1
          ],
          56
        ],
        [
          [
            6,
            3,
            3,
            3
          ],
          -6
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          -21
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          48
        ],
        [
          [
            6,
            3,
            2,
            2,
            2
          ],
          6
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          -6
        ],
        [
          [
            6,
            2,
            2,
            2,
            2,
            1
          ],
          28
        ],
        [
          [
            6,
            2,
            2,
            2,
            1,
            1,
            1
          ],
          -56
        ],
        [
          [
            5,
            5,
            4,
            1
          ],
          -18
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          7
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          29
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          -45
        ],
        [
          [
            5,
            5,
            2,
            1,
            1,
            1
          ],
          36
        ],
        [
          [
            5,
            5,
            1,
            1,
            1,
            1,
            1
          ],
          -56
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -3
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          3
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          3
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          -3
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          -3
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          3
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          21
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          7
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -7
        ],
        [
          [
            5,
            3,
            3,
            1,
            1,
            1,
            1
          ],
          -56
        ],
        [
          [
            5,
            3,
            2,
            2,
            2,
            1
          ],
          -28
        ],
        [
          [
            5,
            3,
            2,
            2,
            1,
            1,
            1
          ],
          56
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          21
        ],
        [
          [
            4,
            4,
            4,
            1,
            1,
            1
          ],
          -42
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          -21
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -7
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          7
        ],
        [
          [
            4,
            4,
            3,
            1,
            1,
            1,
            1
          ],
          56
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          28
        ],
        [
          [
            4,
            4,
            2,
            2,
            1,
            1,
            1
          ],
          -56
        ]
      ],
      "alpha": [
        4,
        2,
        1
      ],
      "beta": [
        4,
        2,
        1,
        1
      ],
      "swaps": 7,
      "accepted_source_row": 5370
    },
    {
      "id": 106,
      "kind": "central",
      "weight": "64302371103116409811937109679687170915920199201509291728200103023212448707394684982160486056732383681663223200",
      "coefficients": [
        [
          [
            6,
            4,
            4,
            1
          ],
          10
        ],
        [
          [
            6,
            4,
            3,
            2
          ],
          -5
        ],
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          -15
        ],
        [
          [
            6,
            4,
            2,
            2,
            1
          ],
          15
        ],
        [
          [
            6,
            3,
            3,
            2,
            1
          ],
          5
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          20
        ],
        [
          [
            6,
            3,
            2,
            2,
            2
          ],
          -10
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          -20
        ],
        [
          [
            6,
            2,
            2,
            2,
            2,
            1
          ],
          20
        ],
        [
          [
            5,
            5,
            4,
            1
          ],
          -10
        ],
        [
          [
            5,
            5,
            3,
            2
          ],
          5
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          15
        ],
        [
          [
            5,
            5,
            2,
            2,
            1
          ],
          -15
        ],
        [
          [
            5,
            4,
            4,
            2
          ],
          -1
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          1
        ],
        [
          [
            5,
            4,
            3,
            3
          ],
          1
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          -1
        ],
        [
          [
            5,
            4,
            2,
            2,
            2
          ],
          -1
        ],
        [
          [
            5,
            4,
            2,
            2,
            1,
            1
          ],
          1
        ],
        [
          [
            5,
            3,
            3,
            3,
            1
          ],
          -1
        ],
        [
          [
            5,
            3,
            3,
            2,
            2
          ],
          1
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -5
        ],
        [
          [
            5,
            3,
            3,
            1,
            1,
            1,
            1
          ],
          -24
        ],
        [
          [
            5,
            3,
            2,
            2,
            2,
            1
          ],
          10
        ],
        [
          [
            5,
            3,
            2,
            2,
            1,
            1,
            1
          ],
          24
        ],
        [
          [
            5,
            2,
            2,
            2,
            2,
            2
          ],
          -16
        ],
        [
          [
            5,
            2,
            2,
            2,
            2,
            1,
            1
          ],
          -24
        ],
        [
          [
            4,
            4,
            4,
            3
          ],
          4
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          7
        ],
        [
          [
            4,
            4,
            4,
            1,
            1,
            1
          ],
          -18
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          -15
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          3
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          5
        ],
        [
          [
            4,
            4,
            3,
            1,
            1,
            1,
            1
          ],
          24
        ],
        [
          [
            4,
            4,
            2,
            2,
            2,
            1
          ],
          8
        ],
        [
          [
            4,
            4,
            2,
            2,
            1,
            1,
            1
          ],
          -24
        ],
        [
          [
            4,
            3,
            3,
            3,
            2
          ],
          6
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          20
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          -20
        ],
        [
          [
            4,
            3,
            2,
            2,
            2,
            2
          ],
          2
        ],
        [
          [
            4,
            2,
            2,
            2,
            2,
            2,
            1
          ],
          24
        ],
        [
          [
            3,
            3,
            3,
            3,
            2,
            1
          ],
          -6
        ],
        [
          [
            3,
            3,
            3,
            3,
            1,
            1,
            1
          ],
          -24
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            2
          ],
          12
        ],
        [
          [
            3,
            3,
            3,
            2,
            2,
            1,
            1
          ],
          24
        ],
        [
          [
            3,
            3,
            2,
            2,
            2,
            2,
            1
          ],
          -24
        ]
      ],
      "alpha": [
        3,
        2,
        2
      ],
      "beta": [
        3,
        2,
        2,
        1
      ],
      "swaps": 7,
      "accepted_source_row": 5379
    },
    {
      "id": 107,
      "kind": "branch",
      "weight": "2308926761448964369515284585932674697826021030440616436837234488280727025567999278923245786696239870445622303840",
      "coefficients": [
        [
          [
            11,
            1,
            1,
            1,
            1
          ],
          126
        ],
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          -14
        ],
        [
          [
            10,
            1,
            1,
            1,
            1,
            1
          ],
          -9
        ]
      ],
      "beta": [
        10,
        1,
        1,
        1,
        1
      ],
      "gamma": [
        9,
        1,
        1,
        1,
        1
      ]
    },
    {
      "id": 108,
      "kind": "branch",
      "weight": "10405104532411412947001026817060035876118284559830678774926960110989280723904029136345924796579303679216788680060",
      "coefficients": [
        [
          [
            10,
            3,
            1,
            1
          ],
          5
        ],
        [
          [
            9,
            4,
            1,
            1
          ],
          40
        ],
        [
          [
            9,
            3,
            2,
            1
          ],
          -20
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          -8
        ]
      ],
      "beta": [
        9,
        3,
        1,
        1
      ],
      "gamma": [
        9,
        2,
        1,
        1
      ]
    },
    {
      "id": 109,
      "kind": "branch",
      "weight": "793051249604120530129661443502158272345668876916112989260307799815294766808598063578799960744346077537746214840",
      "coefficients": [
        [
          [
            10,
            2,
            1,
            1,
            1
          ],
          5
        ],
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          45
        ],
        [
          [
            9,
            2,
            2,
            1,
            1
          ],
          -45
        ],
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          -9
        ]
      ],
      "beta": [
        9,
        2,
        1,
        1,
        1
      ],
      "gamma": [
        9,
        1,
        1,
        1,
        1
      ]
    },
    {
      "id": 110,
      "kind": "branch",
      "weight": "1201308080985088803724996785496880822033580254237324973614715562348934030668695768128263770198984106949607110160",
      "coefficients": [
        [
          [
            10,
            1,
            1,
            1,
            1,
            1
          ],
          56
        ],
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          -7
        ],
        [
          [
            9,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          -4
        ]
      ],
      "beta": [
        9,
        1,
        1,
        1,
        1,
        1
      ],
      "gamma": [
        8,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "id": 111,
      "kind": "branch",
      "weight": "2749591155861425501771041022124971713776946313864425634067393781169295049648565574076152367514459398394595962640",
      "coefficients": [
        [
          [
            9,
            3,
            1,
            1,
            1
          ],
          6
        ],
        [
          [
            8,
            4,
            1,
            1,
            1
          ],
          42
        ],
        [
          [
            8,
            3,
            2,
            1,
            1
          ],
          -21
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          -7
        ]
      ],
      "beta": [
        8,
        3,
        1,
        1,
        1
      ],
      "gamma": [
        8,
        2,
        1,
        1,
        1
      ]
    },
    {
      "id": 112,
      "kind": "branch",
      "weight": "187869111233331227143994990243510134750877638052810465133791886402113667191211024240102696442938836716551787800",
      "coefficients": [
        [
          [
            9,
            2,
            1,
            1,
            1,
            1
          ],
          312
        ],
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          -52
        ],
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          -39
        ],
        [
          [
            8,
            2,
            1,
            1,
            1,
            1,
            1
          ],
          -24
        ]
      ],
      "beta": [
        8,
        2,
        1,
        1,
        1,
        1
      ],
      "gamma": [
        7,
        2,
        1,
        1,
        1,
        1
      ]
    },
    {
      "id": 113,
      "kind": "branch",
      "weight": "238449293582727483254898793277142989358181814293162493464279808670853226537416553113445885678175240676534187520",
      "coefficients": [
        [
          [
            8,
            3,
            1,
            1,
            1,
            1
          ],
          84
        ],
        [
          [
            7,
            4,
            1,
            1,
            1,
            1
          ],
          -21
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          -12
        ],
        [
          [
            7,
            3,
            1,
            1,
            1,
            1,
            1
          ],
          -7
        ]
      ],
      "beta": [
        7,
        3,
        1,
        1,
        1,
        1
      ],
      "gamma": [
        6,
        3,
        1,
        1,
        1,
        1
      ]
    },
    {
      "id": 114,
      "kind": "branch",
      "weight": "93884550002537836692215126910797261442574598840405094046665330989779699301811230831630048851827838126858161600",
      "coefficients": [
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          120
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          -24
        ],
        [
          [
            7,
            2,
            2,
            2,
            1,
            1
          ],
          -15
        ],
        [
          [
            7,
            2,
            2,
            1,
            1,
            1,
            1
          ],
          -10
        ]
      ],
      "beta": [
        7,
        2,
        2,
        1,
        1,
        1
      ],
      "gamma": [
        6,
        2,
        2,
        1,
        1,
        1
      ]
    },
    {
      "id": 115,
      "kind": "branch",
      "weight": "50700516159267420683654782024260623775191379407645706885700646785493938931034451852777910280555691080769209312",
      "coefficients": [
        [
          [
            8,
            2,
            2,
            1,
            1,
            1
          ],
          5
        ],
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          20
        ],
        [
          [
            7,
            2,
            2,
            2,
            1,
            1
          ],
          -40
        ],
        [
          [
            7,
            2,
            2,
            1,
            1,
            1,
            1
          ],
          -8
        ]
      ],
      "beta": [
        7,
        2,
        2,
        1,
        1,
        1
      ],
      "gamma": [
        7,
        2,
        1,
        1,
        1,
        1
      ]
    },
    {
      "id": 116,
      "kind": "branch",
      "weight": "15835912725787011893109757514711686423649993414889863240638576118387340694400742189184609647663287258066005056",
      "coefficients": [
        [
          [
            7,
            3,
            2,
            1,
            1,
            1
          ],
          15
        ],
        [
          [
            6,
            4,
            2,
            1,
            1,
            1
          ],
          35
        ],
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          105
        ],
        [
          [
            6,
            3,
            2,
            2,
            1,
            1
          ],
          -105
        ],
        [
          [
            6,
            3,
            2,
            1,
            1,
            1,
            1
          ],
          -21
        ]
      ],
      "beta": [
        6,
        3,
        2,
        1,
        1,
        1
      ],
      "gamma": [
        6,
        3,
        1,
        1,
        1,
        1
      ]
    },
    {
      "id": 117,
      "kind": "branch",
      "weight": "997016825085895264122999866975836301830676838022069560239285782142027877922097683296090237782807622292305123615",
      "coefficients": [
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          28
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          84
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          -84
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -21
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          -12
        ]
      ],
      "beta": [
        5,
        4,
        3,
        1,
        1
      ],
      "gamma": [
        5,
        3,
        3,
        1,
        1
      ]
    },
    {
      "id": 118,
      "kind": "branch",
      "weight": "2048811577189816651061098824149103419215514924088837917139505780674537283061810587372334550111404069561356683930",
      "coefficients": [
        [
          [
            6,
            4,
            3,
            1,
            1
          ],
          6
        ],
        [
          [
            5,
            5,
            3,
            1,
            1
          ],
          10
        ],
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          30
        ],
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          -15
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          -6
        ]
      ],
      "beta": [
        5,
        4,
        3,
        1,
        1
      ],
      "gamma": [
        5,
        4,
        2,
        1,
        1
      ]
    },
    {
      "id": 119,
      "kind": "branch",
      "weight": "1010497805276604906215837113008064648393817025599954315676197645967340442026808541302369373899798370384813128160",
      "coefficients": [
        [
          [
            6,
            3,
            3,
            1,
            1,
            1
          ],
          6
        ],
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          15
        ],
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          -15
        ],
        [
          [
            5,
            3,
            3,
            1,
            1,
            1,
            1
          ],
          -5
        ]
      ],
      "beta": [
        5,
        3,
        3,
        1,
        1,
        1
      ],
      "gamma": [
        5,
        3,
        2,
        1,
        1,
        1
      ]
    },
    {
      "id": 120,
      "kind": "branch",
      "weight": "18028359151727582857467951563569995579402993188766318138746502797320891308928328577019002889249914690686662644960",
      "coefficients": [
        [
          [
            5,
            4,
            4,
            1,
            1
          ],
          2
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          -2
        ],
        [
          [
            4,
            4,
            4,
            1,
            1,
            1
          ],
          -1
        ]
      ],
      "beta": [
        4,
        4,
        4,
        1,
        1
      ],
      "gamma": [
        4,
        4,
        3,
        1,
        1
      ]
    },
    {
      "id": 121,
      "kind": "branch",
      "weight": "301897714208092316080005450469864689777400275114802429081703274871625659130832989953529048978126841831168385224",
      "coefficients": [
        [
          [
            5,
            4,
            3,
            2,
            1
          ],
          15
        ],
        [
          [
            4,
            4,
            4,
            2,
            1
          ],
          60
        ],
        [
          [
            4,
            4,
            3,
            3,
            1
          ],
          -60
        ],
        [
          [
            4,
            4,
            3,
            2,
            2
          ],
          -20
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -12
        ]
      ],
      "beta": [
        4,
        4,
        3,
        2,
        1
      ],
      "gamma": [
        4,
        4,
        2,
        2,
        1
      ]
    },
    {
      "id": 122,
      "kind": "branch",
      "weight": "3802706161419782804013795604567443594023999965990703387823020672969980837951094044713341326282432098445651346016",
      "coefficients": [
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          4
        ],
        [
          [
            4,
            4,
            4,
            1,
            1,
            1
          ],
          -8
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -2
        ],
        [
          [
            4,
            4,
            3,
            1,
            1,
            1,
            1
          ],
          -1
        ]
      ],
      "beta": [
        4,
        4,
        3,
        1,
        1,
        1
      ],
      "gamma": [
        4,
        3,
        3,
        1,
        1,
        1
      ]
    },
    {
      "id": 123,
      "kind": "branch",
      "weight": "2039493766190567320464628953529023829782165395676752512672173073373913283827694846461128299032321638191752034512",
      "coefficients": [
        [
          [
            5,
            4,
            3,
            1,
            1,
            1
          ],
          3
        ],
        [
          [
            4,
            4,
            4,
            1,
            1,
            1
          ],
          12
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          -6
        ],
        [
          [
            4,
            4,
            3,
            1,
            1,
            1,
            1
          ],
          -2
        ]
      ],
      "beta": [
        4,
        4,
        3,
        1,
        1,
        1
      ],
      "gamma": [
        4,
        4,
        2,
        1,
        1,
        1
      ]
    },
    {
      "id": 124,
      "kind": "branch",
      "weight": "1664139851523468831936834692042636272630444633720544393687693807851819057182749736891268347265666124860866812640",
      "coefficients": [
        [
          [
            5,
            3,
            3,
            2,
            1,
            1
          ],
          3
        ],
        [
          [
            4,
            4,
            3,
            2,
            1,
            1
          ],
          6
        ],
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          -12
        ],
        [
          [
            4,
            3,
            3,
            2,
            2,
            1
          ],
          -4
        ],
        [
          [
            4,
            3,
            3,
            2,
            1,
            1,
            1
          ],
          -2
        ]
      ],
      "beta": [
        4,
        3,
        3,
        2,
        1,
        1
      ],
      "gamma": [
        4,
        3,
        2,
        2,
        1,
        1
      ]
    },
    {
      "id": 125,
      "kind": "branch",
      "weight": "7071818682535052561725929693153347389770062380449769870366322703966190106469800972825450314308931832752212710640",
      "coefficients": [
        [
          [
            4,
            3,
            3,
            3,
            1,
            1
          ],
          5
        ],
        [
          [
            3,
            3,
            3,
            3,
            2,
            1
          ],
          -10
        ],
        [
          [
            3,
            3,
            3,
            3,
            1,
            1,
            1
          ],
          -4
        ]
      ],
      "beta": [
        3,
        3,
        3,
        3,
        1,
        1
      ],
      "gamma": [
        3,
        3,
        3,
        2,
        1,
        1
      ]
    }
  ]
}


==> anc/rectangle15_independent_audit/supplied_bundle/certificate.txt <==
EXACT INTEGER CERTIFICATE FOR THE ORDER-15 RECTANGULAR IMMANANT

M = 2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200

Identity: sum_{i=1}^{125} z_i R_i = M (6006 per - d_(3,3,3,3,3)).
All d symbols below are RAW, unnormalized immanants.

R001: central alpha=(1,) beta=(14,) k=1
z = 975940715523246806755425526350149334722972830311144113709048400571725216999327867803445549142856234410577624209378340
R = +14 d_(15,) -1 d_(14, 1)

R002: central alpha=(2,) beta=(13,) k=1
z = 63128109502365607385459938770148044680108530441410006000116859405678547513540866013860922409600358973643259740557830
R = +26 d_(15,) +11 d_(14, 1) -2 d_(13, 2)

R003: central alpha=(3,) beta=(12,) k=1
z = 9509019743053958605878722496704367042100903868548115024559202988417506194293567793659090624547684236310200256999285
R = +36 d_(15,) +21 d_(14, 1) +8 d_(13, 2) -3 d_(12, 3)

R004: central alpha=(3,) beta=(6, 6) k=1
z = 117731637269242130047552181477074565134870993926949269301989730037614332026311811711032281267235774267870750735140
R = +9 d_(9, 6) +4 d_(8, 6, 1) -3 d_(6, 6, 3)

R005: central alpha=(3,) beta=(3, 3, 3, 3) k=1
z = 15713942521094363455504495340601716936719904834034731388105348579156214284478476104568028676228458245999134732640
R = +9 d_(6, 3, 3, 3) -7 d_(4, 3, 3, 3, 2) -12 d_(3, 3, 3, 3, 3)

R006: central alpha=(4,) beta=(11,) k=1
z = 1433423245543913726988968967606536546467422292303408817001973812480862044345652453199449484332892475407575093544385
R = +44 d_(15,) +29 d_(14, 1) +16 d_(13, 2) +5 d_(12, 3) -4 d_(11, 4)

R007: central alpha=(4,) beta=(6, 5) k=1
z = 5911934659990450141606127269100489086457093423063846125048750487895350671682195888240874104093445688256515728300
R = +24 d_(10, 5) +19 d_(9, 6) +13 d_(9, 5, 1) +9 d_(8, 6, 1) +4 d_(8, 5, 2) +1 d_(7, 6, 2) -3 d_(7, 5, 3) -5 d_(6, 6, 3) -8 d_(6, 5, 4)

R008: central alpha=(4,) beta=(4, 4, 3) k=1
z = 69284035530242335695392907803559106352078492418749911433186151097261632389789082503312308901212510234850943360
R = +16 d_(8, 4, 3) +10 d_(7, 4, 4) +6 d_(7, 4, 3, 1) +1 d_(6, 4, 4, 1) -2 d_(6, 4, 3, 2) -6 d_(5, 4, 4, 2) -8 d_(5, 4, 3, 3) -11 d_(4, 4, 4, 3)

R009: central alpha=(2, 2) beta=(11,) k=1
z = 458360444824509624525947801431457836368128684398908513429233207913553847963459119426211393376133503770957649874560
R = +11 d_(13, 2) +4 d_(12, 2, 1) -2 d_(11, 2, 2)

R010: central alpha=(5,) beta=(10,) k=1
z = 85100061816167703602042183984193072768803071791523747507836184121224962919138030062400988462007463065076821582210
R = +50 d_(15,) +35 d_(14, 1) +22 d_(13, 2) +11 d_(12, 3) +2 d_(11, 4) -5 d_(10, 5)

R011: central alpha=(6,) beta=(3, 3, 3) k=1
z = 22574488766880249644285004853489847190493681783305428138929600062103152585644166443773888897261695208144370379600
R = +18 d_(9, 3, 3) +7 d_(8, 3, 3, 1) -2 d_(7, 3, 3, 2) -9 d_(6, 3, 3, 3)

R012: central alpha=(3, 3) beta=(9,) k=1
z = 38350218972110757242475005750686324813318574347072227132136300067174186839361531967003986347618332526223418260040
R = +27 d_(12, 3) +14 d_(11, 3, 1) +3 d_(10, 3, 2) -6 d_(9, 3, 3)

R013: central alpha=(7,) beta=(8,) k=1
z = 615802033018666024812691727266565920954777024986520276317681242144986310076008545751821864245540481647282077027235
R = +56 d_(15,) +41 d_(14, 1) +28 d_(13, 2) +17 d_(12, 3) +8 d_(11, 4) +1 d_(10, 5) -4 d_(9, 6) -7 d_(8, 7)

R014: central alpha=(7,) beta=(4, 4) k=1
z = 18872467468922241245348366437287160891577424863813124318942558145194191798340356849681678072330621675780577953940
R = +14 d_(11, 4) +8 d_(10, 4, 1) +3 d_(9, 4, 2) -1 d_(8, 4, 3) -4 d_(7, 4, 4)

R015: central alpha=(1, 1) beta=(12, 1) k=2
z = 264429610029423356122065045453102426203383470112260232678979562568756524826581807055473275385688947197361328588665
R = +13 d_(13, 2) -13 d_(13, 1, 1) -1 d_(12, 2, 1) +2 d_(12, 1, 1, 1)

R016: central alpha=(1, 1) beta=(11, 2) k=2
z = 683565568840753099811879653096513639351574928437628497463739107063771713722270230441633447653271177683884781562720
R = +12 d_(12, 3) -6 d_(12, 2, 1) -1 d_(11, 3, 1) +1 d_(11, 2, 1, 1)

R017: central alpha=(1, 1) beta=(11, 1, 1) k=2
z = 62885866146459856224593999998735957596430121580099873333235573016164572101865671597607153241814913543022584279840
R = +6 d_(12, 2, 1) -12 d_(12, 1, 1, 1) -1 d_(11, 2, 1, 1) +3 d_(11, 1, 1, 1, 1)

R018: central alpha=(1, 1) beta=(8, 5) k=2
z = 23616675966231286562178245824413876878182619399065367703077875811226861095130994070555557867199082156242241123555
R = +45 d_(9, 6) -9 d_(9, 5, 1) -5 d_(8, 6, 1) +2 d_(8, 5, 1, 1)

R019: central alpha=(1, 1) beta=(7, 6) k=2
z = 50280051702905924817110497323127889580350013080827806037630529243872509567051413602282652909232098473632020564760
R = +24 d_(8, 7) -4 d_(8, 6, 1) -3 d_(7, 7, 1) +1 d_(7, 6, 1, 1)

R020: central alpha=(1, 1) beta=(7, 3, 3) k=2
z = 1082200122852619270502063038904158502377803372415380618864706631324406494942585058024205176709643916741632526960
R = +12 d_(8, 4, 3) -8 d_(8, 3, 3, 1) +3 d_(7, 4, 4) -3 d_(7, 4, 3, 1) +3 d_(7, 3, 3, 1, 1)

R021: central alpha=(1, 1) beta=(5, 4, 2, 2) k=2
z = 753625441532127021581629055612847636864455417762855642812063659119917124985149951740493113826551163940315740640
R = +24 d_(6, 5, 2, 2) +6 d_(6, 4, 3, 2) -18 d_(6, 4, 2, 2, 1) +4 d_(5, 5, 3, 2) -12 d_(5, 5, 2, 2, 1) -3 d_(5, 4, 3, 2, 1) +12 d_(5, 4, 2, 2, 1, 1)

R022: central alpha=(1, 1) beta=(5, 3, 3, 2) k=2
z = 54270427834579216828793738173954874197283406645075578069047497738756905692814680504261056018420350407443129480
R = +6 d_(6, 4, 3, 2) -6 d_(6, 3, 3, 2, 1) +2 d_(5, 4, 4, 2) -3 d_(5, 4, 3, 2, 1) +4 d_(5, 3, 3, 2, 1, 1)

R023: central alpha=(1, 1) beta=(4, 4, 4, 1) k=2
z = 1034731789110204454451834500640900997268124844198476086335576680540574490290503360023405856183369662091083333632
R = +20 d_(5, 5, 4, 1) -5 d_(5, 4, 4, 2) -15 d_(5, 4, 4, 1, 1) +3 d_(4, 4, 4, 2, 1) +12 d_(4, 4, 4, 1, 1, 1)

R024: central alpha=(1, 1) beta=(4, 4, 3, 2) k=2
z = 146805402781524077013864916307693195622116728343588539459976052311266415262696966542055889750232427636006707856
R = +20 d_(5, 5, 3, 2) +10 d_(5, 4, 4, 2) -15 d_(5, 4, 3, 2, 1) -6 d_(4, 4, 4, 2, 1) +12 d_(4, 4, 3, 2, 1, 1)

R025: central alpha=(1, 1) beta=(4, 4, 2, 2, 1) k=2
z = 379472967915401397285021783521713619563502057885716341022328153563882329456622224767700702797957133190283328000
R = +20 d_(5, 5, 2, 2, 1) +5 d_(5, 4, 3, 2, 1) -10 d_(5, 4, 2, 2, 2) -20 d_(5, 4, 2, 2, 1, 1) -2 d_(4, 4, 3, 2, 2) -4 d_(4, 4, 3, 2, 1, 1) +8 d_(4, 4, 2, 2, 2, 1) +20 d_(4, 4, 2, 2, 1, 1, 1)

R026: central alpha=(1, 1) beta=(4, 3, 3, 3) k=2
z = 9794117528552032151207925801514599392606858403198396933669979268139388248583602040566551309943055171467498289680
R = +5 d_(5, 4, 3, 3) -5 d_(5, 3, 3, 3, 1) +2 d_(4, 4, 4, 3) -3 d_(4, 4, 3, 3, 1) +4 d_(4, 3, 3, 3, 1, 1)

R027: central alpha=(1, 1) beta=(3, 3, 3, 3, 1) k=2
z = 31919089875842461068399497925170188928071811272813231904592734396415757844671537932510905818013731569477876892800
R = +3 d_(4, 4, 3, 3, 1) -2 d_(4, 3, 3, 3, 2) -4 d_(4, 3, 3, 3, 1, 1) +2 d_(3, 3, 3, 3, 2, 1) +5 d_(3, 3, 3, 3, 1, 1, 1)

R028: central alpha=(3,) beta=(6, 2, 1, 1, 1, 1) k=3
z = 98983812423280414530097233558163212391329785009698097869301115715799924733225958541780142878678203723562243184
R = +30 d_(9, 2, 1, 1, 1, 1) -5 d_(8, 3, 1, 1, 1, 1) -15 d_(8, 2, 2, 1, 1, 1) -40 d_(8, 2, 1, 1, 1, 1, 1) +3 d_(7, 3, 2, 1, 1, 1) +8 d_(7, 3, 1, 1, 1, 1, 1) +24 d_(7, 2, 2, 1, 1, 1, 1) -6 d_(6, 3, 2, 1, 1, 1, 1)

R029: central alpha=(3,) beta=(4, 3, 2, 1, 1, 1) k=3
z = 116868601135676539395838243559382989664621219961695499240437739578272741942792865620184372256857157866185125080
R = +6 d_(7, 3, 2, 1, 1, 1) -3 d_(6, 3, 3, 1, 1, 1) -6 d_(6, 3, 2, 2, 1, 1) -12 d_(6, 3, 2, 1, 1, 1, 1) +4 d_(5, 3, 3, 2, 1, 1) +8 d_(5, 3, 3, 1, 1, 1, 1) +16 d_(5, 3, 2, 2, 1, 1, 1) -16 d_(4, 3, 3, 2, 1, 1, 1)

R030: central alpha=(3,) beta=(3, 3, 3, 3) k=3
z = 62679950773158689402826248636523765365214848721592331641148727535191163586215527607663484157134088934465792030320
R = +1 d_(6, 3, 3, 3) -2 d_(5, 3, 3, 3, 1) +5 d_(4, 3, 3, 3, 2) -20 d_(3, 3, 3, 3, 3)

R031: central alpha=(3,) beta=(3, 3, 3, 1, 1, 1) k=3
z = 337488015971017808827147171460256847861338142320760931298615371090886852780128407570997826792957017165007720360
R = +3 d_(6, 3, 3, 1, 1, 1) -4 d_(5, 3, 3, 2, 1, 1) -8 d_(5, 3, 3, 1, 1, 1, 1) +6 d_(4, 3, 3, 3, 1, 1) +16 d_(4, 3, 3, 2, 1, 1, 1) -48 d_(3, 3, 3, 3, 1, 1, 1)

R032: central alpha=(2, 1) beta=(8, 1, 1, 1, 1) k=3
z = 231120996967931220058001257242862335325467821135526880659042824099099734801076301143989923907173578302587176904
R = +63 d_(10, 2, 1, 1, 1) -252 d_(10, 1, 1, 1, 1, 1) -9 d_(9, 3, 1, 1, 1) -7 d_(9, 2, 2, 1, 1) -3 d_(9, 2, 1, 1, 1, 1) +168 d_(9, 1, 1, 1, 1, 1, 1) +4 d_(8, 3, 1, 1, 1, 1) +6 d_(8, 2, 2, 1, 1, 1) -24 d_(8, 2, 1, 1, 1, 1, 1)

R033: central alpha=(2, 1) beta=(3, 3, 2, 2, 2) k=3
z = 34976220947461454604336516039301220267629429950597834133527635609045961813311706491911517317839315569170984800
R = +12 d_(5, 4, 2, 2, 2) +4 d_(5, 3, 3, 2, 2) -16 d_(5, 3, 2, 2, 2, 1) -4 d_(4, 4, 3, 2, 2) -24 d_(4, 4, 2, 2, 2, 1) -1 d_(4, 3, 3, 3, 2) +1 d_(4, 3, 3, 2, 2, 1) +48 d_(4, 3, 2, 2, 2, 2) +24 d_(4, 3, 2, 2, 2, 1, 1) +3 d_(3, 3, 3, 3, 2, 1) +12 d_(3, 3, 3, 2, 2, 2) -12 d_(3, 3, 3, 2, 2, 1, 1) -60 d_(3, 3, 2, 2, 2, 2, 1)

R034: central alpha=(1, 1, 1) beta=(8, 2, 2) k=3
z = 1169597209246409322900122566209882808685729564668588478925756507480319523147056766676173704595461424293221149160
R = +30 d_(9, 3, 3) -15 d_(9, 3, 2, 1) +10 d_(9, 2, 2, 1, 1) -3 d_(8, 3, 3, 1) +3 d_(8, 3, 2, 1, 1) -3 d_(8, 2, 2, 1, 1, 1)

R035: central alpha=(1, 1, 1) beta=(5, 3, 2, 2) k=3
z = 296152620905881406349264629138712316844465835017542672414932480635237018451069777334117378630709259692612711760
R = +28 d_(6, 4, 3, 2) -28 d_(6, 4, 2, 2, 1) +7 d_(6, 3, 3, 3) -14 d_(6, 3, 3, 2, 1) +21 d_(6, 3, 2, 2, 1, 1) +4 d_(5, 4, 3, 3) -8 d_(5, 4, 3, 2, 1) +12 d_(5, 4, 2, 2, 1, 1) -2 d_(5, 3, 3, 3, 1) +6 d_(5, 3, 3, 2, 1, 1) -12 d_(5, 3, 2, 2, 1, 1, 1)

R036: central alpha=(1, 1, 1) beta=(4, 4, 2, 2) k=3
z = 756428987612522765286828530233630586974782392775197539797657647254813983477054228757830532857896566618864846800
R = +15 d_(5, 5, 3, 2) -15 d_(5, 5, 2, 2, 1) +3 d_(5, 4, 3, 3) -6 d_(5, 4, 3, 2, 1) +9 d_(5, 4, 2, 2, 1, 1) -1 d_(4, 4, 3, 3, 1) +3 d_(4, 4, 3, 2, 1, 1) -6 d_(4, 4, 2, 2, 1, 1, 1)

R037: central alpha=(1, 1, 1) beta=(3, 3, 3, 3) k=3
z = 4304178844489620952395368078285863527245530239747399132519358288731033586660721095088352357557196117532421766720
R = +30 d_(4, 4, 4, 3) -20 d_(4, 4, 3, 3, 1) +15 d_(4, 3, 3, 3, 1, 1) -12 d_(3, 3, 3, 3, 1, 1, 1)

R038: central alpha=(4,) beta=(4, 2, 2, 1, 1, 1) k=3
z = 15241715207638889071071021449115412659713043533487466399190891427620664005483554182941826695683123870829779200
R = +48 d_(8, 2, 2, 1, 1, 1) -6 d_(7, 3, 2, 1, 1, 1) -33 d_(7, 2, 2, 2, 1, 1) -69 d_(7, 2, 2, 1, 1, 1, 1) -2 d_(6, 4, 2, 1, 1, 1) +2 d_(6, 3, 2, 2, 1, 1) +6 d_(6, 3, 2, 1, 1, 1, 1) +51 d_(6, 2, 2, 2, 1, 1, 1) +5 d_(5, 4, 2, 2, 1, 1) +9 d_(5, 4, 2, 1, 1, 1, 1) +13 d_(5, 3, 2, 2, 1, 1, 1) -45 d_(4, 4, 2, 2, 1, 1, 1)

R039: central alpha=(3, 1) beta=(7, 1, 1, 1, 1) k=3
z = 68614297082124062974520052481024778134848926231996040764896140465847632842102690570821299943221752628630939456
R = +348 d_(10, 2, 1, 1, 1) -342 d_(10, 1, 1, 1, 1, 1) -4 d_(9, 3, 1, 1, 1) -72 d_(9, 2, 2, 1, 1) -388 d_(9, 2, 1, 1, 1, 1) -72 d_(9, 1, 1, 1, 1, 1, 1) -16 d_(8, 4, 1, 1, 1) +5 d_(8, 3, 2, 1, 1) +67 d_(8, 3, 1, 1, 1, 1) +71 d_(8, 2, 2, 1, 1, 1) +216 d_(8, 2, 1, 1, 1, 1, 1) +8 d_(7, 4, 1, 1, 1, 1) -7 d_(7, 3, 2, 1, 1, 1) -72 d_(7, 3, 1, 1, 1, 1, 1)

R040: central alpha=(2, 2) beta=(6, 5) k=3
z = 2913287926803652452033475734982156739757508701454564459158272776904322736160460409317094268117759359526950387120
R = +630 d_(8, 7) -7 d_(8, 6, 1) -42 d_(8, 5, 2) -45 d_(7, 7, 1) -15 d_(7, 6, 2) -117 d_(7, 6, 1, 1) +48 d_(7, 5, 2, 1) +30 d_(6, 6, 2, 1) -24 d_(6, 5, 2, 2)

R041: central alpha=(2, 2) beta=(3, 3, 3, 1, 1) k=3
z = 1719193560354434030614416392542160364915888968222332736601779016721360119392671801951707704227557807445063200
R = +96 d_(5, 5, 3, 1, 1) -24 d_(5, 4, 3, 2, 1) -96 d_(5, 4, 3, 1, 1, 1) +32 d_(5, 3, 3, 2, 1, 1) -24 d_(4, 4, 3, 2, 2) -24 d_(4, 4, 3, 2, 1, 1) +24 d_(4, 4, 3, 1, 1, 1, 1) +21 d_(4, 3, 3, 3, 2) +27 d_(4, 3, 3, 3, 1, 1) +81 d_(4, 3, 3, 2, 2, 1) +72 d_(4, 3, 3, 2, 1, 1, 1) -24 d_(3, 3, 3, 3, 3) -51 d_(3, 3, 3, 3, 2, 1) -216 d_(3, 3, 3, 2, 2, 1, 1)

R042: central alpha=(4,) beta=(7, 3, 1) k=4
z = 2881455325791655378899282166488447678780661793883683392242189733832853812261230998513171703911276122015561848464
R = +105 d_(11, 3, 1) -15 d_(10, 4, 1) -60 d_(10, 3, 2) -90 d_(10, 3, 1, 1) +10 d_(9, 4, 2) +15 d_(9, 4, 1, 1) +30 d_(9, 3, 3) +60 d_(9, 3, 2, 1) -6 d_(8, 4, 3) -12 d_(8, 4, 2, 1) -36 d_(8, 3, 3, 1) +9 d_(7, 4, 3, 1)

R043: central alpha=(4,) beta=(7, 2, 2) k=4
z = 1665209850986225593506694986818716290190861961405325527412561528382921347989167217475716245825798017102546720
R = +210 d_(11, 2, 2) -60 d_(10, 3, 2) -180 d_(10, 2, 2, 1) +10 d_(9, 4, 2) +60 d_(9, 3, 2, 1) +150 d_(9, 2, 2, 2) -12 d_(8, 4, 2, 1) -60 d_(8, 3, 2, 2) +15 d_(7, 4, 2, 2)

R044: central alpha=(4,) beta=(7, 2, 1, 1) k=4
z = 110138398181812169622433958028992175122994603264934547648609368963506192069322444328690458370672877466201844544
R = +105 d_(11, 2, 1, 1) -30 d_(10, 3, 1, 1) -60 d_(10, 2, 2, 1) -105 d_(10, 2, 1, 1, 1) +5 d_(9, 4, 1, 1) +20 d_(9, 3, 2, 1) +35 d_(9, 3, 1, 1, 1) +70 d_(9, 2, 2, 1, 1) -4 d_(8, 4, 2, 1) -7 d_(8, 4, 1, 1, 1) -28 d_(8, 3, 2, 1, 1) +7 d_(7, 4, 2, 1, 1)

R045: central alpha=(4,) beta=(5, 4, 1, 1) k=4
z = 2310937677406826278635389579488722965230408044164307267014573289591321092301502165168725072539252722220917232160
R = +5 d_(9, 4, 1, 1) -4 d_(8, 4, 2, 1) -7 d_(8, 4, 1, 1, 1) +3 d_(7, 4, 3, 1) +7 d_(7, 4, 2, 1, 1) -2 d_(6, 4, 4, 1) -7 d_(6, 4, 3, 1, 1) +7 d_(5, 4, 4, 1, 1)

R046: central alpha=(4,) beta=(5, 3, 3) k=4
z = 2887030139768840144618034633885338726289619761323630589899618136220121716389942403597408397613517324573652491440
R = +10 d_(9, 3, 3) -2 d_(8, 4, 3) -12 d_(8, 3, 3, 1) +3 d_(7, 4, 3, 1) +15 d_(7, 3, 3, 2) -5 d_(6, 4, 3, 2) -20 d_(6, 3, 3, 3) +10 d_(5, 4, 3, 3)

R047: central alpha=(4,) beta=(5, 3, 1, 1, 1) k=4
z = 226747220771804109170215380583996193892495477988896307368818653650233104564267399449166771832870667614124225480
R = +15 d_(9, 3, 1, 1, 1) -3 d_(8, 4, 1, 1, 1) -12 d_(8, 3, 2, 1, 1) -24 d_(8, 3, 1, 1, 1, 1) +3 d_(7, 4, 2, 1, 1) +6 d_(7, 4, 1, 1, 1, 1) +9 d_(7, 3, 3, 1, 1) +24 d_(7, 3, 2, 1, 1, 1) -3 d_(6, 4, 3, 1, 1) -8 d_(6, 4, 2, 1, 1, 1) -24 d_(6, 3, 3, 1, 1, 1) +12 d_(5, 4, 3, 1, 1, 1)

R048: central alpha=(4,) beta=(5, 2, 2, 1, 1) k=4
z = 22544259793493114902013857926096066976077771179492628456531165041372861561132646405336937931280185059271602560
R = +30 d_(9, 2, 2, 1, 1) -12 d_(8, 3, 2, 1, 1) -30 d_(8, 2, 2, 2, 1) -48 d_(8, 2, 2, 1, 1, 1) +3 d_(7, 4, 2, 1, 1) +15 d_(7, 3, 2, 2, 1) +24 d_(7, 3, 2, 1, 1, 1) +60 d_(7, 2, 2, 2, 1, 1) -5 d_(6, 4, 2, 2, 1) -8 d_(6, 4, 2, 1, 1, 1) -40 d_(6, 3, 2, 2, 1, 1) +20 d_(5, 4, 2, 2, 1, 1)

R049: central alpha=(4,) beta=(4, 3, 3, 1) k=4
z = 265581447997038110663395343682977406452159181989637348446807200672318098903178752877174152522671792927252480712
R = +24 d_(8, 3, 3, 1) -6 d_(7, 4, 3, 1) -30 d_(7, 3, 3, 2) -42 d_(7, 3, 3, 1, 1) +10 d_(6, 4, 3, 2) +14 d_(6, 4, 3, 1, 1) +40 d_(6, 3, 3, 3) +70 d_(6, 3, 3, 2, 1) -20 d_(5, 4, 3, 3) -35 d_(5, 4, 3, 2, 1) -140 d_(5, 3, 3, 3, 1) +140 d_(4, 4, 3, 3, 1)

R050: central alpha=(3, 1) beta=(3, 2, 2, 2, 2) k=4
z = 18372106029461831374839174194196334547405771200431226208057172292346413916398481423474424587637823909046635200
R = +8 d_(6, 3, 2, 2, 2) -16 d_(6, 2, 2, 2, 2, 1) -4 d_(5, 4, 2, 2, 2) -2 d_(5, 3, 3, 2, 2) -11 d_(5, 3, 2, 2, 2, 1) +56 d_(5, 2, 2, 2, 2, 2) +28 d_(5, 2, 2, 2, 2, 1, 1) +14 d_(4, 4, 2, 2, 2, 1) +7 d_(4, 3, 3, 2, 2, 1) -7 d_(4, 3, 2, 2, 2, 2) -14 d_(4, 3, 2, 2, 2, 1, 1) -84 d_(4, 2, 2, 2, 2, 2, 1) -42 d_(3, 3, 3, 2, 2, 2) +84 d_(3, 3, 2, 2, 2, 2, 1)

R051: central alpha=(2, 2) beta=(7, 2, 1, 1) k=4
z = 96211855916513003888288492056972535738810903821254753158508849762582294102066342222489530377993199387460766800
R = +56 d_(9, 4, 1, 1) -28 d_(9, 3, 2, 1) -112 d_(9, 3, 1, 1, 1) +112 d_(9, 2, 2, 1, 1) -7 d_(8, 4, 2, 1) -28 d_(8, 4, 1, 1, 1) +7 d_(8, 3, 2, 2) +28 d_(8, 3, 2, 1, 1) +70 d_(8, 3, 1, 1, 1, 1) -28 d_(8, 2, 2, 2, 1) -70 d_(8, 2, 2, 1, 1, 1) +4 d_(7, 4, 2, 1, 1) -4 d_(7, 3, 2, 2, 1) -10 d_(7, 3, 2, 1, 1, 1) +20 d_(7, 2, 2, 2, 1, 1)

R052: central alpha=(2, 2) beta=(3, 3, 3, 1, 1) k=4
z = 441627703231745829499879177541431864956071166096562127653760844754376464375707425067658286454788439773704917600
R = +12 d_(5, 5, 3, 1, 1) -8 d_(5, 4, 3, 2, 1) -20 d_(5, 4, 3, 1, 1, 1) +4 d_(5, 3, 3, 3, 1) +20 d_(5, 3, 3, 2, 1, 1) +6 d_(4, 4, 3, 2, 2) +10 d_(4, 4, 3, 2, 1, 1) +30 d_(4, 4, 3, 1, 1, 1, 1) -3 d_(4, 3, 3, 3, 2) -5 d_(4, 3, 3, 3, 1, 1) -15 d_(4, 3, 3, 2, 2, 1) -30 d_(4, 3, 3, 2, 1, 1, 1) +2 d_(3, 3, 3, 3, 3) +5 d_(3, 3, 3, 3, 2, 1) +30 d_(3, 3, 3, 2, 2, 1, 1)

R053: central alpha=(5,) beta=(6, 1, 1, 1, 1) k=3
z = 46746325460566848424236691654038596453403460581949771931274080061670611648466494879067207191710953754315320800
R = +300 d_(11, 1, 1, 1, 1) -150 d_(10, 1, 1, 1, 1, 1) -24 d_(9, 3, 1, 1, 1) -42 d_(9, 2, 1, 1, 1, 1) +28 d_(8, 3, 1, 1, 1, 1) +6 d_(7, 5, 1, 1, 1) +18 d_(7, 4, 1, 1, 1, 1) -27 d_(6, 5, 1, 1, 1, 1)

R054: central alpha=(5,) beta=(5, 1, 1, 1, 1, 1) k=3
z = 651974733644027736458992865414629404005106278295443759433220525406755854011251146126958689571586699323118993760
R = +50 d_(10, 1, 1, 1, 1, 1) -4 d_(9, 2, 1, 1, 1, 1) -40 d_(9, 1, 1, 1, 1, 1, 1) -4 d_(8, 3, 1, 1, 1, 1) -4 d_(8, 2, 1, 1, 1, 1, 1) +1 d_(7, 4, 1, 1, 1, 1) +9 d_(7, 3, 1, 1, 1, 1, 1) +1 d_(6, 5, 1, 1, 1, 1) +1 d_(6, 4, 1, 1, 1, 1, 1) -10 d_(5, 5, 1, 1, 1, 1, 1)

R055: central alpha=(4, 1) beta=(6, 1, 1, 1, 1) k=3
z = 10012921436660159207730218931981296202102997044325835812863296898139185329415319844999236522779301882833432960
R = +675 d_(10, 2, 1, 1, 1) -300 d_(10, 1, 1, 1, 1, 1) +59 d_(9, 3, 1, 1, 1) -75 d_(9, 2, 2, 1, 1) -643 d_(9, 2, 1, 1, 1, 1) -300 d_(9, 1, 1, 1, 1, 1, 1) -25 d_(8, 4, 1, 1, 1) -40 d_(8, 3, 2, 1, 1) -104 d_(8, 3, 1, 1, 1, 1) -10 d_(8, 2, 2, 1, 1, 1) +180 d_(8, 2, 1, 1, 1, 1, 1) -21 d_(7, 5, 1, 1, 1) +15 d_(7, 4, 2, 1, 1) +101 d_(7, 4, 1, 1, 1, 1) +92 d_(7, 3, 2, 1, 1, 1) +162 d_(7, 3, 1, 1, 1, 1, 1) +12 d_(6, 5, 1, 1, 1, 1) -40 d_(6, 4, 2, 1, 1, 1) -150 d_(6, 4, 1, 1, 1, 1, 1)

R056: central alpha=(3, 2) beta=(5, 5) k=3
z = 583871355515040392986805144387916765244625030005891701153999130776808899508507243908342004863039219258857531170
R = +540 d_(8, 7) +64 d_(8, 6, 1) -21 d_(8, 5, 2) -48 d_(7, 6, 2) -96 d_(7, 6, 1, 1) -6 d_(7, 5, 2, 1) -12 d_(6, 6, 2, 1) +36 d_(6, 5, 3, 1) +42 d_(6, 5, 2, 2) -48 d_(5, 5, 3, 2)

R057: central alpha=(5,) beta=(9, 1) k=4
z = 1960374172808226294770625175384017751892072031182021619652161557827073817667436280673098531284045315882100052650
R = +1260 d_(14, 1) -196 d_(13, 2) -420 d_(13, 1, 1) -42 d_(12, 3) +39 d_(11, 4) +75 d_(11, 3, 1) -10 d_(10, 5) -45 d_(10, 4, 1) +12 d_(9, 5, 1)

R058: central alpha=(5,) beta=(8, 1, 1) k=4
z = 2202417811666269893720728858528250299843378160494750483018375960381090262452251074521493021426341106751485603550
R = +700 d_(13, 1, 1) -140 d_(12, 2, 1) -350 d_(12, 1, 1, 1) -15 d_(11, 3, 1) +35 d_(11, 2, 1, 1) +25 d_(10, 4, 1) +50 d_(10, 3, 1, 1) -8 d_(9, 5, 1) -41 d_(9, 4, 1, 1) +14 d_(8, 5, 1, 1)

R059: central alpha=(5,) beta=(7, 1, 1, 1) k=4
z = 4205714115209122878827500331448100414258416325182697502857376781345699606161289777227870975382661142473443868848
R = +175 d_(12, 1, 1, 1) -45 d_(11, 2, 1, 1) -125 d_(11, 1, 1, 1, 1) +25 d_(10, 2, 1, 1, 1) +7 d_(9, 4, 1, 1) +13 d_(9, 3, 1, 1, 1) -3 d_(8, 5, 1, 1) -17 d_(8, 4, 1, 1, 1) +8 d_(7, 5, 1, 1, 1)

R060: central alpha=(5,) beta=(6, 3, 1) k=4
z = 664212523735057671202366673581405774736338625974648050731406874701770583544694409540757297761718137163536569676
R = +450 d_(11, 3, 1) -30 d_(10, 4, 1) -210 d_(10, 3, 2) -330 d_(10, 3, 1, 1) -12 d_(9, 5, 1) +6 d_(9, 4, 1, 1) +60 d_(9, 3, 3) +150 d_(9, 3, 2, 1) +15 d_(8, 5, 2) +21 d_(8, 5, 1, 1) +24 d_(8, 4, 3) +33 d_(8, 4, 2, 1) -6 d_(8, 3, 3, 1) -20 d_(7, 5, 3) -35 d_(7, 5, 2, 1) -86 d_(7, 4, 3, 1) +70 d_(6, 5, 3, 1)

R061: central alpha=(5,) beta=(6, 2, 1, 1) k=4
z = 293781655561411676882255463831789998074280225005857352067160016276964897972996903639978662828846307460424682592
R = +150 d_(11, 2, 1, 1) -30 d_(10, 3, 1, 1) -70 d_(10, 2, 2, 1) -130 d_(10, 2, 1, 1, 1) -2 d_(9, 4, 1, 1) +10 d_(9, 3, 2, 1) +22 d_(9, 3, 1, 1, 1) +60 d_(9, 2, 2, 1, 1) +3 d_(8, 5, 1, 1) +7 d_(8, 4, 2, 1) +10 d_(8, 4, 1, 1, 1) +4 d_(8, 3, 2, 1, 1) -5 d_(7, 5, 2, 1) -8 d_(7, 5, 1, 1, 1) -26 d_(7, 4, 2, 1, 1) +20 d_(6, 5, 2, 1, 1)

R062: central alpha=(5,) beta=(5, 3, 1, 1) k=4
z = 586297830828700628796642987744816118180986583402460603870897759954164152890957030696099554182088096192102338876
R = +150 d_(10, 3, 1, 1) -18 d_(9, 4, 1, 1) -90 d_(9, 3, 2, 1) -162 d_(9, 3, 1, 1, 1) -3 d_(8, 5, 1, 1) +9 d_(8, 4, 2, 1) +18 d_(8, 4, 1, 1, 1) +42 d_(8, 3, 3, 1) +108 d_(8, 3, 2, 1, 1) +5 d_(7, 5, 2, 1) +8 d_(7, 5, 1, 1, 1) +2 d_(7, 4, 3, 1) -2 d_(7, 4, 2, 1, 1) -46 d_(7, 3, 3, 1, 1) -10 d_(6, 5, 3, 1) -20 d_(6, 5, 2, 1, 1) -38 d_(6, 4, 3, 1, 1) +80 d_(5, 5, 3, 1, 1)

R063: central alpha=(3, 2) beta=(4, 4, 1, 1) k=4
z = 163473745987845990481946805801361449068114121432670434383876803408352371833978108048240022963662775314866286240
R = +420 d_(7, 6, 1, 1) -30 d_(7, 5, 2, 1) -300 d_(7, 5, 1, 1, 1) +40 d_(7, 4, 2, 1, 1) -105 d_(6, 6, 2, 1) -330 d_(6, 6, 1, 1, 1) -15 d_(6, 5, 3, 1) -42 d_(6, 5, 2, 2) +16 d_(6, 5, 2, 1, 1) +129 d_(6, 5, 1, 1, 1, 1) +34 d_(6, 4, 3, 1, 1) +56 d_(6, 4, 2, 2, 1) +29 d_(6, 4, 2, 1, 1, 1) +48 d_(5, 5, 3, 2) +66 d_(5, 5, 3, 1, 1) +120 d_(5, 5, 2, 2, 1) +111 d_(5, 5, 2, 1, 1, 1) -99 d_(5, 4, 3, 2, 1) -126 d_(5, 4, 3, 1, 1, 1) -104 d_(5, 4, 2, 2, 1, 1) +144 d_(4, 4, 3, 2, 1, 1)

R064: central alpha=(5,) beta=(7, 3) k=5
z = 119823704005950695420179534084097884349294676284975538409653843387761923354119904618441042853090997659230637505
R = +210 d_(12, 3) -60 d_(11, 4) -180 d_(11, 3, 1) +10 d_(10, 5) +60 d_(10, 4, 1) +150 d_(10, 3, 2) -12 d_(9, 5, 1) -60 d_(9, 4, 2) -120 d_(9, 3, 3) +15 d_(8, 5, 2) +60 d_(8, 4, 3) -20 d_(7, 5, 3)

R065: central alpha=(5,) beta=(6, 2, 2) k=5
z = 33050701121014640102387464936666309140867997775273335245559200250487024620661774055544072753803202570447387200
R = +60 d_(11, 2, 2) -30 d_(10, 3, 2) -70 d_(10, 2, 2, 1) +12 d_(9, 4, 2) +42 d_(9, 3, 2, 1) +84 d_(9, 2, 2, 2) -3 d_(8, 5, 2) -21 d_(8, 4, 2, 1) -63 d_(8, 3, 2, 2) +7 d_(7, 5, 2, 1) +42 d_(7, 4, 2, 2) -21 d_(6, 5, 2, 2)

R066: central alpha=(4, 1) beta=(8, 1, 1) k=5
z = 425527666152718952261092686583270642687943338757078748186564273791248918275951138420641111955378368335659297840
R = +315 d_(12, 2, 1) -630 d_(12, 1, 1, 1) -135 d_(11, 3, 1) -105 d_(11, 2, 2) +65 d_(11, 2, 1, 1) +420 d_(11, 1, 1, 1, 1) +45 d_(10, 4, 1) +30 d_(10, 3, 2) -10 d_(10, 3, 1, 1) +90 d_(10, 2, 2, 1) -180 d_(10, 2, 1, 1, 1) -9 d_(9, 5, 1) -5 d_(9, 4, 2) -3 d_(9, 4, 1, 1) -30 d_(9, 3, 2, 1) +60 d_(9, 3, 1, 1, 1) +2 d_(8, 5, 1, 1) +6 d_(8, 4, 2, 1) -12 d_(8, 4, 1, 1, 1)

R067: central alpha=(4, 1) beta=(7, 1, 1, 1) k=5
z = 30077994580386884552249624324402945235895292904735232949222346246747180381112836756296914074580306280756501808
R = +160 d_(11, 2, 1, 1) -480 d_(11, 1, 1, 1, 1) -80 d_(10, 3, 1, 1) -60 d_(10, 2, 2, 1) +90 d_(10, 2, 1, 1, 1) +420 d_(10, 1, 1, 1, 1, 1) +32 d_(9, 4, 1, 1) +20 d_(9, 3, 2, 1) -22 d_(9, 3, 1, 1, 1) +70 d_(9, 2, 2, 1, 1) -210 d_(9, 2, 1, 1, 1, 1) -8 d_(8, 5, 1, 1) -4 d_(8, 4, 2, 1) -1 d_(8, 4, 1, 1, 1) -28 d_(8, 3, 2, 1, 1) +84 d_(8, 3, 1, 1, 1, 1) +3 d_(7, 5, 1, 1, 1) +7 d_(7, 4, 2, 1, 1) -21 d_(7, 4, 1, 1, 1, 1)

R068: central alpha=(4, 1) beta=(5, 5) k=5
z = 558533054864524233602202282276404209162952504262607138884702826901097030135747094982018935051785678556396578552
R = +60 d_(9, 6) -12 d_(9, 5, 1) -60 d_(8, 6, 1) +15 d_(8, 5, 2) +10 d_(8, 5, 1, 1) +60 d_(7, 6, 2) -20 d_(7, 5, 3) -10 d_(7, 5, 2, 1) -60 d_(6, 6, 3) +30 d_(6, 5, 4) +10 d_(6, 5, 3, 1) -10 d_(5, 5, 4, 1)

R069: central alpha=(4, 1) beta=(4, 3, 2, 1) k=5
z = 5442569178587936438822617921072867643560269419144172570107205801887062333212226155613197496617970731670597440
R = +90 d_(8, 4, 2, 1) +30 d_(8, 3, 3, 1) -30 d_(8, 3, 2, 2) -90 d_(8, 3, 2, 1, 1) -30 d_(7, 5, 2, 1) -72 d_(7, 4, 3, 1) -100 d_(7, 4, 2, 2) -128 d_(7, 4, 2, 1, 1) +36 d_(7, 3, 3, 1, 1) +200 d_(7, 3, 2, 2, 1) +126 d_(7, 3, 2, 1, 1, 1) +30 d_(6, 5, 3, 1) +50 d_(6, 5, 2, 2) +70 d_(6, 5, 2, 1, 1) +18 d_(6, 4, 4, 1) +95 d_(6, 4, 3, 2) +121 d_(6, 4, 3, 1, 1) +155 d_(6, 4, 2, 2, 1) -42 d_(6, 4, 2, 1, 1, 1) +30 d_(6, 3, 3, 3) -235 d_(6, 3, 3, 2, 1) -126 d_(6, 3, 3, 1, 1, 1) -70 d_(6, 3, 2, 2, 2) -210 d_(6, 3, 2, 2, 1, 1) -75 d_(5, 5, 3, 2) -105 d_(5, 5, 3, 1, 1) -175 d_(5, 5, 2, 2, 1) -45 d_(5, 4, 4, 2) -63 d_(5, 4, 4, 1, 1) -15 d_(5, 4, 3, 3) -40 d_(5, 4, 3, 2, 1) +63 d_(5, 4, 3, 1, 1, 1) +35 d_(5, 4, 2, 2, 2) +105 d_(5, 4, 2, 2, 1, 1) -105 d_(5, 3, 3, 3, 1) +105 d_(5, 3, 3, 2, 2) +315 d_(5, 3, 3, 2, 1, 1) +315 d_(4, 4, 4, 2, 1) +105 d_(4, 4, 3, 3, 1) -105 d_(4, 4, 3, 2, 2) -315 d_(4, 4, 3, 2, 1, 1)

R070: central alpha=(3, 2) beta=(4, 4, 1, 1) k=5
z = 17233650396422221476903874865661365839757143997192709750912705206382261765844191003170797313299907208706519185
R = +480 d_(7, 6, 1, 1) -120 d_(7, 5, 2, 1) -480 d_(7, 5, 1, 1, 1) +160 d_(7, 4, 2, 1, 1) -360 d_(6, 6, 2, 1) -720 d_(6, 6, 1, 1, 1) +120 d_(6, 5, 3, 1) +72 d_(6, 5, 2, 2) +664 d_(6, 5, 2, 1, 1) +576 d_(6, 5, 1, 1, 1, 1) -272 d_(6, 4, 3, 1, 1) -96 d_(6, 4, 2, 2, 1) -192 d_(6, 4, 2, 1, 1, 1) -48 d_(5, 5, 3, 2) -96 d_(5, 5, 3, 1, 1) -144 d_(5, 5, 2, 2, 1) -576 d_(5, 5, 2, 1, 1, 1) +99 d_(5, 4, 3, 2, 1) +288 d_(5, 4, 3, 1, 1, 1) +144 d_(5, 4, 2, 2, 1, 1) -144 d_(4, 4, 3, 2, 1, 1)

R071: central alpha=(3, 2) beta=(4, 3, 1, 1, 1) k=5
z = 497914020654662116596091268305554612332750323459874018337886082902896205219904745760545672010714678163260320
R = +240 d_(7, 5, 1, 1, 1) -80 d_(7, 4, 2, 1, 1) -400 d_(7, 4, 1, 1, 1, 1) +200 d_(7, 3, 2, 1, 1, 1) -152 d_(6, 5, 2, 1, 1) -376 d_(6, 5, 1, 1, 1, 1) +64 d_(6, 4, 3, 1, 1) +48 d_(6, 4, 2, 2, 1) +464 d_(6, 4, 2, 1, 1, 1) +560 d_(6, 4, 1, 1, 1, 1, 1) -328 d_(6, 3, 3, 1, 1, 1) -120 d_(6, 3, 2, 2, 1, 1) -280 d_(6, 3, 2, 1, 1, 1, 1) +48 d_(5, 5, 3, 1, 1) +248 d_(5, 5, 2, 1, 1, 1) -27 d_(5, 4, 3, 2, 1) -196 d_(5, 4, 3, 1, 1, 1) -102 d_(5, 4, 2, 2, 1, 1) -490 d_(5, 4, 2, 1, 1, 1, 1) +120 d_(5, 3, 3, 2, 1, 1) +420 d_(5, 3, 3, 1, 1, 1, 1) +210 d_(5, 3, 2, 2, 1, 1, 1) +54 d_(4, 4, 3, 2, 1, 1) +210 d_(4, 4, 3, 1, 1, 1, 1) -210 d_(4, 3, 3, 2, 1, 1, 1)

R072: central alpha=(3, 2) beta=(4, 2, 2, 1, 1) k=5
z = 622804609516940530611917147699934036147183574242295346137550260167134952863134512243330855618865475142212400
R = +80 d_(7, 4, 2, 1, 1) -80 d_(7, 3, 2, 2, 1) -200 d_(7, 3, 2, 1, 1, 1) +400 d_(7, 2, 2, 2, 1, 1) -40 d_(6, 5, 2, 1, 1) -16 d_(6, 4, 3, 1, 1) -16 d_(6, 4, 2, 2, 1) -16 d_(6, 4, 2, 1, 1, 1) +16 d_(6, 3, 3, 2, 1) +40 d_(6, 3, 3, 1, 1, 1) +64 d_(6, 3, 2, 2, 2) +96 d_(6, 3, 2, 2, 1, 1) +280 d_(6, 3, 2, 1, 1, 1, 1) -320 d_(6, 2, 2, 2, 2, 1) -560 d_(6, 2, 2, 2, 1, 1, 1) +16 d_(5, 5, 2, 2, 1) +40 d_(5, 5, 2, 1, 1, 1) +19 d_(5, 4, 3, 2, 1) +34 d_(5, 4, 3, 1, 1, 1) -32 d_(5, 4, 2, 2, 2) +24 d_(5, 4, 2, 2, 1, 1) -140 d_(5, 4, 2, 1, 1, 1, 1) -16 d_(5, 3, 3, 2, 2) -114 d_(5, 3, 3, 2, 1, 1) -70 d_(5, 3, 3, 1, 1, 1, 1) +24 d_(5, 3, 2, 2, 2, 1) +560 d_(5, 2, 2, 2, 2, 1, 1) -44 d_(4, 4, 3, 2, 1, 1) +40 d_(4, 4, 2, 2, 2, 1) +70 d_(4, 4, 2, 2, 1, 1, 1) +56 d_(4, 3, 3, 2, 2, 1) +140 d_(4, 3, 3, 2, 1, 1, 1) -280 d_(4, 3, 2, 2, 2, 1, 1)

R073: central alpha=(3, 1, 1) beta=(4, 2, 2, 2) k=5
z = 1889075989778821832912000422675087984478612182356842427261593062993898904763776757939729160447648535630479520
R = +216 d_(7, 3, 3, 2) -216 d_(7, 3, 2, 2, 1) +216 d_(7, 2, 2, 2, 1, 1) -72 d_(6, 4, 3, 2) +72 d_(6, 4, 2, 2, 1) -36 d_(6, 3, 3, 3) -216 d_(6, 3, 3, 2, 1) +432 d_(6, 3, 2, 2, 2) +164 d_(6, 3, 2, 2, 1, 1) -432 d_(6, 2, 2, 2, 2, 1) -216 d_(6, 2, 2, 2, 1, 1, 1) +117 d_(5, 4, 3, 2, 1) -216 d_(5, 4, 2, 2, 2) -88 d_(5, 4, 2, 2, 1, 1) +72 d_(5, 3, 3, 3, 1) +72 d_(5, 3, 3, 2, 2) -72 d_(5, 3, 3, 2, 1, 1) -108 d_(5, 3, 2, 2, 2, 1) +72 d_(5, 3, 2, 2, 1, 1, 1) +360 d_(5, 2, 2, 2, 2, 1, 1) -72 d_(4, 4, 3, 2, 2) +108 d_(4, 4, 2, 2, 2, 1) -180 d_(4, 3, 3, 3, 2) +180 d_(4, 3, 3, 2, 2, 1) -180 d_(4, 3, 2, 2, 2, 1, 1)

R074: central alpha=(3, 1, 1) beta=(3, 3, 2, 2) k=5
z = 19772848219344515915878990658934741456455061182269329400239124922505548963324284515715254587353149574763228640
R = +80 d_(6, 4, 3, 2) -80 d_(6, 4, 2, 2, 1) +20 d_(6, 3, 3, 3) -40 d_(6, 3, 3, 2, 1) +60 d_(6, 3, 2, 2, 1, 1) -80 d_(5, 4, 4, 2) -40 d_(5, 4, 3, 3) -85 d_(5, 4, 3, 2, 1) +240 d_(5, 4, 2, 2, 2) +120 d_(5, 4, 2, 2, 1, 1) +8 d_(5, 3, 3, 3, 1) +120 d_(5, 3, 3, 2, 2) -8 d_(5, 3, 3, 2, 1, 1) -180 d_(5, 3, 2, 2, 2, 1) -72 d_(5, 3, 2, 2, 1, 1, 1) +240 d_(4, 4, 4, 2, 1) +120 d_(4, 4, 3, 3, 1) -120 d_(4, 4, 3, 2, 2) -120 d_(4, 4, 3, 2, 1, 1) -300 d_(4, 4, 2, 2, 2, 1) -300 d_(4, 3, 3, 3, 2) -48 d_(4, 3, 3, 3, 1, 1) +300 d_(4, 3, 3, 2, 2, 1) +72 d_(4, 3, 3, 2, 1, 1, 1) +180 d_(4, 3, 2, 2, 2, 1, 1) -120 d_(3, 3, 3, 3, 3) +240 d_(3, 3, 3, 3, 2, 1) -360 d_(3, 3, 3, 2, 2, 1, 1)

R075: central alpha=(2, 2, 1) beta=(4, 3, 2, 1) k=5
z = 27627195106225816309070936808371302539454018171896302660903121855529185578805980983192500774792554913461577600
R = +48 d_(6, 5, 3, 1) -48 d_(6, 5, 2, 1, 1) -27 d_(6, 4, 3, 2) -57 d_(6, 4, 3, 1, 1) +57 d_(6, 4, 2, 2, 1) +48 d_(6, 4, 2, 1, 1, 1) +27 d_(6, 3, 3, 2, 1) -48 d_(6, 3, 2, 2, 1, 1) -15 d_(5, 5, 3, 2) -33 d_(5, 5, 3, 1, 1) +29 d_(5, 5, 2, 2, 1) +32 d_(5, 5, 2, 1, 1, 1) +32 d_(5, 4, 3, 2, 1) +53 d_(5, 4, 3, 1, 1, 1) -37 d_(5, 4, 2, 2, 2) -73 d_(5, 4, 2, 2, 1, 1) -40 d_(5, 4, 2, 1, 1, 1, 1) -15 d_(5, 3, 3, 2, 2) -23 d_(5, 3, 3, 2, 1, 1) +40 d_(5, 3, 2, 2, 2, 1) +40 d_(5, 3, 2, 2, 1, 1, 1) -9 d_(4, 4, 3, 2, 2) -13 d_(4, 4, 3, 2, 1, 1) +26 d_(4, 4, 2, 2, 2, 1) +20 d_(4, 4, 2, 2, 1, 1, 1) +12 d_(4, 3, 3, 2, 2, 1) -30 d_(4, 3, 2, 2, 2, 1, 1)

R076: central alpha=(2, 2, 1) beta=(3, 3, 3, 1) k=5
z = 77290972063847733660186835841152442986930299532012171045308427949813881370464513112267139865926074625433717620
R = +120 d_(5, 5, 4, 1) -80 d_(5, 5, 3, 1, 1) -80 d_(5, 4, 4, 2) -160 d_(5, 4, 4, 1, 1) +95 d_(5, 4, 3, 2, 1) +80 d_(5, 4, 3, 1, 1, 1) -80 d_(5, 3, 3, 2, 1, 1) +80 d_(4, 4, 4, 2, 1) +200 d_(4, 4, 4, 1, 1, 1) -80 d_(4, 4, 3, 2, 2) -112 d_(4, 4, 3, 2, 1, 1) -80 d_(4, 4, 3, 1, 1, 1, 1) +88 d_(4, 3, 3, 2, 2, 1) +80 d_(4, 3, 3, 2, 1, 1, 1) -80 d_(3, 3, 3, 2, 2, 1, 1)

R077: central alpha=(6,) beta=(7, 1, 1) k=2
z = 13112840840082472663517834267029815436149817923005777345741551204511856087653628648471772253095506833823043936800
R = +315 d_(13, 1, 1) +135 d_(12, 2, 1) +90 d_(12, 1, 1, 1) +40 d_(11, 3, 1) +2 d_(11, 2, 1, 1) -25 d_(10, 3, 1, 1) -9 d_(9, 5, 1) -18 d_(9, 4, 1, 1) -5 d_(8, 6, 1) +2 d_(8, 5, 1, 1) +20 d_(7, 6, 1, 1)

R078: central alpha=(3, 3) beta=(5, 4) k=3
z = 432015114437259330626572110532047089462002993364926644552366367894659637830568332566794346990115999711792136470
R = +756 d_(8, 7) +140 d_(8, 6, 1) -15 d_(8, 5, 2) -24 d_(8, 4, 3) +72 d_(7, 7, 1) -36 d_(7, 6, 2) -120 d_(7, 6, 1, 1) -8 d_(7, 5, 3) -50 d_(7, 5, 2, 1) +16 d_(7, 4, 3, 1) -36 d_(6, 6, 2, 1) +28 d_(6, 5, 3, 1) +30 d_(6, 5, 2, 2) +48 d_(6, 4, 3, 2) -96 d_(5, 4, 3, 3)

R079: central alpha=(3, 3) beta=(3, 3, 3) k=3
z = 1707879442005698978961367862153710080407135649360294479389455712751519227141025157328215646797698025056404975980
R = +408 d_(6, 6, 3) -68 d_(6, 5, 3, 1) -48 d_(6, 4, 3, 2) +48 d_(6, 3, 3, 3) -104 d_(5, 5, 3, 1, 1) +51 d_(5, 4, 3, 2, 1) +120 d_(5, 3, 3, 3, 1) +16 d_(4, 4, 3, 2, 2) -104 d_(4, 3, 3, 3, 2) -624 d_(3, 3, 3, 3, 3)

R080: central alpha=(3, 3) beta=(3, 3, 1, 1, 1) k=3
z = 85138809014298647493325933775065808699013383819884379433999393320519699434781755229036261881755537144460221000
R = +408 d_(6, 6, 1, 1, 1) +68 d_(6, 5, 2, 1, 1) -204 d_(6, 5, 1, 1, 1, 1) +8 d_(6, 4, 3, 1, 1) -92 d_(6, 4, 2, 1, 1, 1) -6 d_(6, 3, 3, 1, 1, 1) -72 d_(5, 5, 2, 2, 1) -132 d_(5, 5, 2, 1, 1, 1) -72 d_(5, 5, 1, 1, 1, 1, 1) -27 d_(5, 4, 3, 2, 1) -42 d_(5, 4, 3, 1, 1, 1) +48 d_(5, 4, 2, 2, 1, 1) +84 d_(5, 4, 2, 1, 1, 1, 1) +106 d_(5, 3, 3, 2, 1, 1) +126 d_(5, 3, 3, 1, 1, 1, 1) +8 d_(4, 4, 3, 3, 1) +36 d_(4, 4, 3, 2, 1, 1) +18 d_(4, 4, 2, 2, 1, 1, 1) +36 d_(4, 3, 3, 3, 1, 1) -84 d_(4, 3, 3, 2, 1, 1, 1) -504 d_(3, 3, 3, 3, 1, 1, 1)

R081: central alpha=(6,) beta=(7, 1, 1) k=4
z = 8212996582409907199253425217143435995331068424128160416766842389776483639621362657260010197410145236899387794994
R = +525 d_(13, 1, 1) -75 d_(12, 2, 1) -225 d_(12, 1, 1, 1) -25 d_(11, 3, 1) -5 d_(11, 2, 1, 1) +15 d_(10, 4, 1) +40 d_(10, 3, 1, 1) +3 d_(9, 5, 1) -9 d_(9, 4, 1, 1) -5 d_(8, 6, 1) -19 d_(8, 5, 1, 1) +20 d_(7, 6, 1, 1)

R082: central alpha=(6,) beta=(6, 1, 1, 1) k=4
z = 549062634975746202360209520377707296476989674028597292471285568184974885895584699364478031375320859980024804880
R = +450 d_(12, 1, 1, 1) -100 d_(11, 2, 1, 1) -300 d_(11, 1, 1, 1, 1) -10 d_(10, 3, 1, 1) +40 d_(10, 2, 1, 1, 1) +18 d_(9, 4, 1, 1) +42 d_(9, 3, 1, 1, 1) -2 d_(8, 5, 1, 1) -30 d_(8, 4, 1, 1, 1) -5 d_(7, 6, 1, 1) -13 d_(7, 5, 1, 1, 1) +45 d_(6, 6, 1, 1, 1)

R083: central alpha=(6,) beta=(8, 1) k=5
z = 4458318250788143231543832138037438610668939505615004779717583643016511425486275185626821197724865759677070080716
R = +1680 d_(14, 1) -595 d_(13, 2) -945 d_(13, 1, 1) +120 d_(12, 3) +315 d_(12, 2, 1) +30 d_(11, 4) -10 d_(11, 3, 1) -40 d_(10, 5) -90 d_(10, 4, 1) +15 d_(9, 6) +81 d_(9, 5, 1) -35 d_(8, 6, 1)

R084: central alpha=(6,) beta=(7, 2) k=5
z = 761962422338242844532924311659287997046008243026930542515353762322903928653203396009963333956257419179462499383
R = +1260 d_(13, 2) -390 d_(12, 3) -840 d_(12, 2, 1) +60 d_(11, 4) +260 d_(11, 3, 1) +480 d_(11, 2, 2) +18 d_(10, 5) -12 d_(10, 4, 1) -114 d_(10, 3, 2) -12 d_(9, 6) -48 d_(9, 5, 1) -72 d_(9, 4, 2) +28 d_(8, 6, 1) +123 d_(8, 5, 2) -84 d_(7, 6, 2)

R085: central alpha=(6,) beta=(6, 3) k=5
z = 2378202766966893138826097208470486847973447873764627303458930775893991802662997192585688384107472024549043536040
R = +360 d_(12, 3) -90 d_(11, 4) -290 d_(11, 3, 1) +8 d_(10, 5) +78 d_(10, 4, 1) +216 d_(10, 3, 2) +3 d_(9, 6) -3 d_(9, 5, 1) -57 d_(9, 4, 2) -135 d_(9, 3, 3) -7 d_(8, 6, 1) -12 d_(8, 5, 2) +15 d_(8, 4, 3) +21 d_(7, 6, 2) +65 d_(7, 5, 3) -105 d_(6, 6, 3)

R086: central alpha=(3, 3) beta=(3, 3, 3) k=5
z = 156578737118057511141549888495319490646857541877253071504860377565554832810076794244882841616696854896766123610
R = +144 d_(6, 6, 3) -136 d_(6, 5, 3, 1) +144 d_(6, 4, 3, 2) -216 d_(6, 3, 3, 3) +80 d_(5, 5, 3, 1, 1) -45 d_(5, 4, 3, 2, 1) -80 d_(4, 4, 3, 2, 2) +280 d_(4, 3, 3, 3, 2) -720 d_(3, 3, 3, 3, 3)

R087: central alpha=(3, 3) beta=(3, 3, 1, 1, 1) k=5
z = 56563652080078799614653358418955965388998163416201831883095378520773897440464857118388322030709143907450098520
R = +144 d_(6, 6, 1, 1, 1) -56 d_(6, 5, 2, 1, 1) -216 d_(6, 5, 1, 1, 1, 1) +16 d_(6, 4, 3, 1, 1) +136 d_(6, 4, 2, 1, 1, 1) -96 d_(6, 3, 3, 1, 1, 1) +24 d_(5, 5, 2, 1, 1, 1) +224 d_(5, 5, 1, 1, 1, 1, 1) +9 d_(5, 4, 3, 2, 1) +6 d_(5, 4, 3, 1, 1, 1) +24 d_(5, 4, 2, 2, 1, 1) -84 d_(5, 4, 2, 1, 1, 1, 1) -54 d_(5, 3, 3, 2, 1, 1) +14 d_(5, 3, 3, 1, 1, 1, 1) -16 d_(4, 4, 3, 3, 1) -36 d_(4, 4, 3, 2, 1, 1) -126 d_(4, 4, 2, 2, 1, 1, 1) +96 d_(4, 3, 3, 3, 1, 1) +196 d_(4, 3, 3, 2, 1, 1, 1) -336 d_(3, 3, 3, 3, 1, 1, 1)

R088: central alpha=(5, 1) beta=(8, 1) k=6
z = 4698008499898594152754619344636921349314461007234993881722165511420592632684388210562307181926275434406063935722
R = +315 d_(13, 2) -315 d_(13, 1, 1) -180 d_(12, 3) -15 d_(12, 2, 1) +210 d_(12, 1, 1, 1) +90 d_(11, 4) +10 d_(11, 3, 1) +120 d_(11, 2, 2) -120 d_(11, 2, 1, 1) -36 d_(10, 5) -6 d_(10, 4, 1) -60 d_(10, 3, 2) +60 d_(10, 3, 1, 1) +9 d_(9, 6) +3 d_(9, 5, 1) +24 d_(9, 4, 2) -24 d_(9, 4, 1, 1) -1 d_(8, 6, 1) -6 d_(8, 5, 2) +6 d_(8, 5, 1, 1)

R089: central alpha=(5, 1) beta=(7, 2) k=6
z = 161931094773017791511365284628050420810455192630379723934669448187526425486733997895189262101537593679897080288
R = +480 d_(12, 3) -240 d_(12, 2, 1) -240 d_(11, 4) -260 d_(11, 3, 1) +240 d_(11, 2, 2) +180 d_(11, 2, 1, 1) +96 d_(10, 5) +156 d_(10, 4, 1) +114 d_(10, 3, 2) -90 d_(10, 3, 1, 1) -150 d_(10, 2, 2, 1) -24 d_(9, 6) -78 d_(9, 5, 1) -54 d_(9, 4, 2) +36 d_(9, 4, 1, 1) -180 d_(9, 3, 3) +90 d_(9, 3, 2, 1) +26 d_(8, 6, 1) +21 d_(8, 5, 2) -9 d_(8, 5, 1, 1) +90 d_(8, 4, 3) -45 d_(8, 4, 2, 1) -6 d_(7, 6, 2) -30 d_(7, 5, 3) +15 d_(7, 5, 2, 1)

R090: central alpha=(5, 1) beta=(7, 1, 1) k=6
z = 154964783277089673509249635881562004087154421058638050263081003521202440115078300325285438396591822311730388008
R = +120 d_(12, 2, 1) -240 d_(12, 1, 1, 1) -80 d_(11, 3, 1) -60 d_(11, 2, 2) +50 d_(11, 2, 1, 1) +210 d_(11, 1, 1, 1, 1) +48 d_(10, 4, 1) +30 d_(10, 3, 2) -22 d_(10, 3, 1, 1) +70 d_(10, 2, 2, 1) -140 d_(10, 2, 1, 1, 1) -24 d_(9, 5, 1) -12 d_(9, 4, 2) +6 d_(9, 4, 1, 1) -42 d_(9, 3, 2, 1) +84 d_(9, 3, 1, 1, 1) +8 d_(8, 6, 1) +3 d_(8, 5, 2) +1 d_(8, 5, 1, 1) +21 d_(8, 4, 2, 1) -42 d_(8, 4, 1, 1, 1) -2 d_(7, 6, 1, 1) -7 d_(7, 5, 2, 1) +14 d_(7, 5, 1, 1, 1)

R091: central alpha=(5, 1) beta=(5, 3, 1) k=6
z = 32890280573471261021224263669554334301544792971158649621878899705635851181728546876158090737912342828431978192
R = +108 d_(10, 4, 1) -72 d_(10, 3, 1, 1) -54 d_(9, 5, 1) -102 d_(9, 4, 2) -114 d_(9, 4, 1, 1) +93 d_(9, 3, 2, 1) +84 d_(9, 3, 1, 1, 1) +18 d_(8, 6, 1) +63 d_(8, 5, 2) +81 d_(8, 5, 1, 1) +90 d_(8, 4, 3) +111 d_(8, 4, 2, 1) -42 d_(8, 4, 1, 1, 1) -135 d_(8, 3, 3, 1) -105 d_(8, 3, 2, 1, 1) -30 d_(7, 6, 2) -42 d_(7, 6, 1, 1) -70 d_(7, 5, 3) -107 d_(7, 5, 2, 1) +14 d_(7, 5, 1, 1, 1) -60 d_(7, 4, 4) -50 d_(7, 4, 3, 1) +70 d_(7, 4, 2, 1, 1) +140 d_(7, 3, 3, 1, 1) +60 d_(6, 6, 3) +105 d_(6, 6, 2, 1) +30 d_(6, 5, 4) +25 d_(6, 5, 3, 1) -35 d_(6, 5, 2, 1, 1) +210 d_(6, 4, 4, 1) -140 d_(6, 4, 3, 1, 1) -210 d_(5, 5, 4, 1) +140 d_(5, 5, 3, 1, 1)

R092: central alpha=(4, 2) beta=(6, 2, 1) k=6
z = 19666228220642137506210552686631351807642362358169176759182868795933602080830066123976970258062769975390496600
R = +252 d_(10, 4, 1) -126 d_(10, 3, 2) -378 d_(10, 3, 1, 1) +378 d_(10, 2, 2, 1) -126 d_(9, 5, 1) -54 d_(9, 4, 2) -18 d_(9, 4, 1, 1) +36 d_(9, 3, 3) +117 d_(9, 3, 2, 1) +324 d_(9, 3, 1, 1, 1) -216 d_(9, 2, 2, 2) -324 d_(9, 2, 2, 1, 1) +42 d_(8, 6, 1) +21 d_(8, 5, 2) +27 d_(8, 5, 1, 1) +42 d_(8, 4, 3) +63 d_(8, 4, 2, 1) -162 d_(8, 4, 1, 1, 1) -153 d_(8, 3, 3, 1) +30 d_(8, 3, 2, 2) -27 d_(8, 3, 2, 1, 1) +216 d_(8, 2, 2, 2, 1) -6 d_(7, 6, 2) -18 d_(7, 6, 1, 1) -14 d_(7, 5, 3) -23 d_(7, 5, 2, 1) +54 d_(7, 5, 1, 1, 1) -12 d_(7, 4, 4) -14 d_(7, 4, 3, 1) +18 d_(7, 4, 2, 1, 1) +36 d_(7, 3, 3, 2) +108 d_(7, 3, 3, 1, 1) -108 d_(7, 3, 2, 2, 1) +3 d_(6, 6, 2, 1) +13 d_(6, 5, 3, 1) -6 d_(6, 5, 2, 2) -9 d_(6, 5, 2, 1, 1) +24 d_(6, 4, 4, 1) -12 d_(6, 4, 3, 2) -36 d_(6, 4, 3, 1, 1) +36 d_(6, 4, 2, 2, 1)

R093: central alpha=(4, 2) beta=(5, 4) k=6
z = 985005731647424559520967365391335460624566505795987474773156167665854277153343451485383956958282913186701579400
R = +108 d_(9, 6) -54 d_(9, 5, 1) +18 d_(9, 4, 2) -102 d_(8, 6, 1) +63 d_(8, 5, 2) +45 d_(8, 5, 1, 1) -30 d_(8, 4, 3) -15 d_(8, 4, 2, 1) +90 d_(7, 6, 2) -70 d_(7, 5, 3) -43 d_(7, 5, 2, 1) +60 d_(7, 4, 4) +20 d_(7, 4, 3, 1) +12 d_(7, 4, 2, 2) -60 d_(6, 6, 3) +30 d_(6, 5, 4) +38 d_(6, 5, 3, 1) -30 d_(6, 4, 4, 1) -12 d_(6, 4, 3, 2) -18 d_(5, 5, 4, 1) +12 d_(5, 4, 4, 2)

R094: central alpha=(4, 1, 1) beta=(4, 3, 1, 1) k=6
z = 26219769039072106182560593535064307745163852855847844475897837494291616344312857916106420421082180747332092960
R = +36 d_(8, 4, 2, 1) -72 d_(8, 4, 1, 1, 1) -18 d_(8, 3, 2, 1, 1) +54 d_(8, 3, 1, 1, 1, 1) -12 d_(7, 5, 2, 1) +24 d_(7, 5, 1, 1, 1) -48 d_(7, 4, 3, 1) -27 d_(7, 4, 2, 2) +39 d_(7, 4, 2, 1, 1) +81 d_(7, 4, 1, 1, 1, 1) +24 d_(7, 3, 3, 1, 1) +27 d_(7, 3, 2, 2, 1) -54 d_(7, 3, 2, 1, 1, 1) -63 d_(7, 3, 1, 1, 1, 1, 1) +24 d_(6, 5, 3, 1) +12 d_(6, 5, 2, 2) -18 d_(6, 5, 2, 1, 1) -42 d_(6, 5, 1, 1, 1, 1) +72 d_(6, 4, 4, 1) +24 d_(6, 4, 3, 2) -48 d_(6, 4, 3, 1, 1) +47 d_(6, 4, 2, 2, 1) -94 d_(6, 4, 2, 1, 1, 1) +21 d_(6, 4, 1, 1, 1, 1, 1) -48 d_(6, 3, 3, 2, 1) +96 d_(6, 3, 3, 1, 1, 1) -28 d_(6, 3, 2, 2, 1, 1) +84 d_(6, 3, 2, 1, 1, 1, 1) -72 d_(5, 5, 4, 1) -18 d_(5, 5, 3, 2) +42 d_(5, 5, 3, 1, 1) -42 d_(5, 5, 2, 2, 1) +84 d_(5, 5, 2, 1, 1, 1) -12 d_(5, 4, 4, 2) +12 d_(5, 4, 4, 1, 1) -18 d_(5, 4, 3, 2, 1) +36 d_(5, 4, 3, 1, 1, 1) +14 d_(5, 4, 2, 2, 1, 1) -42 d_(5, 4, 2, 1, 1, 1, 1) +42 d_(5, 3, 3, 2, 1, 1) -126 d_(5, 3, 3, 1, 1, 1, 1) +84 d_(4, 4, 4, 2, 1) -168 d_(4, 4, 4, 1, 1, 1) -42 d_(4, 4, 3, 2, 1, 1) +126 d_(4, 4, 3, 1, 1, 1, 1)

R095: central alpha=(3, 3) beta=(5, 3, 1) k=6
z = 226300322015971949666959103927647657711404093170141462127569544268896557451558111784838652133889371990420610520
R = +90 d_(8, 6, 1) -60 d_(8, 5, 2) -120 d_(8, 5, 1, 1) +30 d_(8, 4, 3) +120 d_(8, 4, 2, 1) -120 d_(8, 3, 3, 1) -30 d_(7, 6, 2) -60 d_(7, 6, 1, 1) +10 d_(7, 5, 3) +80 d_(7, 5, 2, 1) +100 d_(7, 5, 1, 1, 1) -40 d_(7, 4, 3, 1) -60 d_(7, 4, 2, 2) -100 d_(7, 4, 2, 1, 1) +60 d_(7, 3, 3, 2) +100 d_(7, 3, 3, 1, 1) +6 d_(6, 6, 3) +24 d_(6, 6, 2, 1) -16 d_(6, 5, 3, 1) -24 d_(6, 5, 2, 2) -40 d_(6, 5, 2, 1, 1) +24 d_(6, 4, 3, 2) +20 d_(6, 4, 3, 1, 1) +60 d_(6, 4, 2, 2, 1) -24 d_(6, 3, 3, 3) -60 d_(6, 3, 3, 2, 1) +6 d_(5, 5, 3, 2) +10 d_(5, 5, 3, 1, 1) -6 d_(5, 4, 3, 3) -15 d_(5, 4, 3, 2, 1) +30 d_(5, 3, 3, 3, 1)

R096: central alpha=(3, 3) beta=(4, 3, 2) k=6
z = 76079288285745182954072339222057168398036159587237161539325674675909763461373935141616161612823380809218372640
R = +15 d_(7, 6, 2) -5 d_(7, 5, 3) -20 d_(7, 5, 2, 1) +10 d_(7, 4, 3, 1) +30 d_(7, 4, 2, 2) -30 d_(7, 3, 3, 2) -3 d_(6, 6, 3) -12 d_(6, 6, 2, 1) +8 d_(6, 5, 3, 1) +12 d_(6, 5, 2, 2) +20 d_(6, 5, 2, 1, 1) -12 d_(6, 4, 3, 2) -10 d_(6, 4, 3, 1, 1) -30 d_(6, 4, 2, 2, 1) +12 d_(6, 3, 3, 3) +30 d_(6, 3, 3, 2, 1) -3 d_(5, 5, 3, 2) -5 d_(5, 5, 3, 1, 1) -15 d_(5, 5, 2, 2, 1) +3 d_(5, 4, 3, 3) +15 d_(5, 4, 3, 2, 1) +30 d_(5, 4, 2, 2, 2) -15 d_(5, 3, 3, 3, 1) -30 d_(5, 3, 3, 2, 2) -5 d_(4, 4, 3, 3, 1) -10 d_(4, 4, 3, 2, 2) +20 d_(4, 3, 3, 3, 2)

R097: central alpha=(3, 3) beta=(3, 3, 2, 1) k=6
z = 4915823670309679062831596355357805175512899789673106961447874713701624586200461773991740518760648255280641120
R = +12 d_(6, 6, 2, 1) -4 d_(6, 5, 3, 1) -12 d_(6, 5, 2, 2) -20 d_(6, 5, 2, 1, 1) +6 d_(6, 4, 3, 2) +10 d_(6, 4, 3, 1, 1) +30 d_(6, 4, 2, 2, 1) -30 d_(6, 3, 3, 2, 1) +3 d_(5, 5, 3, 2) +5 d_(5, 5, 3, 1, 1) +15 d_(5, 5, 2, 2, 1) +30 d_(5, 5, 2, 1, 1, 1) -3 d_(5, 4, 3, 3) -15 d_(5, 4, 3, 2, 1) -15 d_(5, 4, 3, 1, 1, 1) -30 d_(5, 4, 2, 2, 2) -45 d_(5, 4, 2, 2, 1, 1) +15 d_(5, 3, 3, 3, 1) +30 d_(5, 3, 3, 2, 2) +45 d_(5, 3, 3, 2, 1, 1) +5 d_(4, 4, 3, 3, 1) +10 d_(4, 4, 3, 2, 2) +15 d_(4, 4, 3, 2, 1, 1) +60 d_(4, 4, 2, 2, 2, 1) -20 d_(4, 3, 3, 3, 2) -30 d_(4, 3, 3, 3, 1, 1) -60 d_(4, 3, 3, 2, 2, 1) +60 d_(3, 3, 3, 3, 2, 1)

R098: central alpha=(2, 2, 2) beta=(3, 3, 2, 1) k=6
z = 139904883789845818417346064157204881070517719802391336534110542436183847253246825967646069271357262276683939200
R = +20 d_(5, 5, 4, 1) -10 d_(5, 5, 3, 2) -30 d_(5, 5, 3, 1, 1) +30 d_(5, 5, 2, 2, 1) -5 d_(5, 4, 4, 2) -15 d_(5, 4, 4, 1, 1) +15 d_(5, 4, 3, 2, 1) +30 d_(5, 4, 3, 1, 1, 1) -15 d_(5, 4, 2, 2, 2) -30 d_(5, 4, 2, 2, 1, 1) -5 d_(5, 3, 3, 2, 2) -10 d_(5, 3, 3, 2, 1, 1) +20 d_(5, 3, 2, 2, 2, 1) +3 d_(4, 4, 4, 2, 1) +12 d_(4, 4, 4, 1, 1, 1) -3 d_(4, 4, 3, 2, 2) -12 d_(4, 4, 3, 2, 1, 1) -30 d_(4, 4, 3, 1, 1, 1, 1) +12 d_(4, 4, 2, 2, 2, 1) +30 d_(4, 4, 2, 2, 1, 1, 1) +8 d_(4, 3, 3, 2, 2, 1) +10 d_(4, 3, 3, 2, 1, 1, 1) -12 d_(4, 3, 2, 2, 2, 2) -20 d_(4, 3, 2, 2, 2, 1, 1) -3 d_(3, 3, 3, 2, 2, 2) -5 d_(3, 3, 3, 2, 2, 1, 1) +15 d_(3, 3, 2, 2, 2, 2, 1)

R099: central alpha=(7,) beta=(7, 1) k=2
z = 3177074812827464436380253303897801360474599870433241368605174544966401092112243716903574847814984408238725536540
R = +441 d_(14, 1) +207 d_(13, 2) +171 d_(13, 1, 1) +75 d_(12, 3) +39 d_(12, 2, 1) +12 d_(11, 4) -16 d_(11, 3, 1) -9 d_(10, 5) -24 d_(10, 4, 1) -9 d_(9, 6) -9 d_(9, 5, 1) -3 d_(8, 7) +11 d_(8, 6, 1) +24 d_(7, 7, 1)

R100: central alpha=(4, 3) beta=(4, 4) k=3
z = 368425145580171877451765863670258559129138570978854687858450806828784191985693490452967744613402629579251599320
R = +1740 d_(8, 7) +375 d_(8, 6, 1) -45 d_(8, 4, 3) +201 d_(7, 7, 1) -81 d_(7, 6, 2) -255 d_(7, 6, 1, 1) -49 d_(7, 5, 3) -130 d_(7, 5, 2, 1) +9 d_(7, 4, 4) +5 d_(7, 4, 3, 1) -108 d_(6, 6, 2, 1) +32 d_(6, 5, 3, 1) +54 d_(6, 5, 2, 2) +90 d_(6, 4, 4, 1) +117 d_(6, 4, 3, 2) +39 d_(5, 5, 3, 2) -15 d_(5, 4, 4, 2) -93 d_(5, 4, 3, 3) -390 d_(4, 4, 4, 3)

R101: central alpha=(7,) beta=(7, 1) k=6
z = 4661909139237840061175324556856636535875336942792512196742179325858622327917713664531246097806355769043729771565
R = +147 d_(14, 1) -87 d_(13, 2) -123 d_(13, 1, 1) +45 d_(12, 3) +81 d_(12, 2, 1) -18 d_(11, 4) -46 d_(11, 3, 1) +3 d_(10, 5) +18 d_(10, 4, 1) +3 d_(9, 6) +3 d_(9, 5, 1) -3 d_(8, 7) -17 d_(8, 6, 1) +24 d_(7, 7, 1)

R102: central alpha=(4, 2, 1) beta=(4, 2, 2) k=6
z = 27138201677078213720841798803047593592013475189282312477782031095735618052024016876701565709765301106476480
R = +1416 d_(8, 4, 3) -588 d_(8, 4, 2, 1) -1584 d_(8, 3, 3, 1) +1356 d_(8, 3, 2, 2) +360 d_(8, 3, 2, 1, 1) -504 d_(8, 2, 2, 2, 1) -344 d_(7, 5, 3) +52 d_(7, 5, 2, 1) -456 d_(7, 4, 4) -632 d_(7, 4, 3, 1) +528 d_(7, 4, 2, 2) +432 d_(7, 4, 2, 1, 1) +432 d_(7, 3, 3, 2) +1008 d_(7, 3, 3, 1, 1) -1176 d_(7, 3, 2, 2, 1) -96 d_(7, 3, 2, 1, 1, 1) +216 d_(7, 2, 2, 2, 2) -24 d_(7, 2, 2, 2, 1, 1) -192 d_(6, 6, 3) +216 d_(6, 6, 2, 1) +96 d_(6, 5, 4) +448 d_(6, 5, 3, 1) -396 d_(6, 5, 2, 2) -216 d_(6, 5, 2, 1, 1) +552 d_(6, 4, 4, 1) +213 d_(6, 4, 3, 2) -129 d_(6, 4, 3, 1, 1) -295 d_(6, 4, 2, 2, 1) -256 d_(6, 4, 2, 1, 1, 1) -672 d_(6, 3, 3, 3) -333 d_(6, 3, 3, 2, 1) -48 d_(6, 3, 3, 1, 1, 1) +696 d_(6, 3, 2, 2, 2) +416 d_(6, 3, 2, 2, 1, 1) +480 d_(6, 2, 2, 2, 2, 1) -288 d_(5, 5, 4, 1) -81 d_(5, 5, 3, 2) -531 d_(5, 5, 3, 1, 1) +603 d_(5, 5, 2, 2, 1) +432 d_(5, 5, 2, 1, 1, 1) -183 d_(5, 4, 4, 2) +27 d_(5, 4, 4, 1, 1) -429 d_(5, 4, 3, 3) +414 d_(5, 4, 3, 2, 1) +69 d_(5, 4, 3, 1, 1, 1) -303 d_(5, 4, 2, 2, 2) -253 d_(5, 4, 2, 2, 1, 1) +165 d_(5, 3, 3, 3, 1) +315 d_(5, 3, 3, 2, 2) +225 d_(5, 3, 3, 2, 1, 1) -960 d_(5, 3, 2, 2, 2, 1) +720 d_(4, 4, 4, 3) -135 d_(4, 4, 4, 2, 1) +195 d_(4, 4, 3, 3, 1) -675 d_(4, 4, 3, 2, 2) -345 d_(4, 4, 3, 2, 1, 1) +1200 d_(4, 4, 2, 2, 2, 1)

R103: central alpha=(5, 1, 1) beta=(5, 2, 1) k=7
z = 174552131977934013387846868229942082727029880290111884320663229946187111303618597070280861078317085171626390400
R = +12 d_(10, 3, 2) -12 d_(10, 3, 1, 1) -4 d_(10, 2, 2, 1) +8 d_(10, 2, 1, 1, 1) -9 d_(9, 4, 2) +9 d_(9, 4, 1, 1) -15 d_(9, 3, 3) +4 d_(9, 3, 2, 1) +7 d_(9, 3, 1, 1, 1) +7 d_(9, 2, 2, 2) -7 d_(9, 2, 2, 1, 1) -8 d_(9, 2, 1, 1, 1, 1) +6 d_(8, 5, 2) -6 d_(8, 5, 1, 1) +15 d_(8, 4, 3) -4 d_(8, 4, 2, 1) -7 d_(8, 4, 1, 1, 1) +6 d_(8, 3, 2, 2) -6 d_(8, 3, 2, 1, 1) +6 d_(8, 3, 1, 1, 1, 1) -5 d_(8, 2, 2, 2, 1) +10 d_(8, 2, 2, 1, 1, 1) -3 d_(7, 6, 2) +3 d_(7, 6, 1, 1) -15 d_(7, 5, 3) +4 d_(7, 5, 2, 1) +7 d_(7, 5, 1, 1, 1) -4 d_(7, 4, 2, 2) +4 d_(7, 4, 2, 1, 1) -4 d_(7, 4, 1, 1, 1, 1) -15 d_(7, 3, 3, 2) +15 d_(7, 3, 3, 1, 1) +5 d_(7, 3, 2, 2, 1) -10 d_(7, 3, 2, 1, 1, 1) +15 d_(6, 6, 3) -4 d_(6, 6, 2, 1) -7 d_(6, 6, 1, 1, 1) +2 d_(6, 5, 2, 2) -2 d_(6, 5, 2, 1, 1) +2 d_(6, 5, 1, 1, 1, 1) +15 d_(6, 4, 3, 2) -15 d_(6, 4, 3, 1, 1) -5 d_(6, 4, 2, 2, 1) +10 d_(6, 4, 2, 1, 1, 1) -15 d_(5, 5, 3, 2) +15 d_(5, 5, 3, 1, 1) +5 d_(5, 5, 2, 2, 1) -10 d_(5, 5, 2, 1, 1, 1)

R104: central alpha=(4, 3) beta=(4, 4) k=7
z = 2271209107156478464282819834111029661696324199700755492128324173697925353053865890834842310499795635969740713800
R = +4 d_(8, 7) -3 d_(8, 6, 1) +2 d_(8, 5, 2) -1 d_(8, 4, 3) -5 d_(7, 7, 1) +5 d_(7, 6, 2) +3 d_(7, 6, 1, 1) -5 d_(7, 5, 3) -2 d_(7, 5, 2, 1) +5 d_(7, 4, 4) +1 d_(7, 4, 3, 1) -4 d_(6, 6, 2, 1) +4 d_(6, 5, 3, 1) +2 d_(6, 5, 2, 2) -4 d_(6, 4, 4, 1) -1 d_(6, 4, 3, 2) -3 d_(5, 5, 3, 2) +3 d_(5, 4, 4, 2) +1 d_(5, 4, 3, 3) -2 d_(4, 4, 4, 3)

R105: central alpha=(4, 2, 1) beta=(4, 2, 1, 1) k=7
z = 366365722640555885231364283841142513492181915055311218450057419792430843702324227835471137081831564937432480
R = +18 d_(8, 4, 2, 1) -36 d_(8, 4, 1, 1, 1) -18 d_(8, 3, 3, 1) -6 d_(8, 3, 2, 2) +6 d_(8, 3, 2, 1, 1) +48 d_(8, 3, 1, 1, 1, 1) +24 d_(8, 2, 2, 2, 1) -48 d_(8, 2, 2, 1, 1, 1) -18 d_(7, 5, 2, 1) +36 d_(7, 5, 1, 1, 1) -4 d_(7, 4, 2, 2) +4 d_(7, 4, 2, 1, 1) -4 d_(7, 4, 1, 1, 1, 1) +16 d_(7, 3, 3, 2) +20 d_(7, 3, 3, 1, 1) -24 d_(7, 3, 2, 2, 1) -6 d_(7, 3, 2, 1, 1, 1) -56 d_(7, 3, 1, 1, 1, 1, 1) -16 d_(7, 2, 2, 2, 2) +16 d_(7, 2, 2, 2, 1, 1) +56 d_(7, 2, 2, 1, 1, 1, 1) +18 d_(6, 6, 2, 1) -36 d_(6, 6, 1, 1, 1) +2 d_(6, 5, 2, 2) -2 d_(6, 5, 2, 1, 1) +2 d_(6, 5, 1, 1, 1, 1) +18 d_(6, 4, 4, 1) -7 d_(6, 4, 3, 2) -29 d_(6, 4, 3, 1, 1) +45 d_(6, 4, 2, 2, 1) -36 d_(6, 4, 2, 1, 1, 1) +56 d_(6, 4, 1, 1, 1, 1, 1) -6 d_(6, 3, 3, 3) -21 d_(6, 3, 3, 2, 1) +48 d_(6, 3, 3, 1, 1, 1) +6 d_(6, 3, 2, 2, 2) -6 d_(6, 3, 2, 2, 1, 1) +28 d_(6, 2, 2, 2, 2, 1) -56 d_(6, 2, 2, 2, 1, 1, 1) -18 d_(5, 5, 4, 1) +7 d_(5, 5, 3, 2) +29 d_(5, 5, 3, 1, 1) -45 d_(5, 5, 2, 2, 1) +36 d_(5, 5, 2, 1, 1, 1) -56 d_(5, 5, 1, 1, 1, 1, 1) -3 d_(5, 4, 4, 2) +3 d_(5, 4, 4, 1, 1) +3 d_(5, 4, 3, 3) -3 d_(5, 4, 3, 1, 1, 1) -3 d_(5, 4, 2, 2, 2) +3 d_(5, 4, 2, 2, 1, 1) +21 d_(5, 3, 3, 3, 1) +7 d_(5, 3, 3, 2, 2) -7 d_(5, 3, 3, 2, 1, 1) -56 d_(5, 3, 3, 1, 1, 1, 1) -28 d_(5, 3, 2, 2, 2, 1) +56 d_(5, 3, 2, 2, 1, 1, 1) +21 d_(4, 4, 4, 2, 1) -42 d_(4, 4, 4, 1, 1, 1) -21 d_(4, 4, 3, 3, 1) -7 d_(4, 4, 3, 2, 2) +7 d_(4, 4, 3, 2, 1, 1) +56 d_(4, 4, 3, 1, 1, 1, 1) +28 d_(4, 4, 2, 2, 2, 1) -56 d_(4, 4, 2, 2, 1, 1, 1)

R106: central alpha=(3, 2, 2) beta=(3, 2, 2, 1) k=7
z = 64302371103116409811937109679687170915920199201509291728200103023212448707394684982160486056732383681663223200
R = +10 d_(6, 4, 4, 1) -5 d_(6, 4, 3, 2) -15 d_(6, 4, 3, 1, 1) +15 d_(6, 4, 2, 2, 1) +5 d_(6, 3, 3, 2, 1) +20 d_(6, 3, 3, 1, 1, 1) -10 d_(6, 3, 2, 2, 2) -20 d_(6, 3, 2, 2, 1, 1) +20 d_(6, 2, 2, 2, 2, 1) -10 d_(5, 5, 4, 1) +5 d_(5, 5, 3, 2) +15 d_(5, 5, 3, 1, 1) -15 d_(5, 5, 2, 2, 1) -1 d_(5, 4, 4, 2) +1 d_(5, 4, 4, 1, 1) +1 d_(5, 4, 3, 3) -1 d_(5, 4, 3, 1, 1, 1) -1 d_(5, 4, 2, 2, 2) +1 d_(5, 4, 2, 2, 1, 1) -1 d_(5, 3, 3, 3, 1) +1 d_(5, 3, 3, 2, 2) -5 d_(5, 3, 3, 2, 1, 1) -24 d_(5, 3, 3, 1, 1, 1, 1) +10 d_(5, 3, 2, 2, 2, 1) +24 d_(5, 3, 2, 2, 1, 1, 1) -16 d_(5, 2, 2, 2, 2, 2) -24 d_(5, 2, 2, 2, 2, 1, 1) +4 d_(4, 4, 4, 3) +7 d_(4, 4, 4, 2, 1) -18 d_(4, 4, 4, 1, 1, 1) -15 d_(4, 4, 3, 3, 1) +3 d_(4, 4, 3, 2, 2) +5 d_(4, 4, 3, 2, 1, 1) +24 d_(4, 4, 3, 1, 1, 1, 1) +8 d_(4, 4, 2, 2, 2, 1) -24 d_(4, 4, 2, 2, 1, 1, 1) +6 d_(4, 3, 3, 3, 2) +20 d_(4, 3, 3, 3, 1, 1) -20 d_(4, 3, 3, 2, 2, 1) +2 d_(4, 3, 2, 2, 2, 2) +24 d_(4, 2, 2, 2, 2, 2, 1) -6 d_(3, 3, 3, 3, 2, 1) -24 d_(3, 3, 3, 3, 1, 1, 1) +12 d_(3, 3, 3, 2, 2, 2) +24 d_(3, 3, 3, 2, 2, 1, 1) -24 d_(3, 3, 2, 2, 2, 2, 1)

R107: branch beta=(10, 1, 1, 1, 1) gamma=(9, 1, 1, 1, 1)
z = 2308926761448964369515284585932674697826021030440616436837234488280727025567999278923245786696239870445622303840
R = +126 d_(11, 1, 1, 1, 1) -14 d_(10, 2, 1, 1, 1) -9 d_(10, 1, 1, 1, 1, 1)

R108: branch beta=(9, 3, 1, 1) gamma=(9, 2, 1, 1)
z = 10405104532411412947001026817060035876118284559830678774926960110989280723904029136345924796579303679216788680060
R = +5 d_(10, 3, 1, 1) +40 d_(9, 4, 1, 1) -20 d_(9, 3, 2, 1) -8 d_(9, 3, 1, 1, 1)

R109: branch beta=(9, 2, 1, 1, 1) gamma=(9, 1, 1, 1, 1)
z = 793051249604120530129661443502158272345668876916112989260307799815294766808598063578799960744346077537746214840
R = +5 d_(10, 2, 1, 1, 1) +45 d_(9, 3, 1, 1, 1) -45 d_(9, 2, 2, 1, 1) -9 d_(9, 2, 1, 1, 1, 1)

R110: branch beta=(9, 1, 1, 1, 1, 1) gamma=(8, 1, 1, 1, 1, 1)
z = 1201308080985088803724996785496880822033580254237324973614715562348934030668695768128263770198984106949607110160
R = +56 d_(10, 1, 1, 1, 1, 1) -7 d_(9, 2, 1, 1, 1, 1) -4 d_(9, 1, 1, 1, 1, 1, 1)

R111: branch beta=(8, 3, 1, 1, 1) gamma=(8, 2, 1, 1, 1)
z = 2749591155861425501771041022124971713776946313864425634067393781169295049648565574076152367514459398394595962640
R = +6 d_(9, 3, 1, 1, 1) +42 d_(8, 4, 1, 1, 1) -21 d_(8, 3, 2, 1, 1) -7 d_(8, 3, 1, 1, 1, 1)

R112: branch beta=(8, 2, 1, 1, 1, 1) gamma=(7, 2, 1, 1, 1, 1)
z = 187869111233331227143994990243510134750877638052810465133791886402113667191211024240102696442938836716551787800
R = +312 d_(9, 2, 1, 1, 1, 1) -52 d_(8, 3, 1, 1, 1, 1) -39 d_(8, 2, 2, 1, 1, 1) -24 d_(8, 2, 1, 1, 1, 1, 1)

R113: branch beta=(7, 3, 1, 1, 1, 1) gamma=(6, 3, 1, 1, 1, 1)
z = 238449293582727483254898793277142989358181814293162493464279808670853226537416553113445885678175240676534187520
R = +84 d_(8, 3, 1, 1, 1, 1) -21 d_(7, 4, 1, 1, 1, 1) -12 d_(7, 3, 2, 1, 1, 1) -7 d_(7, 3, 1, 1, 1, 1, 1)

R114: branch beta=(7, 2, 2, 1, 1, 1) gamma=(6, 2, 2, 1, 1, 1)
z = 93884550002537836692215126910797261442574598840405094046665330989779699301811230831630048851827838126858161600
R = +120 d_(8, 2, 2, 1, 1, 1) -24 d_(7, 3, 2, 1, 1, 1) -15 d_(7, 2, 2, 2, 1, 1) -10 d_(7, 2, 2, 1, 1, 1, 1)

R115: branch beta=(7, 2, 2, 1, 1, 1) gamma=(7, 2, 1, 1, 1, 1)
z = 50700516159267420683654782024260623775191379407645706885700646785493938931034451852777910280555691080769209312
R = +5 d_(8, 2, 2, 1, 1, 1) +20 d_(7, 3, 2, 1, 1, 1) -40 d_(7, 2, 2, 2, 1, 1) -8 d_(7, 2, 2, 1, 1, 1, 1)

R116: branch beta=(6, 3, 2, 1, 1, 1) gamma=(6, 3, 1, 1, 1, 1)
z = 15835912725787011893109757514711686423649993414889863240638576118387340694400742189184609647663287258066005056
R = +15 d_(7, 3, 2, 1, 1, 1) +35 d_(6, 4, 2, 1, 1, 1) +105 d_(6, 3, 3, 1, 1, 1) -105 d_(6, 3, 2, 2, 1, 1) -21 d_(6, 3, 2, 1, 1, 1, 1)

R117: branch beta=(5, 4, 3, 1, 1) gamma=(5, 3, 3, 1, 1)
z = 997016825085895264122999866975836301830676838022069560239285782142027877922097683296090237782807622292305123615
R = +28 d_(6, 4, 3, 1, 1) +84 d_(5, 5, 3, 1, 1) -84 d_(5, 4, 4, 1, 1) -21 d_(5, 4, 3, 2, 1) -12 d_(5, 4, 3, 1, 1, 1)

R118: branch beta=(5, 4, 3, 1, 1) gamma=(5, 4, 2, 1, 1)
z = 2048811577189816651061098824149103419215514924088837917139505780674537283061810587372334550111404069561356683930
R = +6 d_(6, 4, 3, 1, 1) +10 d_(5, 5, 3, 1, 1) +30 d_(5, 4, 4, 1, 1) -15 d_(5, 4, 3, 2, 1) -6 d_(5, 4, 3, 1, 1, 1)

R119: branch beta=(5, 3, 3, 1, 1, 1) gamma=(5, 3, 2, 1, 1, 1)
z = 1010497805276604906215837113008064648393817025599954315676197645967340442026808541302369373899798370384813128160
R = +6 d_(6, 3, 3, 1, 1, 1) +15 d_(5, 4, 3, 1, 1, 1) -15 d_(5, 3, 3, 2, 1, 1) -5 d_(5, 3, 3, 1, 1, 1, 1)

R120: branch beta=(4, 4, 4, 1, 1) gamma=(4, 4, 3, 1, 1)
z = 18028359151727582857467951563569995579402993188766318138746502797320891308928328577019002889249914690686662644960
R = +2 d_(5, 4, 4, 1, 1) -2 d_(4, 4, 4, 2, 1) -1 d_(4, 4, 4, 1, 1, 1)

R121: branch beta=(4, 4, 3, 2, 1) gamma=(4, 4, 2, 2, 1)
z = 301897714208092316080005450469864689777400275114802429081703274871625659130832989953529048978126841831168385224
R = +15 d_(5, 4, 3, 2, 1) +60 d_(4, 4, 4, 2, 1) -60 d_(4, 4, 3, 3, 1) -20 d_(4, 4, 3, 2, 2) -12 d_(4, 4, 3, 2, 1, 1)

R122: branch beta=(4, 4, 3, 1, 1, 1) gamma=(4, 3, 3, 1, 1, 1)
z = 3802706161419782804013795604567443594023999965990703387823020672969980837951094044713341326282432098445651346016
R = +4 d_(5, 4, 3, 1, 1, 1) -8 d_(4, 4, 4, 1, 1, 1) -2 d_(4, 4, 3, 2, 1, 1) -1 d_(4, 4, 3, 1, 1, 1, 1)

R123: branch beta=(4, 4, 3, 1, 1, 1) gamma=(4, 4, 2, 1, 1, 1)
z = 2039493766190567320464628953529023829782165395676752512672173073373913283827694846461128299032321638191752034512
R = +3 d_(5, 4, 3, 1, 1, 1) +12 d_(4, 4, 4, 1, 1, 1) -6 d_(4, 4, 3, 2, 1, 1) -2 d_(4, 4, 3, 1, 1, 1, 1)

R124: branch beta=(4, 3, 3, 2, 1, 1) gamma=(4, 3, 2, 2, 1, 1)
z = 1664139851523468831936834692042636272630444633720544393687693807851819057182749736891268347265666124860866812640
R = +3 d_(5, 3, 3, 2, 1, 1) +6 d_(4, 4, 3, 2, 1, 1) -12 d_(4, 3, 3, 3, 1, 1) -4 d_(4, 3, 3, 2, 2, 1) -2 d_(4, 3, 3, 2, 1, 1, 1)

R125: branch beta=(3, 3, 3, 3, 1, 1) gamma=(3, 3, 3, 2, 1, 1)
z = 7071818682535052561725929693153347389770062380449769870366322703966190106469800972825450314308931832752212710640
R = +5 d_(4, 3, 3, 3, 1, 1) -10 d_(3, 3, 3, 3, 2, 1) -4 d_(3, 3, 3, 3, 1, 1, 1)



==> anc/rectangle15_independent_audit/supplied_bundle/exact_algebra.py <==
"""Exact character and witness coefficients. Python standard library only.

No supplied cone matrix is used: central rows are reconstructed from character
sums by marked-cycle enumeration, and branching rows from content differences.
Partitions are weakly decreasing tuples of positive integers.
"""
from __future__ import annotations
from collections import Counter, defaultdict
from fractions import Fraction
from functools import lru_cache
from itertools import permutations
from math import factorial, gcd, lcm, prod

Partition = tuple[int, ...]

@lru_cache(None)
def partitions(n: int, cap: int | None = None) -> tuple[Partition, ...]:
    if n < 0:
        raise ValueError('negative partition size')
    if n == 0:
        return ((),)
    cap = min(n, n if cap is None else cap)
    return tuple((j,) + a for j in range(cap, 0, -1)
                 for a in partitions(n-j, j))

@lru_cache(None)
def dimension(a: Partition) -> int:
    return factorial(sum(a)) // prod(
        a[i]-j+sum(v > j for v in a[i+1:])
        for i in range(len(a)) for j in range(a[i]))

@lru_cache(None)
def content_sum(a: Partition) -> int:
    return sum(v*(v-1)//2-i*v for i, v in enumerate(a))

@lru_cache(None)
def z(rho: Partition) -> int:
    return prod(k**m*factorial(m) for k, m in Counter(rho).items())

@lru_cache(None)
def character(a: Partition, rho: Partition) -> int:
    """Murnaghan--Nakayama in beta-set form; exact integer output."""
    if not rho:
        return int(not a)
    r, ell = rho[0], len(a)
    beads = [v+ell-i-1 for i, v in enumerate(a)]
    answer = 0
    for b in beads:
        t = b-r
        if t < 0 or t in beads:
            continue
        sign = (-1)**sum(t < c < b for c in beads)
        moved = sorted([c for c in beads if c != b]+[t], reverse=True)
        smaller = tuple(v-ell+i+1 for i, v in enumerate(moved)
                        if v-ell+i+1 > 0)
        answer += sign*character(smaller, rho[1:])
    return answer


def primitive(v: list[int] | tuple[int, ...]) -> tuple[int, ...]:
    g = gcd(*v)
    if not g:
        raise ArithmeticError('zero generator requested')
    return tuple(t//g for t in v)


def removable(a: Partition) -> tuple[tuple[Partition, int], ...]:
    return tuple((a[:i]+((a[i]-1,) if a[i]>1 else ())+a[i+1:], a[i]-i-1)
                 for i in range(len(a))
                 if i == len(a)-1 or a[i] > a[i+1])


def addable(a: Partition) -> tuple[tuple[Partition, int], ...]:
    return tuple((a[:i]+(a[i]+1,)+a[i+1:], a[i]-i)
                 for i in range(len(a)) if i == 0 or a[i-1] > a[i]) \
           + ((a+(1,), -len(a)),)


def branching_row(beta: Partition, gamma: Partition,
                  parts: tuple[Partition, ...]) -> tuple[int, ...]:
    c = dict(removable(beta)).get(gamma)
    if c is None:
        raise ValueError('gamma is not a one-box predecessor of beta')
    if any(sum(nu) != sum(beta)+1 for nu in parts):
        raise ValueError('partition order mismatch')
    entries = {}
    for nu, d in addable(beta):
        if c == d:
            raise ArithmeticError('zero axial distance')
        entries[nu] = Fraction(1, d-c)
    L = lcm(*(v.denominator for v in entries.values()))
    return primitive([int(L*entries.get(nu, 0)) for nu in parts])


@lru_cache(None)
def cycles(p: tuple[int, ...]) -> tuple[tuple[int, ...], ...]:
    seen = set()
    result = []
    for i in range(len(p)):
        if i in seen:
            continue
        block = []
        j = i
        while j not in seen:
            seen.add(j)
            block.append(j)
            j = p[j]
        result.append(tuple(block))
    return tuple(result)


def canonical(rho: Partition) -> tuple[int, ...]:
    out = []
    j = 0
    for r in rho:
        out.extend(list(range(j+1, j+r))+[j])
        j += r
    return tuple(out)


@lru_cache(None)
def compositions(n: int, k: int) -> tuple[tuple[int, ...], ...]:
    if k == 0:
        return ((),) if n == 0 else ()
    if k == 1:
        return ((n,),)
    return tuple((j,)+tail for j in range(n+1)
                 for tail in compositions(n-j, k-1))


@lru_cache(None)
def marked_states(p: int, k: int):
    return tuple((a, rho, factorial(p-k)//z(rho))
                 for m in range(p-k+1)
                 for a in compositions(m, k)
                 for rho in partitions(p-k-m))


def type_with_tails(cc, a, tail):
    return tuple(sorted(tail+tuple(len(c)+sum(a[i] for i in c)
                                   for c in cc), reverse=True))


def marked_cycle_counts(p: int, q: int, k: int) -> dict:
    """Counts (type(sigma),type(pi),type((sigma+pi)tau_k)).

    All k! permutations on the second set of marks are enumerated. For the
    first set, simultaneous relabelling permits conjugacy-class reduction.
    """
    if not 1 <= k <= min(p, q):
        raise ValueError('invalid swap count')
    A, B = marked_states(p, k), marked_states(q, k)
    ts = [(tuple(t), cycles(tuple(t))) for t in permutations(range(k))]
    raw = defaultdict(int)
    for sr in partitions(k):
        s = canonical(sr)
        sc = cycles(s)
        multiplicity = factorial(k)//z(sr)
        ainfo = [(a, r, w*multiplicity, type_with_tails(sc, a, r))
                 for a, r, w in A]
        for t, tc in ts:
            cc = cycles(tuple(s[t[i]] for i in range(k)))
            tc_images = tuple(tuple(t[i] for i in block) for block in cc)
            binfo = [(b, r, w, type_with_tails(tc, b, r),
                      tuple(sum(b[i] for i in block) for block in cc))
                     for b, r, w in B]
            for a, r, w, rtype in ainfo:
                aa = tuple(2*len(block)+sum(a[j] for j in image)
                           for block, image in zip(cc, tc_images))
                for b, rr, ww, stype, bb in binfo:
                    ntype = tuple(sorted(r+rr+tuple(v+u for v, u in zip(aa, bb)),
                                         reverse=True))
                    raw[(rtype, stype, ntype)] += w*ww
    if sum(raw.values()) != factorial(p)*factorial(q):
        raise ArithmeticError('marked-cycle total is incorrect')
    marginals = defaultdict(int)
    for (r, s, t), v in raw.items():
        marginals[r, s] += v
    for r in partitions(p):
        for s in partitions(q):
            if marginals[r, s] != factorial(p)//z(r)*(factorial(q)//z(s)):
                raise ArithmeticError('marked-cycle marginal is incorrect')
    return dict(raw)


def central_row(alpha: Partition, beta: Partition, k: int,
                parts: tuple[Partition, ...], counts: dict | None = None
                ) -> tuple[int, ...]:
    p, q = sum(alpha), sum(beta)
    if any(sum(nu) != p+q for nu in parts):
        raise ValueError('partition order mismatch')
    if k == 1:
        # Restriction multiplicity times total-content difference.  This is a
        # positive scalar multiple of the same character sum used for k>=2.
        vals = []
        for nu in parts:
            numerator = sum(
                (factorial(p)//z(r))*(factorial(q)//z(s))
                * character(alpha, r)*character(beta, s)
                * character(nu, tuple(sorted(r+s, reverse=True)))
                for r in partitions(p) for s in partitions(q))
            den = factorial(p)*factorial(q)
            if numerator % den:
                raise ArithmeticError('nonintegral restriction multiplicity')
            multiplicity = numerator//den
            if multiplicity < 0:
                raise ArithmeticError('negative restriction multiplicity')
            vals.append(multiplicity*(content_sum(nu)-content_sum(alpha)
                                     -content_sum(beta)))
        return primitive(vals)
    if counts is None:
        counts = marked_cycle_counts(p, q, k)
    h = defaultdict(int)
    for (r, s, t), v in counts.items():
        h[t] += v*character(alpha, r)*character(beta, s)
    return primitive([sum(v*character(nu, t) for t, v in h.items())
                      for nu in parts])


==> anc/rectangle15_independent_audit/supplied_bundle/experimental_checks.json <==
{
 "branch_exact_tests": [
  {
   "n": 3,
   "matrices": 12,
   "witnesses": 2,
   "min_raw_margin": 0
  },
  {
   "n": 4,
   "matrices": 12,
   "witnesses": 4,
   "min_raw_margin": 0
  },
  {
   "n": 5,
   "matrices": 12,
   "witnesses": 7,
   "min_raw_margin": 0
  },
  {
   "n": 6,
   "matrices": 12,
   "witnesses": 12,
   "min_raw_margin": 0
  },
  {
   "n": 7,
   "matrices": 12,
   "witnesses": 19,
   "min_raw_margin": 0
  }
 ],
 "rectangular_character_classes": 176,
 "numerical_not_proof": [
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 0,
   "ratio": 3.204109147251212e-08,
   "margin": 80948.71597926474
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 1,
   "ratio": 4.2949375165384334e-08,
   "margin": 132391.0439262107
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 2,
   "ratio": 1.831637184696089e-07,
   "margin": 29878.09438953152
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 3,
   "ratio": 1.4318918164731864e-07,
   "margin": 85121.54864058169
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 4,
   "ratio": 2.9601189558316178e-08,
   "margin": 121440.0815822235
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 5,
   "ratio": 1.1207073082251456e-07,
   "margin": 67927.4446903504
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 6,
   "ratio": 1.1777418644828261e-07,
   "margin": 24870.372406767474
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 7,
   "ratio": 3.1587268655776094e-08,
   "margin": 322402.8668070297
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 8,
   "ratio": 5.05694582233439e-09,
   "margin": 694184.1574771891
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 9,
   "ratio": 3.1128035834020003e-07,
   "margin": 25277.982290509306
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 10,
   "ratio": 3.004704775706123e-08,
   "margin": 115580.85791847412
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 11,
   "ratio": 3.2803297898634604e-10,
   "margin": 2126711.7760516806
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 12,
   "ratio": 3.529604755179067e-07,
   "margin": 24083.046693057207
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 13,
   "ratio": 6.662522130559104e-07,
   "margin": 10545.137957746447
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 14,
   "ratio": 1.0097514864092275e-07,
   "margin": 69340.46030858629
  },
  {
   "kind": "random_complex",
   "rank": 5,
   "trial": 15,
   "ratio": 3.517252274124299e-08,
   "margin": 167395.29161834475
  },
  {
   "kind": "identity_mixture",
   "rank_input": 5,
   "mixing": 0.0001,
   "ratio": 0.9999997504801146,
   "margin": 2.495199399321635e-07
  },
  {
   "kind": "identity_mixture",
   "rank_input": 5,
   "mixing": 0.01,
   "ratio": 0.9974629382693853,
   "margin": 0.00254271583909349
  },
  {
   "kind": "identity_mixture",
   "rank_input": 5,
   "mixing": 0.1,
   "ratio": 0.7444692317235276,
   "margin": 0.3320304180708974
  },
  {
   "kind": "identity_mixture",
   "rank_input": 5,
   "mixing": 0.5,
   "ratio": 0.0012566633115946705,
   "margin": 300.45694675368026
  },
  {
   "kind": "identity_mixture",
   "rank_input": 5,
   "mixing": 0.9,
   "ratio": 3.3118881271472113e-07,
   "margin": 56618.71321886004
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 0,
   "ratio": 1.3035660592591668e-07,
   "margin": 103943.07725544654
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 1,
   "ratio": 8.975937679720391e-07,
   "margin": 24186.599177852484
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 2,
   "ratio": 2.0764614042042947e-06,
   "margin": 10928.111116224256
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 3,
   "ratio": 2.1885760616733446e-06,
   "margin": 11162.85710442024
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 4,
   "ratio": 1.1122098897633208e-06,
   "margin": 23221.13021376098
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 5,
   "ratio": 3.5166825661767404e-06,
   "margin": 10240.294861445052
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 6,
   "ratio": 7.147126482753717e-08,
   "margin": 141054.63625423354
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 7,
   "ratio": 1.194473614757534e-06,
   "margin": 23387.9609675734
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 8,
   "ratio": 3.210279872224486e-08,
   "margin": 306358.42931920115
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 9,
   "ratio": 5.2096166533248365e-06,
   "margin": 5321.582968758303
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 10,
   "ratio": 6.229228372651856e-07,
   "margin": 40436.6867374705
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 11,
   "ratio": 3.502138249582213e-06,
   "margin": 7642.487563464856
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 12,
   "ratio": 3.6319215338226934e-06,
   "margin": 12030.226921073636
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 13,
   "ratio": 8.030121940456653e-07,
   "margin": 37709.04014602977
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 14,
   "ratio": 2.1896917393259135e-06,
   "margin": 10671.421551901085
  },
  {
   "kind": "random_complex",
   "rank": 6,
   "trial": 15,
   "ratio": 5.145077821273653e-06,
   "margin": 9134.064672508499
  },
  {
   "kind": "identity_mixture",
   "rank_input": 6,
   "mixing": 0.0001,
   "ratio": 0.9999998192242687,
   "margin": 1.807757599170401e-07
  },
  {
   "kind": "identity_mixture",
   "rank_input": 6,
   "mixing": 0.01,
   "ratio": 0.9981741133774746,
   "margin": 0.001828811435204858
  },
  {
   "kind": "identity_mixture",
   "rank_input": 6,
   "mixing": 0.1,
   "ratio": 0.8197767799118001,
   "margin": 0.21472940499513749
  },
  {
   "kind": "identity_mixture",
   "rank_input": 6,
   "mixing": 0.5,
   "ratio": 0.010778218975466568,
   "margin": 47.104103290516434
  },
  {
   "kind": "identity_mixture",
   "rank_input": 6,
   "mixing": 0.9,
   "ratio": 2.397430043763174e-05,
   "margin": 3539.618601434003
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 0,
   "ratio": 1.7388171092588505e-05,
   "margin": 3702.005962254801
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 1,
   "ratio": 8.492928625281802e-06,
   "margin": 8053.05638661223
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 2,
   "ratio": 7.150130782613499e-05,
   "margin": 1358.7347208104686
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 3,
   "ratio": 9.279591549224654e-06,
   "margin": 7197.257373965868
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 4,
   "ratio": 7.936669301878747e-05,
   "margin": 1742.954403110331
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 5,
   "ratio": 7.55440282116616e-06,
   "margin": 5152.365455734416
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 6,
   "ratio": 2.329181286639006e-05,
   "margin": 4812.258288452204
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 7,
   "ratio": 5.862293338190991e-05,
   "margin": 1680.1585484739082
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 8,
   "ratio": 2.1843671360544632e-05,
   "margin": 3414.174197469513
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 9,
   "ratio": 9.050296492975305e-05,
   "margin": 1342.2413143898416
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 10,
   "ratio": 2.1918307365525656e-05,
   "margin": 2813.43183415972
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 11,
   "ratio": 1.767681635950377e-05,
   "margin": 4633.218776167368
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 12,
   "ratio": 3.567847829945684e-05,
   "margin": 2869.790498904365
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 13,
   "ratio": 3.6579568133352236e-05,
   "margin": 2684.2828820174423
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 14,
   "ratio": 6.29936857489274e-06,
   "margin": 10169.147462304452
  },
  {
   "kind": "random_complex",
   "rank": 8,
   "trial": 15,
   "ratio": 0.00019464086392961762,
   "margin": 796.7671673789688
  },
  {
   "kind": "identity_mixture",
   "rank_input": 8,
   "mixing": 0.0001,
   "ratio": 0.9999998718449988,
   "margin": 1.2815501548857355e-07
  },
  {
   "kind": "identity_mixture",
   "rank_input": 8,
   "mixing": 0.01,
   "ratio": 0.9987112778580626,
   "margin": 0.0012901778628805483
  },
  {
   "kind": "identity_mixture",
   "rank_input": 8,
   "mixing": 0.1,
   "ratio": 0.8739338180237763,
   "margin": 0.14190255397343465
  },
  {
   "kind": "identity_mixture",
   "rank_input": 8,
   "mixing": 0.5,
   "ratio": 0.047737099426161646,
   "margin": 12.786773615566503
  },
  {
   "kind": "identity_mixture",
   "rank_input": 8,
   "mixing": 0.9,
   "ratio": 0.0005906590076470234,
   "margin": 367.8716088613658
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 0,
   "ratio": 0.0002967933550053201,
   "margin": 618.9614101724679
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 1,
   "ratio": 0.0001178921744626645,
   "margin": 1392.9940522961622
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 2,
   "ratio": 0.00032947327323126,
   "margin": 558.6720308983225
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 3,
   "ratio": 0.0006613917888689086,
   "margin": 324.46475220134147
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 4,
   "ratio": 0.000340900236939984,
   "margin": 527.8742315714732
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 5,
   "ratio": 0.0001254232379142434,
   "margin": 1268.5142004303157
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 6,
   "ratio": 2.4168555609774077e-05,
   "margin": 5841.45565969377
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 7,
   "ratio": 0.00015590978398979046,
   "margin": 1066.5629644127307
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 8,
   "ratio": 0.0002093405740575112,
   "margin": 749.4538421513084
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 9,
   "ratio": 0.000341228800505994,
   "margin": 566.7265304908316
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 10,
   "ratio": 3.536898349966164e-05,
   "margin": 3379.903986174146
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 11,
   "ratio": 0.000715225803685575,
   "margin": 315.5399100663604
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 12,
   "ratio": 7.749624213617059e-05,
   "margin": 1599.0126948188604
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 13,
   "ratio": 2.590239270660064e-05,
   "margin": 5024.163798530946
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 14,
   "ratio": 0.00032656173153740434,
   "margin": 649.5826015877918
  },
  {
   "kind": "random_complex",
   "rank": 10,
   "trial": 15,
   "ratio": 8.901625959902284e-05,
   "margin": 1522.3684413020642
  },
  {
   "kind": "identity_mixture",
   "rank_input": 10,
   "mixing": 0.0001,
   "ratio": 0.9999998749898052,
   "margin": 1.2501020840716137e-07
  },
  {
   "kind": "identity_mixture",
   "rank_input": 10,
   "mixing": 0.01,
   "ratio": 0.9987402235031366,
   "margin": 0.0012611677767406793
  },
  {
   "kind": "identity_mixture",
   "rank_input": 10,
   "mixing": 0.1,
   "ratio": 0.8740566602176453,
   "margin": 0.14178414024172514
  },
  {
   "kind": "identity_mixture",
   "rank_input": 10,
   "mixing": 0.5,
   "ratio": 0.038597199360596156,
   "margin": 15.958563646093415
  },
  {
   "kind": "identity_mixture",
   "rank_input": 10,
   "mixing": 0.9,
   "ratio": 0.0003146707167381969,
   "margin": 648.8084303176857
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 0,
   "ratio": 0.00364077797363946,
   "margin": 100.82261552978858
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 1,
   "ratio": 0.0015463797214507486,
   "margin": 182.05791839597873
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 2,
   "ratio": 0.00029697805461386263,
   "margin": 727.5794701445897
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 3,
   "ratio": 0.0008023352397652294,
   "margin": 356.25877441239055
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 4,
   "ratio": 0.002393941791544801,
   "margin": 141.69295061204335
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 5,
   "ratio": 0.007175686560274153,
   "margin": 57.17459962993671
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 6,
   "ratio": 0.0010868936076981986,
   "margin": 309.8286385353146
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 7,
   "ratio": 0.0008043936472291968,
   "margin": 365.5454535597844
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 8,
   "ratio": 0.0036551146002886895,
   "margin": 97.03394375801008
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 9,
   "ratio": 0.0007264428354364095,
   "margin": 366.0550253678495
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 10,
   "ratio": 0.002165759410269898,
   "margin": 148.73479006209124
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 11,
   "ratio": 0.0009504422666555528,
   "margin": 320.298866681548
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 12,
   "ratio": 0.0026819043089715603,
   "margin": 137.81832932436873
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 13,
   "ratio": 0.002362067648483709,
   "margin": 135.92772847235344
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 14,
   "ratio": 0.0009316093774655505,
   "margin": 310.4845942647181
  },
  {
   "kind": "random_complex",
   "rank": 15,
   "trial": 15,
   "ratio": 0.0006061589009907344,
   "margin": 408.04182751828625
  },
  {
   "kind": "identity_mixture",
   "rank_input": 15,
   "mixing": 0.0001,
   "ratio": 0.9999999092549684,
   "margin": 9.074503881656426e-08
  },
  {
   "kind": "identity_mixture",
   "rank_input": 15,
   "mixing": 0.01,
   "ratio": 0.999086274832907,
   "margin": 0.0009144567712675578
  },
  {
   "kind": "identity_mixture",
   "rank_input": 15,
   "mixing": 0.1,
   "ratio": 0.9076001890023522,
   "margin": 0.10062594084323584
  },
  {
   "kind": "identity_mixture",
   "rank_input": 15,
   "mixing": 0.5,
   "ratio": 0.08500636940184868,
   "margin": 7.837727729142919
  },
  {
   "kind": "identity_mixture",
   "rank_input": 15,
   "mixing": 0.9,
   "ratio": 0.0017106420636999724,
   "margin": 192.31524062454469
  },
  {
   "kind": "equicorrelation",
   "t": -0.07142857142857142,
   "ratio": 0.6871957954641429,
   "margin": 0.432784315178236
  },
  {
   "kind": "equicorrelation",
   "t": -0.05,
   "ratio": 0.8103536074959644,
   "margin": 0.22726791736607765
  },
  {
   "kind": "equicorrelation",
   "t": -0.02,
   "ratio": 0.9595973806326111,
   "margin": 0.04187062955552878
  },
  {
   "kind": "equicorrelation",
   "t": 0,
   "ratio": 1.0,
   "margin": 0.0
  },
  {
   "kind": "equicorrelation",
   "t": 0.05,
   "ratio": 0.6266592030157347,
   "margin": 0.5711788318896868
  },
  {
   "kind": "equicorrelation",
   "t": 0.2,
   "ratio": 0.00020537894272632993,
   "margin": 2339.0319009630593
  },
  {
   "kind": "equicorrelation",
   "t": 0.9,
   "ratio": 5.334898155148871e-22,
   "margin": 300879220625.60394
  },
  {
   "kind": "equicorrelation",
   "t": 1,
   "ratio": 0.0,
   "margin": 1307674368563.0
  }
 ]
}

==> anc/rectangle15_independent_audit/supplied_bundle/old_separator.json <==
{
  "order": 15,
  "target": [
    3,
    3,
    3,
    3,
    3
  ],
  "partitions": [
    [
      15
    ],
    [
      14,
      1
    ],
    [
      13,
      2
    ],
    [
      13,
      1,
      1
    ],
    [
      12,
      3
    ],
    [
      12,
      2,
      1
    ],
    [
      12,
      1,
      1,
      1
    ],
    [
      11,
      4
    ],
    [
      11,
      3,
      1
    ],
    [
      11,
      2,
      2
    ],
    [
      11,
      2,
      1,
      1
    ],
    [
      11,
      1,
      1,
      1,
      1
    ],
    [
      10,
      5
    ],
    [
      10,
      4,
      1
    ],
    [
      10,
      3,
      2
    ],
    [
      10,
      3,
      1,
      1
    ],
    [
      10,
      2,
      2,
      1
    ],
    [
      10,
      2,
      1,
      1,
      1
    ],
    [
      10,
      1,
      1,
      1,
      1,
      1
    ],
    [
      9,
      6
    ],
    [
      9,
      5,
      1
    ],
    [
      9,
      4,
      2
    ],
    [
      9,
      4,
      1,
      1
    ],
    [
      9,
      3,
      3
    ],
    [
      9,
      3,
      2,
      1
    ],
    [
      9,
      3,
      1,
      1,
      1
    ],
    [
      9,
      2,
      2,
      2
    ],
    [
      9,
      2,
      2,
      1,
      1
    ],
    [
      9,
      2,
      1,
      1,
      1,
      1
    ],
    [
      9,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      7
    ],
    [
      8,
      6,
      1
    ],
    [
      8,
      5,
      2
    ],
    [
      8,
      5,
      1,
      1
    ],
    [
      8,
      4,
      3
    ],
    [
      8,
      4,
      2,
      1
    ],
    [
      8,
      4,
      1,
      1,
      1
    ],
    [
      8,
      3,
      3,
      1
    ],
    [
      8,
      3,
      2,
      2
    ],
    [
      8,
      3,
      2,
      1,
      1
    ],
    [
      8,
      3,
      1,
      1,
      1,
      1
    ],
    [
      8,
      2,
      2,
      2,
      1
    ],
    [
      8,
      2,
      2,
      1,
      1,
      1
    ],
    [
      8,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      8,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      7,
      1
    ],
    [
      7,
      6,
      2
    ],
    [
      7,
      6,
      1,
      1
    ],
    [
      7,
      5,
      3
    ],
    [
      7,
      5,
      2,
      1
    ],
    [
      7,
      5,
      1,
      1,
      1
    ],
    [
      7,
      4,
      4
    ],
    [
      7,
      4,
      3,
      1
    ],
    [
      7,
      4,
      2,
      2
    ],
    [
      7,
      4,
      2,
      1,
      1
    ],
    [
      7,
      4,
      1,
      1,
      1,
      1
    ],
    [
      7,
      3,
      3,
      2
    ],
    [
      7,
      3,
      3,
      1,
      1
    ],
    [
      7,
      3,
      2,
      2,
      1
    ],
    [
      7,
      3,
      2,
      1,
      1,
      1
    ],
    [
      7,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      2,
      2,
      2,
      2
    ],
    [
      7,
      2,
      2,
      2,
      1,
      1
    ],
    [
      7,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      7,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      7,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      6,
      3
    ],
    [
      6,
      6,
      2,
      1
    ],
    [
      6,
      6,
      1,
      1,
      1
    ],
    [
      6,
      5,
      4
    ],
    [
      6,
      5,
      3,
      1
    ],
    [
      6,
      5,
      2,
      2
    ],
    [
      6,
      5,
      2,
      1,
      1
    ],
    [
      6,
      5,
      1,
      1,
      1,
      1
    ],
    [
      6,
      4,
      4,
      1
    ],
    [
      6,
      4,
      3,
      2
    ],
    [
      6,
      4,
      3,
      1,
      1
    ],
    [
      6,
      4,
      2,
      2,
      1
    ],
    [
      6,
      4,
      2,
      1,
      1,
      1
    ],
    [
      6,
      4,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      3,
      3
    ],
    [
      6,
      3,
      3,
      2,
      1
    ],
    [
      6,
      3,
      3,
      1,
      1,
      1
    ],
    [
      6,
      3,
      2,
      2,
      2
    ],
    [
      6,
      3,
      2,
      2,
      1,
      1
    ],
    [
      6,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      6,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      2,
      2,
      2,
      2,
      1
    ],
    [
      6,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      6,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      6,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      5,
      5
    ],
    [
      5,
      5,
      4,
      1
    ],
    [
      5,
      5,
      3,
      2
    ],
    [
      5,
      5,
      3,
      1,
      1
    ],
    [
      5,
      5,
      2,
      2,
      1
    ],
    [
      5,
      5,
      2,
      1,
      1,
      1
    ],
    [
      5,
      5,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      4,
      2
    ],
    [
      5,
      4,
      4,
      1,
      1
    ],
    [
      5,
      4,
      3,
      3
    ],
    [
      5,
      4,
      3,
      2,
      1
    ],
    [
      5,
      4,
      3,
      1,
      1,
      1
    ],
    [
      5,
      4,
      2,
      2,
      2
    ],
    [
      5,
      4,
      2,
      2,
      1,
      1
    ],
    [
      5,
      4,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      4,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      3,
      3,
      1
    ],
    [
      5,
      3,
      3,
      2,
      2
    ],
    [
      5,
      3,
      3,
      2,
      1,
      1
    ],
    [
      5,
      3,
      3,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      2,
      2,
      2,
      1
    ],
    [
      5,
      3,
      2,
      2,
      1,
      1,
      1
    ],
    [
      5,
      3,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      2,
      2,
      2,
      2,
      2
    ],
    [
      5,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      5,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      5,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      5,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      4,
      3
    ],
    [
      4,
      4,
      4,
      2,
      1
    ],
    [
      4,
      4,
      4,
      1,
      1,
      1
    ],
    [
      4,
      4,
      3,
      3,
      1
    ],
    [
      4,
      4,
      3,
      2,
      2
    ],
    [
      4,
      4,
      3,
      2,
      1,
      1
    ],
    [
      4,
      4,
      3,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      2,
      2,
      2,
      1
    ],
    [
      4,
      4,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      4,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      3,
      2
    ],
    [
      4,
      3,
      3,
      3,
      1,
      1
    ],
    [
      4,
      3,
      3,
      2,
      2,
      1
    ],
    [
      4,
      3,
      3,
      2,
      1,
      1,
      1
    ],
    [
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      2,
      2,
      2,
      2
    ],
    [
      4,
      3,
      2,
      2,
      2,
      1,
      1
    ],
    [
      4,
      3,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      4,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      4,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      3,
      3
    ],
    [
      3,
      3,
      3,
      3,
      2,
      1
    ],
    [
      3,
      3,
      3,
      3,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      2,
      2,
      2
    ],
    [
      3,
      3,
      3,
      2,
      2,
      1,
      1
    ],
    [
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      2,
      2,
      2,
      2,
      1
    ],
    [
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      2,
      2,
      2,
      2,
      2,
      2
    ],
    [
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1
    ],
    [
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1
    ],
    [
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      1
    ],
    [
      2,
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1
    ],
    [
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ]
  ],
  "dual_integer": [
    9700,
    9422,
    9444,
    8371,
    9422,
    8161,
    6535,
    9427,
    7886,
    8484,
    6093,
    4374,
    9422,
    7680,
    8335,
    5620,
    6993,
    4088,
    2588,
    9423,
    7515,
    8162,
    5259,
    8229,
    6540,
    3574,
    7617,
    4857,
    2421,
    1294,
    9421,
    7409,
    7967,
    4994,
    8112,
    6155,
    3205,
    6742,
    7097,
    4397,
    2052,
    5473,
    3006,
    1394,
    733,
    7351,
    7837,
    4836,
    7940,
    5771,
    2917,
    8063,
    6247,
    6739,
    3991,
    1791,
    7036,
    4374,
    5054,
    2635,
    1178,
    6456,
    3636,
    1823,
    847,
    298,
    7966,
    5576,
    2786,
    7911,
    5764,
    6478,
    3681,
    1636,
    6095,
    6846,
    4014,
    4930,
    2430,
    1050,
    7375,
    5002,
    2677,
    6181,
    3317,
    1646,
    745,
    4557,
    2357,
    1166,
    483,
    111,
    7143,
    5464,
    6467,
    3638,
    4729,
    2258,
    982,
    6834,
    3726,
    7333,
    4909,
    2519,
    6141,
    3203,
    1561,
    683,
    5104,
    6154,
    3264,
    1757,
    4102,
    2193,
    1080,
    480,
    4999,
    3010,
    1559,
    750,
    302,
    54,
    7513,
    4911,
    2501,
    5290,
    6371,
    3259,
    1736,
    4055,
    2168,
    1052,
    473,
    6866,
    3452,
    4002,
    2225,
    1187,
    4051,
    2806,
    1464,
    745,
    337,
    3522,
    2043,
    1054,
    518,
    203,
    34,
    10000,
    4456,
    2398,
    4095,
    2822,
    1480,
    842,
    3309,
    1930,
    1012,
    532,
    234,
    4111,
    2700,
    1422,
    749,
    364,
    142,
    14,
    4104,
    2063,
    1063,
    569,
    257,
    96,
    7,
    0
  ],
  "scale": 10000,
  "gap_integer": -300
}

==> anc/rectangle15_independent_audit/supplied_bundle/proof.md <==
# A positive-witness proof for the rectangular immanant (3,3,3,3,3)

## Main theorem

For every complex Hermitian positive-semidefinite matrix A of order 15,

\[
 d_{(3,3,3,3,3)}(A)\le 6006\operatorname{per}(A),
 \qquad\text{equivalently}\qquad
 \bar d_{(3,3,3,3,3)}(A)\le\operatorname{per}(A).
\]

The proof is a finite positive combination of 125 explicitly defined witnesses:
106 central-projector partial-swap witnesses and 19 branching-refined witnesses.
It does not assume PDC for any other partition. The latter witnesses genuinely
extend the central-projector cone: one witness used in the proof has strictly
negative pairing with the previously certified separator.

All coefficients of the final certificate have been checked by exact integer
arithmetic. The verifier reconstructs the central witnesses from character
sums, not from the previously supplied cone matrix. No floating-point solver
or tolerance occurs in verification. The certificate and the mathematical
positivity proof together establish the theorem; experimental matrix tests
are not used in the proof.

The proof and its computation have not received an external audit or Lean
formalization in this run. No historical-priority claim is made for the
general branching inequality in isolation.

## 1. Notation

For a partition nu of n, let chi^nu be the ordinary irreducible character of
S_n, let f^nu=chi^nu(e), and set

\[
 d_\nu(A)=\sum_{\sigma\in S_n}\chi^\nu(\sigma)
                \prod_{i=1}^n a_{i,\sigma(i)},
 \qquad \bar d_\nu=d_\nu/f^\nu.
\]

A box in row i and column j has content j-i. Write gamma prec beta when beta
is obtained from gamma by adding one box. The central orthogonal idempotent
in C[S_m] belonging to eta is

\[
 e_\eta^{(m)}=\frac{f^\eta}{m!}
   \sum_{\sigma\in S_m}\chi^\eta(\sigma^{-1})\sigma.
\]

Each S_m below acts on the first m labels. For a nonzero rational coefficient
vector, `primitive` means: clear denominators by their positive least common
multiple, and then divide by the positive greatest common divisor. Never
reverse the sign of a vector during this normalization.

## 2. The new branching-refined one-swap inequality

### Theorem 2.1

Let n>=2, beta partition n-1, and gamma prec beta partition n-2. Put

\[
 c=c(\beta\setminus\gamma).
\]

Then, for every complex Hermitian PSD matrix A of order n,

\[
 \boxed{\quad
 B_{\beta,\gamma}(A):=
 \sum_{\nu\succ\beta}
 \frac{d_\nu(A)}{c(\nu\setminus\beta)-c}
 \ge0.\quad}
 \tag{2.1}
\]

The sum is over all one-box extensions of beta. None of its denominators is
zero. The coefficients may have either sign.

### Proof: positivity

Let

\[
 b=e_\beta^{(n-1)}e_\gamma^{(n-2)},\qquad
 s=(n-1,n),\qquad W=b s b.
\]

The two idempotents commute, so b is an orthogonal projection. It is usually
noncentral in C[S_{n-1}]. Given a Gram realization A=(<x_i,x_j>), write
x=x_1 tensor ... tensor x_n. Applying b affects only the first n-1 factors,
so

\[
 b x=u\otimes v,\qquad
 u\in H^{\otimes(n-1)},\quad v=x_n\in H.
\]

Separating the last factor of u and using the swap identity gives

\[
 \langle x,W x\rangle
 =\langle u\otimes v,s(u\otimes v)\rangle
 =\bigl\|(I\otimes\langle v,\cdot\rangle)u\bigr\|^2\ge0.
 \tag{2.2}
\]

Here the inner product is conjugate-linear in its first entry. In particular,
(2.2) is a valid complex, not merely real, squared-norm identity.
Conjugating W by a permutation preserves nonnegativity on decomposable tensors.
Its central average therefore has nonnegative expectation on every Gram tensor.

For any self-adjoint W with this property, central averaging and Schur's lemma
give

\[
 Z(W)=\frac1{n!}\sum_{g\in S_n}gWg^{-1}
 =\sum_{\nu\vdash n}\frac{\operatorname{Tr}_{S^\nu}(W)}{f^\nu}e_\nu,
\]

and consequently

\[
 \langle x,Z(W)x\rangle
 =\frac1{n!}\sum_\nu\operatorname{Tr}_{S^\nu}(W)d_\nu(A)\ge0.
 \tag{2.3}
\]

### Proof: exact trace, without numerical representation matrices

Define the Jucys--Murphy elements

\[
 J_m=\sum_{i<m}(i,m).
\]

The group-algebra identity needed here is elementary:

\[
 sJ_n-J_{n-1}s=1.
 \tag{2.4}
\]

Indeed, J_n=sJ_{n-1}s+s. The standard content eigenvalue rule follows from
J_m=K_m-K_{m-1}, where K_m is the sum of all transpositions in S_m and acts
on S^eta by the sum of the contents of eta. We use the ordinary
multiplicity-free Young branching rule.

Fix an irreducible S^nu. If nu does not cover beta, b acts as zero. Otherwise,
let Q be the action of b on S^nu. Young branching gives

\[
 \operatorname{Tr}Q=f^\gamma.
\]

Writing u_0=c(nu minus beta), the content rule gives

\[
 J_nQ=u_0Q,\qquad J_{n-1}Q=cQ.
\]

Multiply (2.4) by Q and take the trace. Cyclicity yields

\[
 (u_0-c)\operatorname{Tr}(Qs)=\operatorname{Tr}Q=f^\gamma.
 \tag{2.5}
\]

Since Q is a projection,

\[
 \operatorname{Tr}_{S^\nu}(W)=\operatorname{Tr}(QsQ)
 =\operatorname{Tr}(Qs)
 =\frac{f^\gamma}{c(\nu\setminus\beta)-c(\beta\setminus\gamma)}.
 \tag{2.6}
\]

An addable box of beta cannot have the same content as a removable box of
beta: comparison of their row indices gives a strict inequality in one
direction or the other. Thus division in (2.5) is legitimate.

Substituting (2.6) into (2.3) and dividing by f^gamma>0 proves (2.1). This
argument applies to every Gram realization, including rank-deficient ones. QED.

### What information the refinement retains

The central filter e_beta averages over all predecessors gamma of beta.
The refinement retains the final predecessor, and hence the content of the
last box added inside the large tensor block. The coefficients become
reciprocals of individual content differences instead of their averaged
values. This is a genuine additional choice of local filter, not a search
inside the previous central-projector cone.

## 3. A used witness that escapes the certified old cone

Choose

\[
 \beta=(4,4,4,1,1),\qquad \gamma=(4,4,3,1,1).
\]

The removed box has content 1. The addable-box contents of beta are 4,-2,-5,
so (2.1) becomes

\[
 \frac13d_{(5,4,4,1,1)}
 -\frac13d_{(4,4,4,2,1)}
 -\frac16d_{(4,4,4,1,1,1)}\ge0.
\]

Its primitive raw coefficient vector is therefore

\[
 R_{120}=2d_{(5,4,4,1,1)}-2d_{(4,4,4,2,1)}-d_{(4,4,4,1,1,1)}.
 \tag{3.1}
\]

The three dimensions are 100100, 75075, and 50050, respectively. Dividing
(3.1) by 50050 gives the normalized inequality

\[
 4\bar d_{(5,4,4,1,1)}
 -3\bar d_{(4,4,4,2,1)}
 -\bar d_{(4,4,4,1,1,1)}\ge0.
 \tag{3.2}
\]

On these coordinates, the old integer separator has values 3726,4911,2501.
Its pairing with (3.2) is

\[
 4(3726)-3(4911)-2501=-2330<0.
 \tag{3.3}
\]

It follows from the previously established separator that this witness is
outside C_15, including the enlargement by every other order-15 PDC ray.
The witness is term 120 of the actual proof certificate, not merely an
unused separating example.

## 4. The exact finite certificate

### 4.1 Definition of its central witnesses

For p+q=15, alpha partition p, beta partition q, and 1<=k<=min(p,q), let

\[
 \tau_k=(1,p+1)\cdots(k,p+k),
\]

and define the integer coefficients

\[
 F_{\alpha,\beta,k}(\nu)
 =\sum_{\sigma\in S_p,\ \pi\in S_q}
   \chi^\alpha(\sigma)\chi^\beta(\pi)
   \chi^\nu((\sigma\oplus\pi)\tau_k).
 \tag{4.1}
\]

Set

\[
 R_{\alpha,\beta,k}(A)
 =\sum_{\nu\vdash15}
  \operatorname{primitive}(F_{\alpha,\beta,k})(\nu)d_\nu(A).
 \tag{4.2}
\]

The selected vectors are all nonzero. Formula (4.1) differs from the trace of
(e_alpha tensor e_beta) tau_k (e_alpha tensor e_beta) by the positive factor
f^alpha f^beta/(p! q!), so the partial-swap positivity theorem implies
R_{alpha,beta,k}(A)>=0. Positive primitivization preserves the sign.

For k=1 the verifier uses the equivalent, positively proportional vector

\[
 c_{\alpha\beta}^{\nu}
 \bigl(\kappa_\nu-\kappa_\alpha-\kappa_\beta\bigr),
 \tag{4.3}
\]

where kappa is total content. To verify the proportionality, the trace of
one fixed cross-block transposition is the trace of the sum of all pq such
transpositions divided by pq. That sum is K_15-K_p-K_q. On the subgroup type
alpha tensor beta, it gives the scalar in (4.3), with multiplicity
c_{alpha,beta}^nu and dimension f^alpha f^beta. Thus (4.1) is (4.3) multiplied
by p!q!/(pq)>0. The verifier calculates the multiplicity by the exact
character inner product on S_p times S_q.

### 4.2 Definition of its branching witnesses

For each listed pair gamma prec beta of sizes 13 and 14, define

\[
 R_{\beta,\gamma}(A)=
 \sum_{\nu\vdash15}
 \operatorname{primitive}\left(
  {\bf1}_{\nu\succ\beta}
  \frac1{c(\nu\setminus\beta)-c(\beta\setminus\gamma)}
 \right)(\nu)d_\nu(A).
 \tag{4.4}
\]

These are nonnegative by Theorem 2.1.

### 4.3 The identity

The complete labels, primitive raw coefficient vectors, and positive integer
multipliers z_i are in `certificate.json`. A full plain-text rendering is in
`certificate.txt`. There are no omitted terms or unspecified parameters.
The first 106 terms are (4.2); the last 19 are (4.4).

For the positive integer M printed in both files, the exact identity is

\[
 \boxed{\quad
 \sum_{i=1}^{125}z_i R_i(A)
 =M\bigl(6006\operatorname{per}(A)-d_{(3,3,3,3,3)}(A)\bigr),
 \qquad z_i\in\mathbb Z_{>0},\ M\in\mathbb Z_{>0}.
 \quad}
 \tag{4.5}
\]

For definiteness, M is the following 115-digit integer:

```
2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200
```

Equation (4.5) is an identity of raw-immanant coefficient vectors. Its only
nonzero coordinates are 6006M at (15) and -M at (3,3,3,3,3). Every other one of
the 176 partition coordinates is exactly zero. No tolerance or numerical
residual is being interpreted as zero.

### 4.4 Conclusion

Every R_i is nonnegative on every complex Hermitian PSD matrix, and every
z_i and M is positive. Equation (4.5) therefore proves

\[
 6006\operatorname{per}(A)-d_{(3,3,3,3,3)}(A)\ge0.
\]

The hook-length formula gives

\[
 f^{(3,3,3,3,3)}=\frac{15!}{217728000}=6006.
\]

Dividing by 6006 proves the main theorem. No other PDC case is needed in this
argument. Singular matrices are covered directly by the Gram-tensor proof,
without approximation or an invertibility assumption. QED.

## 5. Reproducible exact verification

Run, in the bundle directory,

```sh
python verify.py
```

Only the Python standard library is needed. The program reconstructs all
106 selected central coefficient vectors, all 19 branching coefficient
vectors, and all 176 coordinates of the integer identity. It also checks
positive multipliers, primitive normalizations, degree balance, character
degrees and character orthogonality through order 15, and the negative
separator pairing (3.3). No old cone matrix is read.

The central reconstruction avoids enumerating 15! permutations. Here is the
finite counting argument implemented in `exact_algebra.py`.

Mark the k swapped labels in each block. Deleting the unmarked elements
from cycles of sigma produces a permutation s of the k marks, tail lengths
a_1,...,a_k between successive marks, and a partition rho of lengths of the
unmarked-only cycles. For fixed s,a,rho, the number of permutations is

\[
 \frac{(p-k)!}{z_\rho},\qquad
 z_\rho=\prod_j j^{m_j(\rho)}m_j(\rho)!.
\]

This follows by assigning the distinct unmarked labels to the ordered tails
and then to the remaining disjoint cycles. Its cycle type is rho together
with |C|+sum_{i in C}a_i for each cycle C of s. Use corresponding data
(t,b,eta) for the second block.

After applying the cross-block swap, the cycles on the marked labels are
the cycles C of s composed with t. Each such cycle has full length

\[
 2|C|+\sum_{i\in C}\bigl(b_i+a_{t(i)}\bigr),
\]

and the unmarked-only cycles rho and eta remain. This gives the three cycle
types in (4.1), with multiplicity

\[
 \frac{(p-k)!(q-k)!}{z_\rho z_\eta}.
\]

Simultaneous relabelling of both sets of marks permits s to be restricted to
one representative of each conjugacy class, with the factor k!/z_{type(s)}.
The second permutation t is enumerated fully. The verifier checks both the
total p!q! and every marginal class count, and then evaluates the exact
character sum (4.1). Characters are computed by the Murnaghan--Nakayama rule
in beta-set form.

The exact final check is simply integer vector arithmetic:

```
total[nu] = sum(z_i * R_i[nu] for i in range(125))
assert total[(15,)] == 6006 * M
assert total[(3,3,3,3,3)] == -M
assert all(other coordinates are zero)
```

`verification_log.txt` records a successful full reconstruction and check.
This is a certificate verification, not an LP-feasibility assertion.

## 6. Independent checks not used in the proof

The branching formulas were additionally tested against direct permutation
sums on 12 exact Gaussian-integer Gram matrices at each order 3,4,5,6,7,
covering every one-step branching witness at those orders. These are exact
finite tests, not a substitute for Theorem 2.1.

A separate rectangular route used the dual Jacobi--Trudi identity

\[
 s_{(3^5)}=e_5^3-2e_4e_5e_6+e_3e_6^2+e_4^2e_7-e_3e_5e_7.
\]

If D_(a,b,c)(A) is the sum of products of determinants over all ordered
partitions of the index set into subsets of sizes a,b,c, this gives

\[
 d_{(3^5)}=D_{(5,5,5)}-2D_{(6,5,4)}+D_{(6,6,3)}
             +D_{(7,4,4)}-D_{(7,5,3)}.
\]

That character identity was checked on all 176 conjugacy classes exactly.
It supplied an independent evaluator for 113 numerical PSD matrices:
80 random complex Gram matrices of ranks 5,6,8,10,15, 25 mixtures with the
identity, and eight equicorrelation matrices. No violating matrix was found.
These matrix tests are numerical only and make no contribution to the proof
of the universal inequality. Details are in `experimental_checks.json`.

## 7. Dependencies and scope

The new ingredient is Theorem 2.1: noncentral local filtering along one edge
of the Young branching graph. No multiblock positivity conjecture, conjectural
rank reduction, inequality for a conjugate shape, or PDC induction hypothesis
is invoked. Only two kinds of universally positive witnesses occur.

Standard representation-theoretic background is the Young branching rule,
the content eigenvalue description of the Jucys--Murphy elements, character
orthogonality, the hook-length formula, and Murnaghan--Nakayama. A primary
reference for the branching/content framework is A. M. Vershik and A. Yu.
Okounkov, *A New Approach to the Representation Theory of the Symmetric
Groups. 2*, arXiv:math/0503040v3. The partial-swap positivity mechanism is
established input in this project; its specialization needed for the new
branching theorem was proved explicitly above.

The result is for the ordinary irreducible immanant indexed by (3^5).
It does not claim the full all-orders permanental-dominance conjecture or
the version for arbitrary subgroup characters. Combining it with the
other order-15 cases established in the conversation closes the ordinary
order-15 frontier specified in the task.


==> anc/rectangle15_independent_audit/supplied_bundle/selected_central_recheck.json <==
{
 "exact_recomputed": 106,
 "groups": [
  {
   "block_sizes": [
    1,
    14
   ],
   "k": 1,
   "rows": 1,
   "seconds": 0.021
  },
  {
   "block_sizes": [
    2,
    13
   ],
   "k": 1,
   "rows": 1,
   "seconds": 0.029
  },
  {
   "block_sizes": [
    2,
    13
   ],
   "k": 2,
   "rows": 13,
   "seconds": 0.068
  },
  {
   "block_sizes": [
    3,
    12
   ],
   "k": 1,
   "rows": 3,
   "seconds": 0.099
  },
  {
   "block_sizes": [
    3,
    12
   ],
   "k": 3,
   "rows": 10,
   "seconds": 0.085
  },
  {
   "block_sizes": [
    4,
    11
   ],
   "k": 1,
   "rows": 4,
   "seconds": 0.156
  },
  {
   "block_sizes": [
    4,
    11
   ],
   "k": 3,
   "rows": 4,
   "seconds": 0.071
  },
  {
   "block_sizes": [
    4,
    11
   ],
   "k": 4,
   "rows": 11,
   "seconds": 0.266
  },
  {
   "block_sizes": [
    5,
    10
   ],
   "k": 1,
   "rows": 1,
   "seconds": 0.043
  },
  {
   "block_sizes": [
    5,
    10
   ],
   "k": 3,
   "rows": 4,
   "seconds": 0.093
  },
  {
   "block_sizes": [
    5,
    10
   ],
   "k": 4,
   "rows": 7,
   "seconds": 0.308
  },
  {
   "block_sizes": [
    5,
    10
   ],
   "k": 5,
   "rows": 13,
   "seconds": 0.827
  },
  {
   "block_sizes": [
    6,
    9
   ],
   "k": 1,
   "rows": 2,
   "seconds": 0.093
  },
  {
   "block_sizes": [
    6,
    9
   ],
   "k": 2,
   "rows": 1,
   "seconds": 0.024
  },
  {
   "block_sizes": [
    6,
    9
   ],
   "k": 3,
   "rows": 3,
   "seconds": 0.101
  },
  {
   "block_sizes": [
    6,
    9
   ],
   "k": 4,
   "rows": 2,
   "seconds": 0.376
  },
  {
   "block_sizes": [
    6,
    9
   ],
   "k": 5,
   "rows": 5,
   "seconds": 0.942
  },
  {
   "block_sizes": [
    6,
    9
   ],
   "k": 6,
   "rows": 11,
   "seconds": 1.995
  },
  {
   "block_sizes": [
    7,
    8
   ],
   "k": 1,
   "rows": 2,
   "seconds": 0.093
  },
  {
   "block_sizes": [
    7,
    8
   ],
   "k": 2,
   "rows": 1,
   "seconds": 0.026
  },
  {
   "block_sizes": [
    7,
    8
   ],
   "k": 3,
   "rows": 1,
   "seconds": 0.097
  },
  {
   "block_sizes": [
    7,
    8
   ],
   "k": 6,
   "rows": 2,
   "seconds": 1.861
  },
  {
   "block_sizes": [
    7,
    8
   ],
   "k": 7,
   "rows": 4,
   "seconds": 1.917
  }
 ]
}

==> anc/rectangle15_independent_audit/supplied_bundle/verification_log.txt <==
PASS: character degrees and exact orthogonality through order 15
PASS: all 19 branching rows regenerated from content differences
PASS: exact central rows (1,14; k=1): 1
PASS: exact central rows (2,13; k=1): 1
PASS: exact central rows (2,13; k=2): 13
PASS: exact central rows (3,12; k=1): 3
PASS: exact central rows (3,12; k=3): 10
PASS: exact central rows (4,11; k=1): 4
PASS: exact central rows (4,11; k=3): 4
PASS: exact central rows (4,11; k=4): 11
PASS: exact central rows (5,10; k=1): 1
PASS: exact central rows (5,10; k=3): 4
PASS: exact central rows (5,10; k=4): 7
PASS: exact central rows (5,10; k=5): 13
PASS: exact central rows (6,9; k=1): 2
PASS: exact central rows (6,9; k=2): 1
PASS: exact central rows (6,9; k=3): 3
PASS: exact central rows (6,9; k=4): 2
PASS: exact central rows (6,9; k=5): 5
PASS: exact central rows (6,9; k=6): 11
PASS: exact central rows (7,8; k=1): 2
PASS: exact central rows (7,8; k=2): 1
PASS: exact central rows (7,8; k=3): 1
PASS: exact central rows (7,8; k=6): 2
PASS: exact central rows (7,8; k=7): 4
PASS: all 125 primitive rows, all positive integer weights, all balances
PASS: all 176 coordinates of sum_i z_i R_i = M (6006 per - d_(3^5))
PASS: used branching term 120 has old-separator pairing -2330 after normalization
ALL EXACT CHECKS PASSED.
Mathematical consequence, by proof.md: per(A) >= d_(3^5)(A)/6006 for every complex PSD A.


==> anc/rectangle15_independent_audit/supplied_bundle/verify.py <==
#!/usr/bin/env python3
"""Verify the order-15 rectangular proof, including coefficient regeneration.

Usage: python verify.py
Only the Python standard library is used. No solver, floating-point arithmetic,
old cone matrix, or untrusted binary cache is used by this program.
The mathematical positivity argument is in proof.md.
"""
from __future__ import annotations
from collections import Counter, defaultdict
from math import factorial, gcd
from pathlib import Path
import json
from exact_algebra import (partitions, dimension, character, z, branching_row,
                           central_row, marked_cycle_counts)

ROOT = Path(__file__).resolve().parent


def require(condition: bool, message: str) -> None:
    if not condition:
        raise ArithmeticError(message)


def check_character_tables() -> None:
    for n in range(1, 16):
        ps = partitions(n)
        T = [[character(a, rho) for rho in ps] for a in ps]
        weights = [factorial(n)//z(rho) for rho in ps]
        for i, a in enumerate(ps):
            require(T[i][-1] == dimension(a), 'character degree mismatch')
            weighted = [x*w for x, w in zip(T[i], weights)]
            for j in range(i+1):
                require(sum(x*y for x, y in zip(weighted, T[j]))
                        == (factorial(n) if i == j else 0),
                        'character orthogonality failure')
    print('PASS: character degrees and exact orthogonality through order 15', flush=True)


def main() -> None:
    cert = json.loads((ROOT/'certificate.json').read_text())
    require(cert['order'] == 15 and cert['target'] == [3]*5, 'wrong theorem')
    ps = tuple(tuple(a) for a in cert['partitions'])
    require(ps == partitions(15) and len(ps) == 176, 'incomplete coordinate list')
    fs = [dimension(a) for a in ps]
    target = ps.index((3,)*5)
    require(fs[target] == 6006, 'wrong rectangular dimension')
    M = int(cert['scale'])
    require(M > 0, 'nonpositive certificate scale')
    terms = cert['terms']
    require(len(terms) == 125, 'unexpected number of terms')
    require(Counter(t['kind'] for t in terms) == {'central':106, 'branch':19},
            'unexpected witness counts')
    check_character_tables()
    by_group = defaultdict(list)
    computed = {}
    for i, term in enumerate(terms):
        require(term['id'] == i+1, 'term ordering mismatch')
        require(isinstance(term['weight'], str) and int(term['weight']) > 0,
                'nonpositive or noninteger weight')
        if term['kind'] == 'branch':
            computed[i] = branching_row(tuple(term['beta']), tuple(term['gamma']), ps)
        else:
            a, b, k = tuple(term['alpha']), tuple(term['beta']), term['swaps']
            by_group[sum(a), sum(b), k].append((i, a, b, k))
    print('PASS: all 19 branching rows regenerated from content differences', flush=True)
    rebuilt = 0
    for (p, q, k), group in sorted(by_group.items()):
        counts = marked_cycle_counts(p, q, k) if k > 1 else None
        for i, a, b, kk in group:
            computed[i] = central_row(a, b, kk, ps, counts)
        rebuilt += len(group)
        print(f'PASS: exact central rows ({p},{q}; k={k}): {len(group)}', flush=True)
    require(rebuilt == 106, 'wrong reconstruction count')
    total = [0]*len(ps)
    for i, term in enumerate(terms):
        row = computed[i]
        expected = {tuple(a):v for a, v in term['coefficients']}
        require(len(expected) == len(term['coefficients']), 'duplicate coefficient')
        require(expected == {a:v for a, v in zip(ps, row) if v},
                f'reconstructed coefficient mismatch at term {i+1}')
        require(gcd(*row) == 1, 'row is not primitive')
        require(sum(v*f for v, f in zip(row, fs)) == 0, 'unbalanced witness')
        w = int(term['weight'])
        total = [t+w*v for t, v in zip(total, row)]
    wanted = [0]*len(ps)
    wanted[0], wanted[target] = M*6006, -M
    require(total == wanted, 'final coefficient identity failed')
    require(gcd(M, *(int(t['weight']) for t in terms)) == 1,
            'common scale has a redundant factor')
    print('PASS: all 125 primitive rows, all positive integer weights, all balances', flush=True)
    print('PASS: all 176 coordinates of sum_i z_i R_i = M (6006 per - d_(3^5))', flush=True)
    # Diagnostic only: show a used branching inequality violates the old separator.
    dual = json.loads((ROOT/'old_separator.json').read_text())
    require(tuple(map(tuple,dual['partitions'])) == ps, 'separator coordinates differ')
    y = dual['dual_integer']
    j = 119
    require(terms[j]['beta'] == [4,4,4,1,1]
            and terms[j]['gamma'] == [4,4,3,1,1], 'diagnostic term changed')
    pair = sum(v*f*yy for v, f, yy in zip(computed[j], fs, y))
    require(pair == -116616500 and pair//50050 == -2330,
            'old-separator escape check failed')
    print('PASS: used branching term 120 has old-separator pairing -2330 after normalization', flush=True)
    print('ALL EXACT CHECKS PASSED.', flush=True)
    print('Mathematical consequence, by proof.md: per(A) >= d_(3^5)(A)/6006 for every complex PSD A.')


if __name__ == '__main__':
    main()


==> anc/rectangle15_independent_audit/supplied_verifier_packaging_rerun.log <==
PASS: character degrees and exact orthogonality through order 15
PASS: all 19 branching rows regenerated from content differences
PASS: exact central rows (1,14; k=1): 1
PASS: exact central rows (2,13; k=1): 1
PASS: exact central rows (2,13; k=2): 13
PASS: exact central rows (3,12; k=1): 3
PASS: exact central rows (3,12; k=3): 10
PASS: exact central rows (4,11; k=1): 4
PASS: exact central rows (4,11; k=3): 4
PASS: exact central rows (4,11; k=4): 11
PASS: exact central rows (5,10; k=1): 1
PASS: exact central rows (5,10; k=3): 4
PASS: exact central rows (5,10; k=4): 7
PASS: exact central rows (5,10; k=5): 13
PASS: exact central rows (6,9; k=1): 2
PASS: exact central rows (6,9; k=2): 1
PASS: exact central rows (6,9; k=3): 3
PASS: exact central rows (6,9; k=4): 2
PASS: exact central rows (6,9; k=5): 5
PASS: exact central rows (6,9; k=6): 11
PASS: exact central rows (7,8; k=1): 2
PASS: exact central rows (7,8; k=2): 1
PASS: exact central rows (7,8; k=3): 1
PASS: exact central rows (7,8; k=6): 2
PASS: exact central rows (7,8; k=7): 4
PASS: all 125 primitive rows, all positive integer weights, all balances
PASS: all 176 coordinates of sum_i z_i R_i = M (6006 per - d_(3^5))
PASS: used branching term 120 has old-separator pairing -2330 after normalization
ALL EXACT CHECKS PASSED.
Mathematical consequence, by proof.md: per(A) >= d_(3^5)(A)/6006 for every complex PSD A.


==> anc/rectangle15_independent_audit/supplied_verifier_rerun.log <==
PASS: character degrees and exact orthogonality through order 15
PASS: all 19 branching rows regenerated from content differences
PASS: exact central rows (1,14; k=1): 1
PASS: exact central rows (2,13; k=1): 1
PASS: exact central rows (2,13; k=2): 13
PASS: exact central rows (3,12; k=1): 3
PASS: exact central rows (3,12; k=3): 10
PASS: exact central rows (4,11; k=1): 4
PASS: exact central rows (4,11; k=3): 4
PASS: exact central rows (4,11; k=4): 11
PASS: exact central rows (5,10; k=1): 1
PASS: exact central rows (5,10; k=3): 4
PASS: exact central rows (5,10; k=4): 7
PASS: exact central rows (5,10; k=5): 13
PASS: exact central rows (6,9; k=1): 2
PASS: exact central rows (6,9; k=2): 1
PASS: exact central rows (6,9; k=3): 3
PASS: exact central rows (6,9; k=4): 2
PASS: exact central rows (6,9; k=5): 5
PASS: exact central rows (6,9; k=6): 11
PASS: exact central rows (7,8; k=1): 2
PASS: exact central rows (7,8; k=2): 1
PASS: exact central rows (7,8; k=3): 1
PASS: exact central rows (7,8; k=6): 2
PASS: exact central rows (7,8; k=7): 4
PASS: all 125 primitive rows, all positive integer weights, all balances
PASS: all 176 coordinates of sum_i z_i R_i = M (6006 per - d_(3^5))
PASS: used branching term 120 has old-separator pairing -2330 after normalization
ALL EXACT CHECKS PASSED.
Mathematical consequence, by proof.md: per(A) >= d_(3^5)(A)/6006 for every complex PSD A.


==> anc/release_verification/README.md <==
# Current release verification

All statuses in `verification_results_final.json` are fresh executions against isolated clean copies of the supplied source directories. Assertions were enabled. Original mathematical scripts and certificates were not edited. Each log records its command and exit status. The additional generated Lean source comparison is a text-equality check, not formal proof verification.

The required order-14, general-witness, rectangle, independent rectangle, symbolic, and structural checks passed. Both the independent full order-15 central-cone regeneration and the general full regeneration at orders 14 and 15 passed. The preceding timeout is historical; see `../archived_packaging_logs/`.

The original packaging environment did not have Lean/Lake available; that historical environment limitation is preserved in `lean_build_status_packaging_original.json`. A later final validation rebuilt the complete `Bridge.Young` proof chain successfully under the pinned Lean 4.19.0/mathlib versions. Its scope and trust-boundary checks are summarized in `lean_final_validation_summary.md`, while the packaged Lean source remains `../lieb_4433_lean_round8.zip`.

`headline_arithmetic.py` independently recalculates the stated hook dimensions, partition counts, raw-to-normalized bridge conversion, degree balance, order-15 convex weights, and separator escape arithmetic. It does not replace analytic positivity proofs.

The public historical audit-result checksum discrepancy was only an overwritten elapsed-time field. `historical_result_repair.json` records restoration of the checksum-matching original result from the intact original audit bundle. Both the overwritten previous packaging result and the current fresh result are preserved separately.


==> anc/release_verification/environment.json <==
{
  "python": "3.13.5 (main, Jul 15 2026, 20:25:40) [GCC 14.2.0]",
  "executable": "/opt/pyvenv/bin/python",
  "platform": "Linux-6.18.35-x86_64-with-glibc2.41",
  "tools": {
    "pdflatex": "/usr/bin/pdflatex",
    "bibtex": null,
    "bibtex.original": "/usr/bin/bibtex.original",
    "lean": null,
    "lake": null,
    "pdftoppm": "/usr/bin/pdftoppm"
  },
  "PYTHONOPTIMIZE": null,
  "execution": "Fresh isolated copies of current uploaded public archive; assertions enabled."
}

==> anc/release_verification/general_cone_regeneration.log <==
COMMAND: python discovery/rebuild_and_check.py 14 15
WORKING_DIRECTORY: fresh copy of anc/general_witness; no pre-existing cache

n 14 p 1 rows 101
n 14 p 2 rows 255
n 14 p 3 rows 423
n 14 p 4 rows 633
n 14 p 5 rows 843
n 14 p 6 rows 1085
n 14 p 7 rows 1205
counts 2 12 2 entries 809 time 0.01
n 14 p 2 k 2 unique rows 1357
counts 3 11 2 entries 1141 time 0.01
n 14 p 3 k 2 unique rows 1511
counts 3 11 3 entries 1641 time 0.03
n 14 p 3 k 3 unique rows 1665
counts 4 10 2 entries 1656 time 0.01
n 14 p 4 k 2 unique rows 1847
counts 4 10 3 entries 2552 time 0.04
n 14 p 4 k 3 unique rows 2005
counts 4 10 4 entries 2952 time 0.17
n 14 p 4 k 4 unique rows 2163
counts 5 9 2 entries 1889 time 0.01
n 14 p 5 k 2 unique rows 2331
counts 5 9 3 entries 3289 time 0.06
n 14 p 5 k 3 unique rows 2467
counts 5 9 4 entries 3992 time 0.21
n 14 p 5 k 4 unique rows 2581
counts 5 9 5 entries 3683 time 0.75
n 14 p 5 k 5 unique rows 2695
counts 6 8 2 entries 2220 time 0.01
n 14 p 6 k 2 unique rows 2877
counts 6 8 3 entries 3818 time 0.06
n 14 p 6 k 3 unique rows 3013
counts 6 8 4 entries 5129 time 0.25
n 14 p 6 k 4 unique rows 3107
counts 6 8 5 entries 5040 time 0.51
n 14 p 6 k 5 unique rows 3173
counts 6 8 6 entries 3719 time 0.86
n 14 p 6 k 6 unique rows 3239
counts 7 7 2 entries 2179 time 0.01
n 14 p 7 k 2 unique rows 3320
counts 7 7 3 entries 3924 time 0.07
n 14 p 7 k 3 unique rows 3375
counts 7 7 4 entries 5110 time 0.25
n 14 p 7 k 4 unique rows 3407
counts 7 7 5 entries 5414 time 0.53
n 14 p 7 k 5 unique rows 3427
counts 7 7 6 entries 4046 time 0.66
n 14 p 7 k 6 unique rows 3442
counts 7 7 7 entries 1232 time 0.6
n 14 p 7 k 7 unique rows 3457
PASS: independent content checks for 813 symmetric-first-block labels
PASS: regenerated order 14; 5095 labels, 834 zeros, 3366 distinct rays
n 15 p 1 rows 135
n 15 p 2 rows 337
n 15 p 3 rows 568
n 15 p 4 rows 848
n 15 p 5 rows 1142
n 15 p 6 rows 1472
n 15 p 7 rows 1802
counts 2 13 2 entries 1154 time 0.01
n 15 p 2 k 2 unique rows 2002
counts 3 12 2 entries 1687 time 0.01
n 15 p 3 k 2 unique rows 2217
counts 3 12 3 entries 2504 time 0.05
n 15 p 3 k 3 unique rows 2432
counts 4 11 2 entries 2444 time 0.02
n 15 p 4 k 2 unique rows 2682
counts 4 11 3 entries 3972 time 0.06
n 15 p 4 k 3 unique rows 2905
counts 4 11 4 entries 4732 time 0.28
n 15 p 4 k 4 unique rows 3128
counts 5 10 2 entries 2916 time 0.02
n 15 p 5 k 2 unique rows 3376
counts 5 10 3 entries 5261 time 0.09
n 15 p 5 k 3 unique rows 3584
counts 5 10 4 entries 6726 time 0.36
n 15 p 5 k 4 unique rows 3762
counts 5 10 5 entries 6426 time 1.04
n 15 p 5 k 5 unique rows 3940
counts 6 9 2 entries 3408 time 0.02
n 15 p 6 k 2 unique rows 4206
counts 6 9 3 entries 6260 time 0.1
n 15 p 6 k 3 unique rows 4418
counts 6 9 4 entries 8637 time 0.49
n 15 p 6 k 4 unique rows 4577
counts 6 9 5 entries 9103 time 2.39
n 15 p 6 k 5 unique rows 4696
counts 6 9 6 entries 7372 time 3.08
n 15 p 6 k 6 unique rows 4815
counts 7 8 2 entries 3583 time 0.02
n 15 p 7 k 2 unique rows 5061
counts 7 8 3 entries 6701 time 0.11
n 15 p 7 k 3 unique rows 5241
counts 7 8 4 entries 9332 time 0.58
n 15 p 7 k 4 unique rows 5353
counts 7 8 5 entries 10345 time 1.59
n 15 p 7 k 5 unique rows 5420
counts 7 8 6 entries 9092 time 2.52
n 15 p 7 k 6 unique rows 5465
counts 7 8 7 entries 4594 time 2.59
n 15 p 7 k 7 unique rows 5510
PASS: independent content checks for 1132 symmetric-first-block labels
PASS: regenerated order 15; 8112 labels, 1310 zeros, 5398 distinct rays

EXIT_CODE=0
STATUS=PASS
ELAPSED_SECONDS=34.740


==> anc/release_verification/general_cone_regeneration.status.json <==
{
  "check": "general_cone_regeneration",
  "source_directory": "anc/general_witness",
  "command": "python discovery/rebuild_and_check.py 14 15",
  "exit_code": 0,
  "status": "PASS",
  "elapsed_seconds": 34.74
}

==> anc/release_verification/general_witness.log <==
COMMAND: python verify.py
WORKING_DIRECTORY: isolated copy of anc/general_witness

PASS: seven-witness order-15 identity and all four normalized weights
PASS: degree-bounded polynomial identity, independent content checks, normalization
PASS: additional exact certificate 16 (6, 4, 3, 3)
PASS: additional exact certificate 17 (6, 5, 3, 3)
PASS: additional exact certificate 17 (7, 4, 3, 3)
PASS: cone 14 rays 3366 exact rank 134
PASS: cone 15 rays 5398 exact rank 175
PASS: exact order-15 separator, including every other PDC ray; gap = -3/100
ALL CHECKS PASSED.  General positivity and all-parameter validity are proved in proof.md.

EXIT_CODE=0
STATUS=PASS
ELAPSED_SECONDS=1.393


==> anc/release_verification/general_witness.status.json <==
{
  "check": "general_witness",
  "source_directory": "anc/general_witness",
  "command": "python verify.py",
  "exit_code": 0,
  "status": "PASS",
  "elapsed_seconds": 1.393,
  "timeout_seconds": 600,
  "log": "general_witness.log"
}

==> anc/release_verification/global_all.log <==
COMMAND: python verify.py
WORKING_DIRECTORY: isolated copy of anc/global_structure

PASS: 20 exact Bernstein polynomial identities; 420 nonnegative shifted polynomials; 1895 rational grid values.
PASS: all 19 exceptional b=7 off-target coordinates on the full interval [12,18].
PASS: target coefficient -2b(b+1)(b+8)(a-b+2); gap-one coordinate zero.
PASS: 1596 independent exact long-row examples, sharp coefficient thresholds, hereditary tests, balances.
PASS: 4752 coefficient pairs in 154 parameter instances match the independent finite-difference formula.
PASS: 90 instances of the uniform two-witness region; exact target coefficients and convex balances.
PASS: all 27945 partitions in orders 16..30; graph node-closure equals the structural predicates.
PASS: rejected slope-3/2 coefficient ansatz has exact negative coordinate -19169472.
ALL EXACT CHECKS PASSED.

EXIT_CODE=0
STATUS=PASS
ELAPSED_SECONDS=9.516


==> anc/release_verification/global_all.status.json <==
{
  "check": "global_all",
  "source_directory": "anc/global_structure",
  "command": "python verify.py",
  "exit_code": 0,
  "status": "PASS",
  "elapsed_seconds": 9.516,
  "timeout_seconds": 600,
  "log": "global_all.log"
}

==> anc/release_verification/headline_arithmetic.log <==
{
  "status": "PASS",
  "order14_dimensions": {
    "(4, 4, 3, 3)": 12012,
    "(6, 5, 3)": 15015,
    "(6, 4, 4)": 9009,
    "(5, 5, 4)": 6006,
    "(5, 3, 3, 3)": 15015
  },
  "rectangle_dimension": 6006,
  "p14": 135,
  "p15": 176,
  "normalized_bridge_weights": [
    "20175/238048",
    "20175/238048",
    "39759/119024",
    "29545/59512"
  ],
  "common_denominator_form": {
    "numerators": [
      20175,
      20175,
      79518,
      118180
    ],
    "denominator": 238048
  },
  "weight_sum": "1",
  "degree_balance": 714858144,
  "order15_bridge_weight_sum": 1,
  "term120_separator_pairing": -2330
}


==> anc/release_verification/headline_arithmetic.py <==
"""Independent standard-library arithmetic sanity checks, not an analytic proof."""
from math import factorial,prod
from fractions import Fraction
import json
from pathlib import Path

def dimension(lam):
    hooks=[lam[i]-j+sum(row>j for row in lam[i+1:]) for i in range(len(lam)) for j in range(lam[i])]
    return factorial(sum(lam))//prod(hooks)
def partition_number(n):
    counts=[1]+[0]*n
    for part in range(1,n+1):
        for total in range(part,n+1):counts[total]+=counts[total-part]
    return counts[n]
shapes=[(4,4,3,3),(6,5,3),(6,4,4),(5,5,4),(5,3,3,3)]
dims=[dimension(lam) for lam in shapes]
assert dims==[12012,15015,9009,6006,15015]
assert dimension((3,)*5)==6006
assert [partition_number(n) for n in [14,15]]==[135,176]
raw=[4035,6725,39759,23636]
weights=[Fraction(a*d,59512*dims[0]) for a,d in zip(raw,dims[1:])]
expected=[Fraction(x,238048) for x in [20175,20175,79518,118180]]
assert weights==expected and all(w>0 for w in weights) and sum(weights)==1
assert 59512*dims[0]==sum(a*d for a,d in zip(raw,dims[1:]))==714858144
assert sum(map(Fraction,['14/33','791/1485','2/55','2/297']))==1
assert [dimension(lam) for lam in [(5,4,4,1,1),(4,4,4,2,1),(4,4,4,1,1,1)]]==[100100,75075,50050]
assert 4*3726-3*4911-2501==-2330
result={'status':'PASS','order14_dimensions':dict(zip(map(str,shapes),dims)),'rectangle_dimension':6006,'p14':135,'p15':176,'normalized_bridge_weights':[str(w) for w in weights],'common_denominator_form':{'numerators':[20175,20175,79518,118180],'denominator':238048},'weight_sum':str(sum(weights)),'degree_balance':714858144,'order15_bridge_weight_sum':1,'term120_separator_pairing':-2330}
print(json.dumps(result,indent=2))


==> anc/release_verification/historical_result_repair.json <==
{
  "issue": "Public audit result elapsed_seconds had been overwritten by a previous packaging rerun while its original SHA256SUMS was retained.",
  "only_differing_field": "elapsed_seconds",
  "prior_public_elapsed_seconds": 30.74081325531006,
  "restored_original_elapsed_seconds": 21.63955521583557,
  "restoration_source": "input reproducibility archive / bundles/rectangle15_independent_audit_bundle.zip / rectangle15_independent_audit/independent_results.json",
  "prior_public_sha256": "70c2a92a377c32146cf978d234a343c248a412c2c29b203ebb17c358dbe94fee",
  "restored_sha256": "aaee25faa2cb25971f3c987c12e9ba3fa6300077a777dd9ea741031a3ad116af",
  "preserved_previous_public_result": "anc/archived_packaging_logs/rectangle15_independent_results.json",
  "mathematical_fields_changed": false
}

==> anc/release_verification/lean_build_status.json <==
{
  "status": "PASS",
  "validation_context": "separate final Lean validation after the packaging-only run",
  "lean_version": "4.19.0 (6caaee842e94), arm64-apple-darwin23.6.0",
  "lake_version": "5.0.0-6caaee8",
  "mathlib_revision": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
  "commands": [
    {"command": "lake build", "status": "PASS", "note": "successful after matching pinned local dependency cache was supplied; initial network-only attempt failed before project compilation because GitHub DNS resolution was unavailable"},
    {"command": "lake build Bridge Bridge.Young", "status": "PASS", "final_progress": "3105/3105"},
    {"command": "python3 scripts/verify_complete.py", "status": "PASS", "project_theorems_audited": 1489},
    {"command": "python3 scripts/check_generated.py", "status": "PASS"},
    {"command": "lake env lean validation/round8/FinalAxiomAudit.lean", "status": "PASS"}
  ],
  "source_present": true,
  "scope": "order-14 (4,4,3,3) bridge, exact displayed normalization, and conditional PDC deduction from four explicit Pate inequalities; not order 15 or the full n<=15 theorem",
  "sorry_admit_sorryAx": "none in project theorem proofs",
  "project_theorem_unsafe_dependencies": 0,
  "transitive_mathematical_axioms": ["propext", "Classical.choice", "Quot.sound"]
}


==> anc/release_verification/lean_build_status_packaging_original.json <==
{
  "status": "NOT RUN",
  "commands": [
    "lake build Bridge Bridge.Young",
    "python3 scripts/verify_complete.py"
  ],
  "reason": "Neither lean nor lake is installed; no pinned toolchain or dependency cache is present. No formal-kernel verification is claimed for this review.",
  "source_present": true,
  "lean_toolchain": "leanprover/lean4:v4.19.0",
  "mathlib_revision": "c44e0c8ee63ca166450922a373c7409c5d26b00b"
}

==> anc/release_verification/lean_final_validation_summary.md <==
# Final Lean validation summary

A separate final validation was run after the earlier packaging-only review in which Lean/Lake were unavailable. The Lean source validated here is exactly the `anc/lieb_4433_lean_round8.zip` bundle shipped in this arXiv package.

## Environment

- Lean: 4.19.0 (`6caaee842e94`), arm64-apple-darwin23.6.0
- Lake: 5.0.0-6caaee8
- mathlib revision: `c44e0c8ee63ca166450922a373c7409c5d26b00b`

## Successful checks

- `lake build` — PASS after the pinned dependency cache was supplied locally. The initial attempt failed before compiling project code because GitHub DNS resolution was unavailable.
- `lake build Bridge Bridge.Young` — PASS, final progress 3105/3105.
- `python3 scripts/verify_complete.py` — PASS; 1,489 project theorems audited.
- `python3 scripts/check_generated.py` — PASS; generated certificate sources match exactly.
- `lake env lean validation/round8/FinalAxiomAudit.lean` — PASS.

Across the 83 project Lean files there is no actual use of `sorry`, `admit`, or `sorryAx`, and no hand-written mathematical `axiom`. A dependency traversal over project theorems found no unsafe proof dependency. The transitive mathematical axioms used by the theorems are exactly Lean's standard `propext`, `Classical.choice`, and `Quot.sound`.

## Formalization scope

The final public interface is under `LiebBridge.Young.FinalBridge`. It covers:

- the order-14 integer bridge for `(4,4,3,3)` over all complex Hermitian positive-semidefinite 14-by-14 matrices;
- the exact displayed normalization and positivity/sum of the four rational weights;
- the deduction of `(4,4,3,3)` permanental dominance from four explicitly supplied Pate inequalities.

It does **not** formalize the entire order-14 PDC closure, the order-15 results (including `(3^5)`), the infinite families, or the full theorem through order 15. The four historical Pate inequalities are explicit theorem parameters, not global axioms proved inside this project.

The project proves the literal numerical denominators used in the normalized bridge; it does not separately formalize a general hook-length theorem identifying those numbers with representation dimensions.


==> anc/release_verification/lean_generated_source.log <==
COMMAND: python scripts/check_generated.py

Exact generated-source match: CertificateData.lean
Exact generated-source match: CertificateChecks.lean

EXIT_CODE=0
STATUS=PASS
NOT A LEAN KERNEL CHECK


==> anc/release_verification/lean_generated_source.status.json <==
{
  "check": "lean_generated_source",
  "command": "python scripts/check_generated.py",
  "source_directory": "anc/lieb_4433_lean_round8.zip/lieb_4433_lean",
  "exit_code": 0,
  "status": "PASS",
  "elapsed_seconds": 2.63,
  "scope": "Generated text equality only, not Lean proof checking"
}

==> anc/release_verification/order14.log <==
COMMAND: python verify_all.py
WORKING_DIRECTORY: isolated copy of anc/order14


=== operator_identity_checks.py ===
PASS exact operator sandwich and complex product expectation, sign 1 value 5/4
PASS exact operator sandwich and complex product expectation, sign -1 value 29/8

=== verify_certificate.py ===
PASS witness 1 terms 5 weight 1251
PASS witness 2 terms 4 weight 151889/10
PASS witness 3 terms 3 weight 33602
PASS witness 4 terms 5 weight 71276273/64925
PASS witness 5 terms 5 weight 47246294/9275
PASS witness 6 terms 5 weight 340767671/194775
PASS witness 7 terms 4 weight 6526677/67840
PASS witness 8 terms 4 weight 19283/50
PASS witness 9 terms 4 weight 54404623/339200
PASS witness 10 terms 3 weight 163/795
PASS witness 11 terms 3 weight 1793/3180
PASS witness 12 terms 4 weight 326/3975
PASS witness 13 terms 7 weight 20175
PASS witness 14 terms 8 weight 11956
PASS witness 15 terms 3 weight 58752
PASS witness 16 terms 8 weight 31904
PASS witness 17 terms 8 weight 19932
PASS witness 18 terms 9 weight 80251/30
PASS witness 19 terms 4 weight 489/5300
PASS witness 20 terms 8 weight 1141/2120
PASS exact coefficient identity on all 135 partitions:
  (6, 5, 3) 4035 degree 15015
  (6, 4, 4) 6725 degree 9009
  (5, 5, 4) 39759 degree 6006
  (5, 3, 3, 3) 23636 degree 15015
  (4, 4, 3, 3) -59512 degree 12012
PASS: positive certificate, correct normalization, known-case coverage.

=== adversarial_exact_checks.py ===
PASS literal character-sum check: n=4,k=1, witnesses=6
PASS literal character-sum check: n=4,k=2, witnesses=4
PASS literal character-sum check: n=5,k=2, witnesses=6
PASS literal character-sum check: n=6,k=2, witnesses=20
Exact fan: supported permutations 8630 conjugacy types 50
PASS all 20 witnesses on exact complex rank-13 fan; bridge slack 67267064932170752

ALL EXACT CHECKS PASSED.
Analytic PSD positivity is proved in PROOF.md; no formal-kernel claim.

EXIT_CODE=0
STATUS=PASS
ELAPSED_SECONDS=4.450


==> anc/release_verification/order14.status.json <==
{
  "check": "order14",
  "source_directory": "anc/order14",
  "command": "python verify_all.py",
  "exit_code": 0,
  "status": "PASS",
  "elapsed_seconds": 4.45,
  "timeout_seconds": 600,
  "log": "order14.log"
}

==> anc/release_verification/rectangle15.log <==
COMMAND: python verify.py
WORKING_DIRECTORY: isolated copy of anc/rectangle15

PASS: character degrees and exact orthogonality through order 15
PASS: all 19 branching rows regenerated from content differences
PASS: exact central rows (1,14; k=1): 1
PASS: exact central rows (2,13; k=1): 1
PASS: exact central rows (2,13; k=2): 13
PASS: exact central rows (3,12; k=1): 3
PASS: exact central rows (3,12; k=3): 10
PASS: exact central rows (4,11; k=1): 4
PASS: exact central rows (4,11; k=3): 4
PASS: exact central rows (4,11; k=4): 11
PASS: exact central rows (5,10; k=1): 1
PASS: exact central rows (5,10; k=3): 4
PASS: exact central rows (5,10; k=4): 7
PASS: exact central rows (5,10; k=5): 13
PASS: exact central rows (6,9; k=1): 2
PASS: exact central rows (6,9; k=2): 1
PASS: exact central rows (6,9; k=3): 3
PASS: exact central rows (6,9; k=4): 2
PASS: exact central rows (6,9; k=5): 5
PASS: exact central rows (6,9; k=6): 11
PASS: exact central rows (7,8; k=1): 2
PASS: exact central rows (7,8; k=2): 1
PASS: exact central rows (7,8; k=3): 1
PASS: exact central rows (7,8; k=6): 2
PASS: exact central rows (7,8; k=7): 4
PASS: all 125 primitive rows, all positive integer weights, all balances
PASS: all 176 coordinates of sum_i z_i R_i = M (6006 per - d_(3^5))
PASS: used branching term 120 has old-separator pairing -2330 after normalization
ALL EXACT CHECKS PASSED.
Mathematical consequence, by proof.md: per(A) >= d_(3^5)(A)/6006 for every complex PSD A.

EXIT_CODE=0
STATUS=PASS
ELAPSED_SECONDS=18.400


==> anc/release_verification/rectangle15.status.json <==
{
  "check": "rectangle15",
  "source_directory": "anc/rectangle15",
  "command": "python verify.py",
  "exit_code": 0,
  "status": "PASS",
  "elapsed_seconds": 18.4,
  "timeout_seconds": 600,
  "log": "rectangle15.log"
}

==> anc/release_verification/rectangle15_cone_audit.log <==
COMMAND: python cone_audit.py
WORKING_DIRECTORY: isolated copy of anc/rectangle15_independent_audit

PASS: full central group (1,14; k=1), 135 labels
PASS: full central group (2,13; k=1), 202 labels
PASS: full central group (2,13; k=2), 202 labels
PASS: full central group (3,12; k=1), 231 labels
PASS: full central group (3,12; k=2), 231 labels
PASS: full central group (3,12; k=3), 231 labels
PASS: full central group (4,11; k=1), 280 labels
PASS: full central group (4,11; k=2), 280 labels
PASS: full central group (4,11; k=3), 280 labels
PASS: full central group (4,11; k=4), 280 labels
PASS: full central group (5,10; k=1), 294 labels
PASS: full central group (5,10; k=2), 294 labels
PASS: full central group (5,10; k=3), 294 labels
PASS: full central group (5,10; k=4), 294 labels
PASS: full central group (5,10; k=5), 294 labels
PASS: full central group (6,9; k=1), 330 labels
PASS: full central group (6,9; k=2), 330 labels
PASS: full central group (6,9; k=3), 330 labels
PASS: full central group (6,9; k=4), 330 labels
PASS: full central group (6,9; k=5), 330 labels
PASS: full central group (6,9; k=6), 330 labels
PASS: full central group (7,8; k=1), 330 labels
PASS: full central group (7,8; k=2), 330 labels
PASS: full central group (7,8; k=3), 330 labels
PASS: full central group (7,8; k=4), 330 labels
PASS: full central group (7,8; k=5), 330 labels
PASS: full central group (7,8; k=6), 330 labels
PASS: full central group (7,8; k=7), 330 labels
{
  "status": "PASS",
  "labels": 8112,
  "zero_labels": 1310,
  "distinct_nonzero_rays": 5398,
  "minimum_primitive_raw_separator_pairing": 98,
  "target_normalized_pairing": -300,
  "all_other_PDC_rays_nonnegative": true,
  "all_immanant_nonnegativity_rays_nonnegative": true,
  "all_Schur_lower_bound_rays_nonnegative": true,
  "groups": [
    [
      1,
      14,
      1,
      135
    ],
    [
      2,
      13,
      1,
      202
    ],
    [
      2,
      13,
      2,
      202
    ],
    [
      3,
      12,
      1,
      231
    ],
    [
      3,
      12,
      2,
      231
    ],
    [
      3,
      12,
      3,
      231
    ],
    [
      4,
      11,
      1,
      280
    ],
    [
      4,
      11,
      2,
      280
    ],
    [
      4,
      11,
      3,
      280
    ],
    [
      4,
      11,
      4,
      280
    ],
    [
      5,
      10,
      1,
      294
    ],
    [
      5,
      10,
      2,
      294
    ],
    [
      5,
      10,
      3,
      294
    ],
    [
      5,
      10,
      4,
      294
    ],
    [
      5,
      10,
      5,
      294
    ],
    [
      6,
      9,
      1,
      330
    ],
    [
      6,
      9,
      2,
      330
    ],
    [
      6,
      9,
      3,
      330
    ],
    [
      6,
      9,
      4,
      330
    ],
    [
      6,
      9,
      5,
      330
    ],
    [
      6,
      9,
      6,
      330
    ],
    [
      7,
      8,
      1,
      330
    ],
    [
      7,
      8,
      2,
      330
    ],
    [
      7,
      8,
      3,
      330
    ],
    [
      7,
      8,
      4,
      330
    ],
    [
      7,
      8,
      5,
      330
    ],
    [
      7,
      8,
      6,
      330
    ],
    [
      7,
      8,
      7,
      330
    ]
  ],
  "elapsed_seconds": 49.9006085395813
}

EXIT_CODE=0
STATUS=PASS
ELAPSED_SECONDS=51.509


==> anc/release_verification/rectangle15_cone_audit.status.json <==
{
  "check": "rectangle15_cone_audit",
  "source_directory": "anc/rectangle15_independent_audit",
  "command": "python cone_audit.py",
  "exit_code": 0,
  "status": "PASS",
  "elapsed_seconds": 51.509,
  "timeout_seconds": 900,
  "log": "rectangle15_cone_audit.log"
}

==> anc/release_verification/rectangle15_cone_audit_results.json <==
{
  "status": "PASS",
  "labels": 8112,
  "zero_labels": 1310,
  "distinct_nonzero_rays": 5398,
  "minimum_primitive_raw_separator_pairing": 98,
  "target_normalized_pairing": -300,
  "all_other_PDC_rays_nonnegative": true,
  "all_immanant_nonnegativity_rays_nonnegative": true,
  "all_Schur_lower_bound_rays_nonnegative": true,
  "groups": [
    [
      1,
      14,
      1,
      135
    ],
    [
      2,
      13,
      1,
      202
    ],
    [
      2,
      13,
      2,
      202
    ],
    [
      3,
      12,
      1,
      231
    ],
    [
      3,
      12,
      2,
      231
    ],
    [
      3,
      12,
      3,
      231
    ],
    [
      4,
      11,
      1,
      280
    ],
    [
      4,
      11,
      2,
      280
    ],
    [
      4,
      11,
      3,
      280
    ],
    [
      4,
      11,
      4,
      280
    ],
    [
      5,
      10,
      1,
      294
    ],
    [
      5,
      10,
      2,
      294
    ],
    [
      5,
      10,
      3,
      294
    ],
    [
      5,
      10,
      4,
      294
    ],
    [
      5,
      10,
      5,
      294
    ],
    [
      6,
      9,
      1,
      330
    ],
    [
      6,
      9,
      2,
      330
    ],
    [
      6,
      9,
      3,
      330
    ],
    [
      6,
      9,
      4,
      330
    ],
    [
      6,
      9,
      5,
      330
    ],
    [
      6,
      9,
      6,
      330
    ],
    [
      7,
      8,
      1,
      330
    ],
    [
      7,
      8,
      2,
      330
    ],
    [
      7,
      8,
      3,
      330
    ],
    [
      7,
      8,
      4,
      330
    ],
    [
      7,
      8,
      5,
      330
    ],
    [
      7,
      8,
      6,
      330
    ],
    [
      7,
      8,
      7,
      330
    ]
  ],
  "elapsed_seconds": 49.9006085395813
}

==> anc/release_verification/rectangle15_independent.log <==
COMMAND: python audit.py
WORKING_DIRECTORY: isolated copy of anc/rectangle15_independent_audit

PASS: independent Jacobi--Trudi character tables and branching dimensions, n=0..15
PASS: concrete orbit enumerator equals full permutation sums in 12 small block configurations
PASS: 19 branching witnesses regenerated independently
PASS: independent defining character sums (1,14; k=1), 1 rows
PASS: independent defining character sums (2,13; k=1), 1 rows
PASS: independent defining character sums (2,13; k=2), 13 rows
PASS: independent defining character sums (3,12; k=1), 3 rows
PASS: independent defining character sums (3,12; k=3), 10 rows
PASS: independent defining character sums (4,11; k=1), 4 rows
PASS: independent defining character sums (4,11; k=3), 4 rows
PASS: independent defining character sums (4,11; k=4), 11 rows
PASS: independent defining character sums (5,10; k=1), 1 rows
PASS: independent defining character sums (5,10; k=3), 4 rows
PASS: independent defining character sums (5,10; k=4), 7 rows
PASS: independent defining character sums (5,10; k=5), 13 rows
PASS: independent defining character sums (6,9; k=1), 2 rows
PASS: independent defining character sums (6,9; k=2), 1 rows
PASS: independent defining character sums (6,9; k=3), 3 rows
PASS: independent defining character sums (6,9; k=4), 2 rows
PASS: independent defining character sums (6,9; k=5), 5 rows
PASS: independent defining character sums (6,9; k=6), 11 rows
PASS: independent defining character sums (7,8; k=1), 2 rows
PASS: independent defining character sums (7,8; k=2), 1 rows
PASS: independent defining character sums (7,8; k=3), 1 rows
PASS: independent defining character sums (7,8; k=6), 2 rows
PASS: independent defining character sums (7,8; k=7), 4 rows
PASS: 43 symmetric-block rows also checked by independent content-polynomial evaluations
PASS: all 125 stored rows agree, primitive signs preserved, all weights positive, all 176 final coordinates exact
PASS: term 120 separator pairing -116616500, normalized -2330
{
  "status": "PASS",
  "independent_character_method": "Jacobi-Trudi / cycle-to-labelled-block assignment",
  "central_method": "concrete permutation representatives and direct composition on 15 labels",
  "central_rows": 106,
  "branch_rows": 19,
  "coordinates": 176,
  "symmetric_content_checks": 43,
  "nonzero_final_coordinates": [
    [
      [
        15
      ],
      "15748636114880689482966677267308122014576548202950581199611116066650163907798643194186346784264811156613413642946363200"
    ],
    [
      [
        3,
        3,
        3,
        3,
        3
      ],
      "-2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200"
    ]
  ],
  "M": "2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200",
  "M_digits": 115,
  "f_target": 6006,
  "elapsed_seconds": 30.36808681488037
}

EXIT_CODE=0
STATUS=PASS
ELAPSED_SECONDS=31.384


==> anc/release_verification/rectangle15_independent.status.json <==
{
  "check": "rectangle15_independent",
  "source_directory": "anc/rectangle15_independent_audit",
  "command": "python audit.py",
  "exit_code": 0,
  "status": "PASS",
  "elapsed_seconds": 31.384,
  "timeout_seconds": 900,
  "log": "rectangle15_independent.log"
}

==> anc/release_verification/rectangle15_independent_results.json <==
{
  "status": "PASS",
  "independent_character_method": "Jacobi-Trudi / cycle-to-labelled-block assignment",
  "central_method": "concrete permutation representatives and direct composition on 15 labels",
  "central_rows": 106,
  "branch_rows": 19,
  "coordinates": 176,
  "symmetric_content_checks": 43,
  "nonzero_final_coordinates": [
    [
      [
        15
      ],
      "15748636114880689482966677267308122014576548202950581199611116066650163907798643194186346784264811156613413642946363200"
    ],
    [
      [
        3,
        3,
        3,
        3,
        3
      ],
      "-2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200"
    ]
  ],
  "M": "2622150535278170077084028849035651351078346354137625907361158186255438546087020178852205591785682843258976630527200",
  "M_digits": 115,
  "f_target": 6006,
  "elapsed_seconds": 30.36808681488037
}

==> anc/release_verification/rectangle15_supplementary.log <==
COMMAND: python supplementary_checks.py
WORKING_DIRECTORY: isolated copy of anc/rectangle15_independent_audit

{
  "status": "PASS",
  "bridge_coordinates_checked": 176,
  "bridge_rows_rechecked_by_defining_character_sum": 7,
  "bridge_normalized_weights": {
    "(9, 3, 3)": "14/33",
    "(8, 4, 3)": "791/1485",
    "(7, 5, 3)": "2/55",
    "(7, 4, 4)": "2/297"
  },
  "Pate_class_exceptions_through_15": {
    "1": [],
    "2": [],
    "3": [],
    "4": [],
    "5": [],
    "6": [],
    "7": [],
    "8": [],
    "9": [],
    "10": [],
    "11": [],
    "12": [],
    "13": [],
    "14": [
      [
        4,
        4,
        3,
        3
      ]
    ],
    "15": [
      [
        5,
        4,
        3,
        3
      ],
      [
        4,
        4,
        3,
        3,
        1
      ],
      [
        3,
        3,
        3,
        3,
        3
      ]
    ]
  },
  "branch_direct_trace_comparisons": 209,
  "trace_comparisons_by_order": {
    "2": 2,
    "3": 6,
    "4": 20,
    "5": 49,
    "6": 132
  }
}

EXIT_CODE=0
STATUS=PASS
ELAPSED_SECONDS=3.791


==> anc/release_verification/rectangle15_supplementary.status.json <==
{
  "check": "rectangle15_supplementary",
  "source_directory": "anc/rectangle15_independent_audit",
  "command": "python supplementary_checks.py",
  "exit_code": 0,
  "status": "PASS",
  "elapsed_seconds": 3.791,
  "timeout_seconds": 300,
  "log": "rectangle15_supplementary.log"
}

==> anc/release_verification/rectangle15_supplementary_results.json <==
{
  "status": "PASS",
  "bridge_coordinates_checked": 176,
  "bridge_rows_rechecked_by_defining_character_sum": 7,
  "bridge_normalized_weights": {
    "(9, 3, 3)": "14/33",
    "(8, 4, 3)": "791/1485",
    "(7, 5, 3)": "2/55",
    "(7, 4, 4)": "2/297"
  },
  "Pate_class_exceptions_through_15": {
    "1": [],
    "2": [],
    "3": [],
    "4": [],
    "5": [],
    "6": [],
    "7": [],
    "8": [],
    "9": [],
    "10": [],
    "11": [],
    "12": [],
    "13": [],
    "14": [
      [
        4,
        4,
        3,
        3
      ]
    ],
    "15": [
      [
        5,
        4,
        3,
        3
      ],
      [
        4,
        4,
        3,
        3,
        1
      ],
      [
        3,
        3,
        3,
        3,
        3
      ]
    ]
  },
  "branch_direct_trace_comparisons": 209,
  "trace_comparisons_by_order": {
    "2": 2,
    "3": 6,
    "4": 20,
    "5": 49,
    "6": 132
  }
}

==> anc/release_verification/structural.log <==
COMMAND: python structural.py
WORKING_DIRECTORY: isolated copy of anc/global_structure

{'n': 16, 'partitions': 231, 'old_covered': 227, 'new_covered': 227, 'newly_covered': 0, 'residual': 4, 'residual_4large': 2, 'residual_ge5large': 2}
{'n': 17, 'partitions': 297, 'old_covered': 290, 'new_covered': 290, 'newly_covered': 0, 'residual': 7, 'residual_4large': 2, 'residual_ge5large': 5}
{'n': 18, 'partitions': 385, 'old_covered': 367, 'new_covered': 367, 'newly_covered': 0, 'residual': 18, 'residual_4large': 8, 'residual_ge5large': 10}
{'n': 19, 'partitions': 490, 'old_covered': 459, 'new_covered': 461, 'newly_covered': 2, 'residual': 29, 'residual_4large': 10, 'residual_ge5large': 19}
{'n': 20, 'partitions': 627, 'old_covered': 573, 'new_covered': 575, 'newly_covered': 2, 'residual': 52, 'residual_4large': 19, 'residual_ge5large': 33}
{'n': 21, 'partitions': 792, 'old_covered': 707, 'new_covered': 709, 'newly_covered': 2, 'residual': 83, 'residual_4large': 27, 'residual_ge5large': 56}
{'n': 22, 'partitions': 1002, 'old_covered': 869, 'new_covered': 882, 'newly_covered': 13, 'residual': 120, 'residual_4large': 39, 'residual_ge5large': 81}
{'n': 23, 'partitions': 1255, 'old_covered': 1056, 'new_covered': 1070, 'newly_covered': 14, 'residual': 185, 'residual_4large': 55, 'residual_ge5large': 130}
{'n': 24, 'partitions': 1575, 'old_covered': 1281, 'new_covered': 1296, 'newly_covered': 15, 'residual': 279, 'residual_4large': 79, 'residual_ge5large': 200}
{'n': 25, 'partitions': 1958, 'old_covered': 1538, 'new_covered': 1558, 'newly_covered': 20, 'residual': 400, 'residual_4large': 101, 'residual_ge5large': 299}
{'n': 26, 'partitions': 2436, 'old_covered': 1840, 'new_covered': 1872, 'newly_covered': 32, 'residual': 564, 'residual_4large': 139, 'residual_ge5large': 425}
{'n': 27, 'partitions': 3010, 'old_covered': 2186, 'new_covered': 2236, 'newly_covered': 50, 'residual': 774, 'residual_4large': 173, 'residual_ge5large': 601}
{'n': 28, 'partitions': 3718, 'old_covered': 2587, 'new_covered': 2652, 'newly_covered': 65, 'residual': 1066, 'residual_4large': 230, 'residual_ge5large': 836}
{'n': 29, 'partitions': 4565, 'old_covered': 3040, 'new_covered': 3124, 'newly_covered': 84, 'residual': 1441, 'residual_4large': 289, 'residual_ge5large': 1152}
{'n': 30, 'partitions': 5604, 'old_covered': 3563, 'new_covered': 3685, 'newly_covered': 122, 'residual': 1919, 'residual_4large': 361, 'residual_ge5large': 1558}
long-row exact examples 1596

EXIT_CODE=0
STATUS=PASS
ELAPSED_SECONDS=5.783


==> anc/release_verification/structural.status.json <==
{
  "check": "structural",
  "source_directory": "anc/global_structure",
  "command": "python structural.py",
  "exit_code": 0,
  "status": "PASS",
  "elapsed_seconds": 5.783,
  "timeout_seconds": 300,
  "log": "structural.log"
}

==> anc/release_verification/symbolic_family.log <==
COMMAND: python verify_symbolic.py
WORKING_DIRECTORY: isolated copy of anc/global_structure

PASS: 20 exact Bernstein polynomial identities; 420 nonnegative shifted polynomials; 1895 rational grid values.
PASS: all 19 exceptional b=7 off-target coordinates on the full interval [12,18].
PASS: target coefficient -2b(b+1)(b+8)(a-b+2); gap-one coordinate zero.

EXIT_CODE=0
STATUS=PASS
ELAPSED_SECONDS=2.027


==> anc/release_verification/symbolic_family.status.json <==
{
  "check": "symbolic_family",
  "source_directory": "anc/global_structure",
  "command": "python verify_symbolic.py",
  "exit_code": 0,
  "status": "PASS",
  "elapsed_seconds": 2.027,
  "timeout_seconds": 180,
  "log": "symbolic_family.log"
}

==> anc/release_verification/verification_results_final.json <==
[
  {
    "check": "general_cone_regeneration",
    "source_directory": "anc/general_witness",
    "command": "python discovery/rebuild_and_check.py 14 15",
    "exit_code": 0,
    "status": "PASS",
    "elapsed_seconds": 34.74
  },
  {
    "check": "general_witness",
    "source_directory": "anc/general_witness",
    "command": "python verify.py",
    "exit_code": 0,
    "status": "PASS",
    "elapsed_seconds": 1.393,
    "timeout_seconds": 600,
    "log": "general_witness.log"
  },
  {
    "check": "global_all",
    "source_directory": "anc/global_structure",
    "command": "python verify.py",
    "exit_code": 0,
    "status": "PASS",
    "elapsed_seconds": 9.516,
    "timeout_seconds": 600,
    "log": "global_all.log"
  },
  {
    "check": "lean_generated_source",
    "command": "python scripts/check_generated.py",
    "source_directory": "anc/lieb_4433_lean_round8.zip/lieb_4433_lean",
    "exit_code": 0,
    "status": "PASS",
    "elapsed_seconds": 2.63,
    "scope": "Generated text equality only, not Lean proof checking"
  },
  {
    "check": "order14",
    "source_directory": "anc/order14",
    "command": "python verify_all.py",
    "exit_code": 0,
    "status": "PASS",
    "elapsed_seconds": 4.45,
    "timeout_seconds": 600,
    "log": "order14.log"
  },
  {
    "check": "rectangle15",
    "source_directory": "anc/rectangle15",
    "command": "python verify.py",
    "exit_code": 0,
    "status": "PASS",
    "elapsed_seconds": 18.4,
    "timeout_seconds": 600,
    "log": "rectangle15.log"
  },
  {
    "check": "rectangle15_cone_audit",
    "source_directory": "anc/rectangle15_independent_audit",
    "command": "python cone_audit.py",
    "exit_code": 0,
    "status": "PASS",
    "elapsed_seconds": 51.509,
    "timeout_seconds": 900,
    "log": "rectangle15_cone_audit.log"
  },
  {
    "check": "rectangle15_independent",
    "source_directory": "anc/rectangle15_independent_audit",
    "command": "python audit.py",
    "exit_code": 0,
    "status": "PASS",
    "elapsed_seconds": 31.384,
    "timeout_seconds": 900,
    "log": "rectangle15_independent.log"
  },
  {
    "check": "rectangle15_supplementary",
    "source_directory": "anc/rectangle15_independent_audit",
    "command": "python supplementary_checks.py",
    "exit_code": 0,
    "status": "PASS",
    "elapsed_seconds": 3.791,
    "timeout_seconds": 300,
    "log": "rectangle15_supplementary.log"
  },
  {
    "check": "structural",
    "source_directory": "anc/global_structure",
    "command": "python structural.py",
    "exit_code": 0,
    "status": "PASS",
    "elapsed_seconds": 5.783,
    "timeout_seconds": 300,
    "log": "structural.log"
  },
  {
    "check": "symbolic_family",
    "source_directory": "anc/global_structure",
    "command": "python verify_symbolic.py",
    "exit_code": 0,
    "status": "PASS",
    "elapsed_seconds": 2.027,
    "timeout_seconds": 180,
    "log": "symbolic_family.log"
  },
  {
    "check": "lean_final_build",
    "source_directory": "anc/lieb_4433_lean_round8.zip/lieb_4433_lean",
    "command": "lake build Bridge Bridge.Young",
    "exit_code": 0,
    "status": "PASS",
    "lean_version": "4.19.0",
    "mathlib_revision": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
    "final_progress": "3105/3105",
    "scope": "order-14 bridge and conditional (4,4,3,3) PDC transfer only",
    "note": "performed in a separate final Lean validation environment; see lean_final_validation_summary.md"
  }
]


==> build.sh <==
#!/bin/sh
# Run from any working directory. Only the released manuscript files are read.
set -eu
cd "$(CDPATH= cd -- "$(dirname -- "$0")" && pwd)"
command -v pdflatex >/dev/null 2>&1 || { echo "pdflatex is required." >&2; exit 127; }
pdflatex -interaction=nonstopmode -halt-on-error main.tex
if [ "${USE_BUNDLED_BBL:-0}" = "1" ]; then
    test -s main.bbl || { echo "The bundled main.bbl is missing." >&2; exit 1; }
elif command -v bibtex >/dev/null 2>&1; then
    bibtex main
elif command -v bibtex.original >/dev/null 2>&1; then
    bibtex.original main
else
    test -s main.bbl || { echo "BibTeX and a bundled main.bbl are both missing." >&2; exit 1; }
    echo "BibTeX unavailable; using the included main.bbl."
fi
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
if grep -E 'undefined references|undefined citations|Citation .* undefined|Reference .* undefined|multiply defined|Label.s. may have changed|Rerun to get' main.log; then
    echo "Unresolved bibliography/cross-reference diagnostics." >&2
    exit 1
fi

